Killing Tensors in Koutras-McIntosh Spacetimes

The Koutras-McIntosh family of metrics include conformally flat pp-waves and the Wils metric. It appeared in a paper of 1996 by Koutras-McIntosh as an example of a pure radiation spacetime without scalar curvature invariants or infinitesimal symmetries. Here we demonstrate that these metrics have no "hidden symmetries", by which we mean Killing tensors of low degrees. For the particular case of Wils metrics we show the nonexistence of Killing tensors up to degree 6. The technique we use is the geometric theory of overdetermined PDEs and the Cartan prolongation-projection method. Application of those allows to prove the nonexistence of polynomial in momenta integrals for the equation of geodesics in a mathematical rigorous way. Using the same technique we can completely classify all lower degree Killing tensors and, in particular, prove that for generic pp-waves all Killing tensors of degree 3 and 4 are reducible.

==> anc/Conformally_flat_ppwave-Syzygy_KT.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="2021" minor="0"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="false" autoexpanding_sections="true" UserProfileName="Maple Default Profile" NumericFormat-ApplyInteger="true" NumericFormat-ApplyRational="true" NumericFormat-ApplyExponent="false" editable="true">
</View-Properties>
<MapleNet-Properties prettyprint="3" warnlevel="0" compactdisplay="false" preplot="" helpbrowser="standard" displayprecision="-1" echo="1" scientificx="true" unitattributes="&quot;fontweight&quot; = &quot;bold&quot;" imaginaryunit="I" longdelim="true" elisiontermsthreshold="10000" elisiondigitsafter="100" elisiondigitsbefore="100" plotdevice="inline" errorbreak="1" plotoptions="" plotdriver="opengl" quiet="false" elisiontermsbefore="100" elisiontermsafter="100" historytimestamp="false" screenwidth="79" indentamount="4" plotoutput="terminal" screenpixelheight="1080" rtablesize="[10, 10]" useclientjvm="true" format="worksheet" labelwidth="20" postplot="" typesetting="extended" ansi="false" ansicolor="[]" elisiondigitsthreshold="10000" showassumed="1" ansilprint="false" trailingsemicolon="true" errorcursor="false" labelling="true" screenheight="25" prompt="&gt; " verboseproc="1" latexwidth="8.0" ShowLabels="true"/>
<Styles>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="16" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[40,120,40]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[120,0,14]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Atomic Variable" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[175,0,175]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="true"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.3" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="newline" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
</Styles>
<Startup-Code startupcode=""/>
<Task-table>
    <Task-category name="&lt;default&gt;"/>
</Task-table>
<Task/>
<Group labelreference="L1" drawlabel="true" applyint="true" applyrational="true">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Description: </Font></Text-field><Text-field style="Text" bold="true" layout="Normal"><Font bold="false">The aim of this Maple worksheet is to analyze syzygies between Killing tensors of low degrees for conformally flat plane waves.</Font></Text-field><Text-field style="Text" layout="Normal">(Written by Boris Kruglikov, in collaboration with Wijnand Stenker. Supplement to the article 'Killing Tensors in Koutras--McIntosh Spacetimes.)</Text-field><Text-field style="Text" bold="true" layout="Normal"></Text-field><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY8LUkjbWlHRiQ2JVEld2l0aEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYkLUYsNiVRNURpZmZlcmVudGlhbEdlb21ldHJ5RidGL0YyL0YzUSdub3JtYWxGJ0Y9LUkjbW9HRiQ2LVEiOkYnRj0vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkUvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGVEYrLUY2NiQtRiM2JC1GLDYlUSdUZW5zb3JGJ0YvRjJGPUY9Rj9GKy1GNjYkLUYjNiQtRiw2JVEsSmV0Q2FsY3VsdXNGJ0YvRjJGPUY9Rj9GKy1GNjYkLUYjNiQtRiw2JVEuTGluZWFyQWxnZWJyYUYnRi9GMkY9Rj1GP0YrLUY2NiQtRiM2JC1GLDYlUSZUb29sc0YnRi9GMkY9Rj1GP0YrLUY2NiQtRiM2JC1GLDYlUSlQREVUb29sc0YnRi9GMkY9Rj1GPy1GLDYlUSxQcmVmZXJlbmNlc0YnRi9GMi1GNjYkLUYjNiktRiw2I1EhRictSSNtc0dGJDYjUTBTaG93RnJhbWVQcm9tcHRGJy1GQDYtUSIsRidGPUZDL0ZHRjFGSEZKRkxGTkZQL0ZTUSYwLjBlbUYnL0ZWUSwwLjMzMzMzMzNlbUYnLUZANi1RIidGJ0Y9RkNGRkZIRkpGTEZORlAvRlNRLDAuMTExMTExMWVtRicvRlZGZ3EtRiw2JUZFRi9GMkZqcUY9Rj1GPy1GLDYlUSppbnRlcmZhY2VGJ0YvRjItRjY2JC1GIzYnLUYsNiVRKndhcm5sZXZlbEYnRi9GMi1GQDYtUSI9RidGPUZDRkZGSEZKRkxGTkZQRlJGVS1JI21uR0YkNiRRIjBGJ0Y9LyUrZXhlY3V0YWJsZUdGRUY9Rj1GP0Zjc0Y9">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY8LUkjbWlHRiQ2JVEld2l0aEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYkLUYsNiVRNURpZmZlcmVudGlhbEdlb21ldHJ5RidGL0YyL0YzUSdub3JtYWxGJ0Y9LUkjbW9HRiQ2LVEiOkYnRj0vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkUvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGVEYrLUY2NiQtRiM2JC1GLDYlUSdUZW5zb3JGJ0YvRjJGPUY9Rj9GKy1GNjYkLUYjNiQtRiw2JVEsSmV0Q2FsY3VsdXNGJ0YvRjJGPUY9Rj9GKy1GNjYkLUYjNiQtRiw2JVEuTGluZWFyQWxnZWJyYUYnRi9GMkY9Rj1GP0YrLUY2NiQtRiM2JC1GLDYlUSZUb29sc0YnRi9GMkY9Rj1GP0YrLUY2NiQtRiM2JC1GLDYlUSlQREVUb29sc0YnRi9GMkY9Rj1GPy1GLDYlUSxQcmVmZXJlbmNlc0YnRi9GMi1GNjYkLUYjNiktRiw2I1EhRictSSNtc0dGJDYjUTBTaG93RnJhbWVQcm9tcHRGJy1GQDYtUSIsRidGPUZDL0ZHRjFGSEZKRkxGTkZQL0ZTUSYwLjBlbUYnL0ZWUSwwLjMzMzMzMzNlbUYnLUZANi1RIidGJ0Y9RkNGRkZIRkpGTEZORlAvRlNRLDAuMTExMTExMWVtRicvRlZGZ3EtRiw2JUZFRi9GMkZqcUY9Rj1GPy1GLDYlUSppbnRlcmZhY2VGJ0YvRjItRjY2JC1GIzYnLUYsNiVRKndhcm5sZXZlbEYnRi9GMi1GQDYtUSI9RidGPUZDRkZGSEZKRkxGTkZQRlJGVS1JI21uR0YkNiRRIjBGJ0Y9LyUrZXhlY3V0YWJsZUdGRUY9Rj1GP0Zjc0Y9</Equation></Text-field>
</Input>
</Group><Presentation-Block>
<Group view="code" labelreference="L592" drawlabel="true" applyint="true" applyrational="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUY2NiYtRiM2Ki1GLDYlUSN4MUYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjeDJGJ0YvRjJGQS1GLDYlUSN4M0YnRi9GMkZBLUYsNiVRI3g0RidGL0YyRkVGRS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZBLUYsNiVRI1I0RidGL0YyRkVGRS1GQjYtUSI6RidGRUZHL0ZLRklGTEZORlBGUkZUL0ZXUSwwLjI3Nzc3NzhlbUYnL0ZaRl1wLUZCNi1RIn5GJ0ZFRkdGW3BGTEZORlBGUkZURlYvRlpGWC8lK2V4ZWN1dGFibGVHRklGRQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUY2NiYtRiM2Ki1GLDYlUSN4MUYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjeDJGJ0YvRjJGQS1GLDYlUSN4M0YnRi9GMkZBLUYsNiVRI3g0RidGL0YyRkVGRS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZBLUYsNiVRI1I0RidGL0YyRkVGRS1GQjYtUSI6RidGRUZHL0ZLRklGTEZORlBGUkZUL0ZXUSwwLjI3Nzc3NzhlbUYnL0ZaRl1wLUZCNi1RIn5GJ0ZFRkdGW3BGTEZORlBGUkZURlYvRlpGWC8lK2V4ZWN1dGFibGVHRklGRQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L607" drawlabel="true" applyint="true" applyrational="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L686" drawlabel="true" applyint="true" applyrational="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY5LUkjbWlHRiQ2JVEjUEJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRImZGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJoRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEoJnNyYXJyO0YnRjlGO0Y+RkBGQkZERkZGSEZlbi9GTkZmbi1GLDYlUSRhZGRGJ0YvRjItRjY2LVEiKEYnRjkvRjxGMUY+L0ZBRjFGQkZERkZGSC9GS1EsMC4xNjY2NjY3ZW1GJy9GTkZbcC1GLDYlUSVkaWZmRidGL0YyRmVvRlRGVy1GLDYlUSJ4RidGL0YyLUY2Ni1RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEiaUYnRi9GMi1GNjYtUSIpRidGOUZob0Y+RmlvRkJGREZGRkhGam9GXHAtRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIRmVuRmFvRl1wLUZQNiQtRiM2KUZpbkZXLUYsNiVRInBGJ0YvRjJGY3BGZnBGXG9GOUY5LUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZqcUZdcC1GUDYkLUYjNjlGaW5GV0ZgcEZjcEZmcEZpcEZccUZdcEZlb0ZURldGY3FGY3BGZnBGaXBGV0ZmcC1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JI21uR0YkNiRRIjFGJ0Y5LUY2Ni1RIy4uRidGOUY7Rj5GQEZCRkRGRkZIRmlxRmFvLUZkcjYkUSI0RidGOUZcb0Y5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GXG9GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY5LUkjbWlHRiQ2JVEjUEJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRImZGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJoRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEoJnNyYXJyO0YnRjlGO0Y+RkBGQkZERkZGSEZlbi9GTkZmbi1GLDYlUSRhZGRGJ0YvRjItRjY2LVEiKEYnRjkvRjxGMUY+L0ZBRjFGQkZERkZGSC9GS1EsMC4xNjY2NjY3ZW1GJy9GTkZbcC1GLDYlUSVkaWZmRidGL0YyRmVvRlRGVy1GLDYlUSJ4RidGL0YyLUY2Ni1RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEiaUYnRi9GMi1GNjYtUSIpRidGOUZob0Y+RmlvRkJGREZGRkhGam9GXHAtRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIRmVuRmFvRl1wLUZQNiQtRiM2KUZpbkZXLUYsNiVRInBGJ0YvRjJGY3BGZnBGXG9GOUY5LUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZqcUZdcC1GUDYkLUYjNjlGaW5GV0ZgcEZjcEZmcEZpcEZccUZdcEZlb0ZURldGY3FGY3BGZnBGaXBGV0ZmcC1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JI21uR0YkNiRRIjFGJ0Y5LUY2Ni1RIy4uRidGOUY7Rj5GQEZCRkRGRkZIRmlxRmFvLUZkcjYkUSI0RidGOUZcb0Y5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GXG9GOQ==</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L732" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">C-flat ppwave metric for f(u)=u</Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L610" drawlabel="true" applyint="true" applyrational="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzZGLUkjbW5HRiQ2JFEiMkYnRjktRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZpbi1GLDYlUSRkeDNGJ0YvRjJGZW4tRjY2LVEiJkYnRjlGO0Y+RkBGQkZERkZGSEZobkZqbi1GLDYlUSJzRidGL0YyRmVuLUYsNiVRJGR4NEYnRi9GMi1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORltwRmVuLUklbXN1cEdGJDYlLUYsNiVRI3gzRidGL0YyLUYjNiUtRlg2JFEiMUYnRjlGL0YyLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zlbi1GUzYkLUYjNictRl5wNiUtRiw2JVEjeDFGJ0YvRjItRiM2JUZXRi9GMkZocEZnby1GXnA2JS1GLDYlUSN4MkYnRi9GMkZkcUZocC8lK2V4ZWN1dGFibGVHRj1GOUY5RmVuRltvRmVuRl5vLUYsNiVRInRGJ0YvRjJGZW5GW28tRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSEZqb0ZccC1GLDYlUSRkeDFGJ0YvRjJGZW5GXm9GXXJGZW5GY3JGYHItRiw2JVEkZHgyRidGL0YyRmVuRl5vRl1yRmVuRmZyRltyRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZbckY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzZGLUkjbW5HRiQ2JFEiMkYnRjktRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZpbi1GLDYlUSRkeDNGJ0YvRjJGZW4tRjY2LVEiJkYnRjlGO0Y+RkBGQkZERkZGSEZobkZqbi1GLDYlUSJzRidGL0YyRmVuLUYsNiVRJGR4NEYnRi9GMi1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORltwRmVuLUklbXN1cEdGJDYlLUYsNiVRI3gzRidGL0YyLUYjNiUtRlg2JFEiMUYnRjlGL0YyLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zlbi1GUzYkLUYjNictRl5wNiUtRiw2JVEjeDFGJ0YvRjItRiM2JUZXRi9GMkZocEZnby1GXnA2JS1GLDYlUSN4MkYnRi9GMkZkcUZocC8lK2V4ZWN1dGFibGVHRj1GOUY5RmVuRltvRmVuRl5vLUYsNiVRInRGJ0YvRjJGZW5GW28tRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSEZqb0ZccC1GLDYlUSRkeDFGJ0YvRjJGZW5GXm9GXXJGZW5GY3JGYHItRiw2JVEkZHgyRidGL0YyRmVuRl5vRl1yRmVuRmZyRltyRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZbckY5</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L609" drawlabel="true" applyint="true" applyrational="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEjS1ZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUS9LaWxsaW5nVmVjdG9yc0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRImdGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI7RidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnRk0tRiM2JS1GLDYlUSVub3BzRidGL0YyLUZTNiQtRiM2JC1GLDYlUSIlRidGL0YyRjlGOUY5LUYsNiNRIUYnRlpGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEjS1ZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUS9LaWxsaW5nVmVjdG9yc0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRImdGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI7RidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnRk0tRiM2JS1GLDYlUSVub3BzRidGL0YyLUZTNiQtRiM2JC1GLDYlUSIlRidGL0YyRjlGOUY5LUYsNiNRIUYnRlpGOQ==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNLVkdGKDcoLUkqbWNvbXBsZXRlRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2JC1JJW1yb3dHRjE2Ji1JI21vR0YxNiNRKiZ1bWludXMwO0YoLUYwNiQtRjY2JS1JI21pR0YxNiNRI3gyRigtRjk2I1ExJkludmlzaWJsZVRpbWVzO0YoLUZBNiNRJURfeDFGKC1JJl9Ib2xkR0YxNiM3Iy1GMDYkRj4tRks2IzcjLUkrX0RHcHJvZHVjdEdGKDYkSSN4MkdGJkklRF94MUc2Iy9JJ19sb2NhbEdGJkkwX24xMzkzMTM3MjQ1MDI0R0YoLUY5NiNRJyZwbHVzO0YoLUYwNiQtRjY2JS1GQTYjUSN4MUYoRkQtRkE2I1ElRF94MkYoLUZLNiM3Iy1GMDYkRltvLUZLNiM3Iy1GVDYkSSN4MUdGJkklRF94Mkc2Iy9GWkkwX24xMzkzMTM3MjA5OTg0R0YoLUZLNiM3Iy1JJF9ER0dGKDYjNyQ3JVEndmVjdG9yRihJI1I0R0YoNyI3JDckNyMiIiIsJEZWISIiNyQ3IyIiI0ZdcC1GMDYkLUY2NiZGOC1GMDYkLUY2NiUtRjY2JS1GQTYkUSdBaXJ5QWlGKC9JKmZvbnRzdHlsZUdGKFEnbm9ybWFsRigtRjk2I1EwJkFwcGx5RnVuY3Rpb247RigtSShtZmVuY2VkR0YxNiMtRjY2JEY4LUZBNiNRI3gzRihGREZHLUZLNiM3Iy1GMDYkRlxyLUZLNiM3Iy1GVDYkLUknQWlyeUFpR0YlNiMsJEkjeDNHRiZGYnFGV0Zmbi1GMDYkLUY2NidGXW9GRC1GNjYlRmByRmZyLUZqcjYkLUkjbW5HRjE2I1EiMUYoRlxzRkQtRkE2I1ElRF94NEYoLUZLNiM3Iy1GMDYkRmJ0LUZLNiM3Iy1GVDYkKiZGXXBGYHEtRlx0NiRGYHFGXnRGYHFJJURfeDRHNiMvRlpJMF9uMTM5MzEzNjc1NDYyNEdGKC1GSzYjNyMtRmZwNiM3JEZpcDckNyRGX3EsJEZbdEZicTckNyMiIiVGaXUtRjA2JC1GNjYmRjgtRjA2JC1GNjYlLUY2NiUtRkE2JFEnQWlyeUJpRihGY3JGZnJGaXJGREZHLUZLNiM3Iy1GMDYkRmJ3LUZLNiM3Iy1GVDYkLUknQWlyeUJpR0YlRl10RldGZm4tRjA2JC1GNjYnRl1vRkQtRjY2JUZmd0ZmckZmdEZERlx1LUZLNiM3Iy1GMDYkRmd4LUZLNiM3Iy1GVDYkKiZGXXBGYHEtRmR4Rlt2RmBxRlx2LUZLNiM3Iy1GZnA2IzckRmlwNyQ3JEZfcSwkRmN4RmJxNyRGanZGZXktRjA2JC1GNjYmRjgtRjA2JC1GNjYlRl5yRkRGYG8tRks2IzcjLUYwNiRGZ3otRks2IzcjLUZUNiRGW3RGXnBGZm4tRjA2JC1GNjYnRmR0RkRGQEZERlx1LUZLNiM3Iy1GMDYkRmVbbC1GSzYjNyMtRlQ2JComRmp1RmBxRlZGYHFGXHYtRks2IzcjLUZmcDYjNyRGaXA3JDckRmRxRmh2NyRGanZGYVxsLUYwNiQtRjY2JkY4LUYwNiQtRjY2JUZkd0ZERmBvLUZLNiM3Iy1GMDYkRmFdbC1GSzYjNyMtRlQ2JEZjeEZecEZmbi1GMDYkLUY2NidGQEZERml4RkRGXHUtRks2IzcjLUYwNiRGX15sLUZLNiM3Iy1GVDYkKiZGVkZgcUZmeUZgcUZcdi1GSzYjNyMtRmZwNiM3JEZpcDckNyRGZHFGX3o3JEZqdkZbX2wtRjA2JEZcdS1GSzYjNyMtRmZwNiM3JEZpcDcjNyRGanZGYHE3IzcoRmVwRmN2Rmp5RmVcbEZfX2xGal9s</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiNkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIn</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L637" drawlabel="true" applyint="true" applyrational="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVEjS1ZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUS9LaWxsaW5nVmVjdG9yc0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYkLUYsNiVRImdGJ0YvRjJGOUY5LUY2Ni1RIjtGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRidGTS1GLDYlUSVub3BzRidGL0YyLUZTNiQtRiM2JC1GLDYlUSIlRidGL0YyRjlGOS1GLDYjUSFGJy8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVEjS1ZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUS9LaWxsaW5nVmVjdG9yc0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYkLUYsNiVRImdGJ0YvRjJGOUY5LUY2Ni1RIjtGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRidGTS1GLDYlUSVub3BzRidGL0YyLUZTNiQtRiM2JC1GLDYlUSIlRidGL0YyRjlGOS1GLDYjUSFGJy8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNLVkdGKDcoLUkqbWNvbXBsZXRlRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2JC1JJW1yb3dHRjE2Ji1JI21vR0YxNiNRKiZ1bWludXMwO0YoLUYwNiQtRjY2JS1JI21pR0YxNiNRI3gyRigtRjk2I1ExJkludmlzaWJsZVRpbWVzO0YoLUZBNiNRJURfeDFGKC1JJl9Ib2xkR0YxNiM3Iy1GMDYkRj4tRks2IzcjLUkrX0RHcHJvZHVjdEdGKDYkSSN4MkdGJkklRF94MUc2Iy9JJ19sb2NhbEdGJkkwX24xMzkzMTAyNzM0MzY4R0YoLUY5NiNRJyZwbHVzO0YoLUYwNiQtRjY2JS1GQTYjUSN4MUYoRkQtRkE2I1ElRF94MkYoLUZLNiM3Iy1GMDYkRltvLUZLNiM3Iy1GVDYkSSN4MUdGJkklRF94Mkc2Iy9GWkkwX24xMzkzMTAxMzIxOTUyR0YoLUZLNiM3Iy1JJF9ER0dGKDYjNyQ3JVEndmVjdG9yRihJI1I0R0YoNyI3JDckNyMiIiIsJEZWISIiNyQ3IyIiI0ZdcC1GMDYkLUY2NiZGOC1GMDYkLUY2NiUtRjY2JS1GQTYkUSdBaXJ5QWlGKC9JKmZvbnRzdHlsZUdGKFEnbm9ybWFsRigtRjk2I1EwJkFwcGx5RnVuY3Rpb247RigtSShtZmVuY2VkR0YxNiMtRjY2JEY4LUZBNiNRI3gzRihGREZHLUZLNiM3Iy1GMDYkRlxyLUZLNiM3Iy1GVDYkLUknQWlyeUFpR0YlNiMsJEkjeDNHRiZGYnFGV0Zmbi1GMDYkLUY2NidGXW9GRC1GNjYlRmByRmZyLUZqcjYkLUkjbW5HRjE2I1EiMUYoRlxzRkQtRkE2I1ElRF94NEYoLUZLNiM3Iy1GMDYkRmJ0LUZLNiM3Iy1GVDYkKiZGXXBGYHEtRlx0NiRGYHFGXnRGYHFJJURfeDRHNiMvRlpJMF9uMTM5MzA5ODQ4MDczNkdGKC1GSzYjNyMtRmZwNiM3JEZpcDckNyRGX3EsJEZbdEZicTckNyMiIiVGaXUtRjA2JC1GNjYmRjgtRjA2JC1GNjYlLUY2NiUtRkE2JFEnQWlyeUJpRihGY3JGZnJGaXJGREZHLUZLNiM3Iy1GMDYkRmJ3LUZLNiM3Iy1GVDYkLUknQWlyeUJpR0YlRl10RldGZm4tRjA2JC1GNjYnRl1vRkQtRjY2JUZmd0ZmckZmdEZERlx1LUZLNiM3Iy1GMDYkRmd4LUZLNiM3Iy1GVDYkKiZGXXBGYHEtRmR4Rlt2RmBxRlx2LUZLNiM3Iy1GZnA2IzckRmlwNyQ3JEZfcSwkRmN4RmJxNyRGanZGZXktRjA2JC1GNjYmRjgtRjA2JC1GNjYlRl5yRkRGYG8tRks2IzcjLUYwNiRGZ3otRks2IzcjLUZUNiRGW3RGXnBGZm4tRjA2JC1GNjYnRmR0RkRGQEZERlx1LUZLNiM3Iy1GMDYkRmVbbC1GSzYjNyMtRlQ2JComRmp1RmBxRlZGYHFGXHYtRks2IzcjLUZmcDYjNyRGaXA3JDckRmRxRmh2NyRGanZGYVxsLUYwNiQtRjY2JkY4LUYwNiQtRjY2JUZkd0ZERmBvLUZLNiM3Iy1GMDYkRmFdbC1GSzYjNyMtRlQ2JEZjeEZecEZmbi1GMDYkLUY2NidGQEZERml4RkRGXHUtRks2IzcjLUYwNiRGX15sLUZLNiM3Iy1GVDYkKiZGVkZgcUZmeUZgcUZcdi1GSzYjNyMtRmZwNiM3JEZpcDckNyRGZHFGX3o3JEZqdkZbX2wtRjA2JEZcdS1GSzYjNyMtRmZwNiM3JEZpcDcjNyRGanZGYHE3IzcoRmVwRmN2Rmp5RmVcbEZfX2xGal9s</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiNkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIn</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L608" drawlabel="true" applyint="true" applyrational="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY8LUkjbWlHRiQ2JVEiUEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRJGFkZEYnRi9GMi1GUzYkLUYjNi0tRlM2JC1GIzYnLUYsNiVRInBGJ0YvRjItRjY2LVEnJnNwYXI7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSJpRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORltwLUZTNiQtRiM2Jy1GLDYlUSNkeEYnRi9GMkZfb0Zib0Zlb0Y5RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZqby9GTlEsMC4zMzMzMzMzZW1GJ0Ziby1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JI21uR0YkNiRRIjFGJ0Y5LUY2Ni1RIy4uRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnRlxwLUZecTYkUSI0RidGOUZlb0Y5RjlGZW9GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUY2Ni9RJGZvckYnLyUlYm9sZEdGMS9GM1ElYm9sZEYnLyUrZm9udHdlaWdodEdGYnJGO0Y+RkBGQkZERkZGSEZqb0ZccC1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmpvRlxwRmJvRmVyLUY2Ni9RI3RvRidGX3JGYXJGY3JGO0Y+RkBGQkZERkZGSEZqb0ZccEZlci1GXnE2JFEiNkYnRjlGZXItRjY2L1EjZG9GJ0ZfckZhckZjckY7Rj5GQEZCRkRGRkZIRmpvRlxwRmVyLUYsNiVRIkZGJ0YvRjJGX29GYm9GNS1GLDYlUSVIb29rRidGL0YyLUZTNiQtRiM2KC1GLDYlUSNLVkYnRi9GMi1GUzYmLUYjNiVGYm9GZW9GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmRwRitGZW9GOUY5RmlxLUY2Ni9RI29kRidGX3JGYXJGY3JGO0Y+RkBGQkZERkZGSEZqb0ZccEZpcUZlb0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY8LUkjbWlHRiQ2JVEiUEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRJGFkZEYnRi9GMi1GUzYkLUYjNi0tRlM2JC1GIzYnLUYsNiVRInBGJ0YvRjItRjY2LVEnJnNwYXI7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSJpRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORltwLUZTNiQtRiM2Jy1GLDYlUSNkeEYnRi9GMkZfb0Zib0Zlb0Y5RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZqby9GTlEsMC4zMzMzMzMzZW1GJ0Ziby1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JI21uR0YkNiRRIjFGJ0Y5LUY2Ni1RIy4uRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnRlxwLUZecTYkUSI0RidGOUZlb0Y5RjlGZW9GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUY2Ni9RJGZvckYnLyUlYm9sZEdGMS9GM1ElYm9sZEYnLyUrZm9udHdlaWdodEdGYnJGO0Y+RkBGQkZERkZGSEZqb0ZccC1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmpvRlxwRmJvRmVyLUY2Ni9RI3RvRidGX3JGYXJGY3JGO0Y+RkBGQkZERkZGSEZqb0ZccEZlci1GXnE2JFEiNkYnRjlGZXItRjY2L1EjZG9GJ0ZfckZhckZjckY7Rj5GQEZCRkRGRkZIRmpvRlxwRmVyLUYsNiVRIkZGJ0YvRjJGX29GYm9GNS1GLDYlUSVIb29rRidGL0YyLUZTNiQtRiM2KC1GLDYlUSNLVkYnRi9GMi1GUzYmLUYjNiVGYm9GZW9GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmRwRitGZW9GOUY5RmlxLUY2Ni9RI29kRidGX3JGYXJGY3JGO0Y+RkBGQkZERkZGSEZqb0ZccEZpcUZlb0Y5</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L606" drawlabel="true" applyint="true" applyrational="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEnc2VyaWVzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNistRiw2JVEjRjJGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiVRI3gzRidGL0YyLUY+Ni1RIj1GJ0ZBRkMvRkdGRUZIRkpGTEZORlAvRlNRLDAuMjc3Nzc3OGVtRicvRlZGam4tSSNtbkdGJDYkUSIwRidGQUY9LUZdbzYkUSI2RidGQS8lK2V4ZWN1dGFibGVHRkVGQUZBLUYsNiNRIUYnRmNvRkE=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEnc2VyaWVzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNistRiw2JVEjRjJGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiVRI3gzRidGL0YyLUY+Ni1RIj1GJ0ZBRkMvRkdGRUZIRkpGTEZORlAvRlNRLDAuMjc3Nzc3OGVtRicvRlZGam4tSSNtbkdGJDYkUSIwRidGQUY9LUZdbzYkUSI2RidGQS8lK2V4ZWN1dGFibGVHRkVGQUZBLUYsNiNRIUYnRmNvRkE=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUYjNictSSNtb0dGJDYtUSomdW1pbnVzMDtGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGNi8lKnN5bW1ldHJpY0dGNi8lKGxhcmdlb3BHRjYvJS5tb3ZhYmxlbGltaXRzR0Y2LyUnYWNjZW50R0Y2LyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGRS1JJm1mcmFjR0YkNigtRiM2Ki1JI21pR0YkNiVRI3A0RicvJSdpdGFsaWNHUSV0cnVlRicvRjJRJ2l0YWxpY0YnLUYuNi1RMSZJbnZpc2libGVUaW1lcztGJ0YxRjRGN0Y5RjtGPUY/RkEvRkRRJjAuMGVtRicvRkdGWi1GTjYlUSN4MUYnRlFGVEZWLUklbXN1cEdGJDYlLUkjbW5HRiQ2JFEiM0YnRjEtRkk2KC1GXW82JFEiMUYnRjEtRl1vNiRRIjZGJ0YxLyUubGluZXRoaWNrbmVzc0dGZG8vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGXHAvJSliZXZlbGxlZEdGUy8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGVi1GIzYmLUZONiVRKCZHYW1tYTtGJy9GUkY2RjEtRi42LVEwJkFwcGx5RnVuY3Rpb247RidGMUY0RjdGOUY7Rj1GP0ZBRllGZW4tSShtZmVuY2VkR0YkNiQtRiM2Ji1GSTYoLUZdbzYkUSIyRidGMUZcb0Zob0Zqb0ZdcC9GYHBGNi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGNkYxRjFGMUYxLUYjNiZGZHFGVi1GTjYlUSUmcGk7RidGaXBGMUYxRmhvRmpvRl1wRmdxLUYuNi1RKCZtaW51cztGJ0YxRjRGN0Y5RjtGPUY/RkFGQ0ZGLUZJNigtRiM2Ji1GTjYlUSNwMUYnRlFGVEZWLUZqbjYlRlxvLUZJNihGYm9GXG9GaG9Gam9GXXBGX3BGYXBGMS1GIzYmRlxvRlZGZHBGMUZob0Zqb0ZdcEZncUYxRmJyLUYjNigtRkk2KEZib0ZkcUZob0Zqb0ZdcEZncUZWLUZJNigtRiM2KEZpckZWRmluRlZGZHBGMUZfckZob0Zqb0ZdcEZncUZWLUZONiVRI3gzRidGUUZURjEtRi42LVEnJnBsdXM7RidGMUY0RjdGOUY7Rj1GP0ZBRkNGRi1GIzYoLUZJNihGYm9GZW9GaG9Gam9GXXBGZ3FGVi1GSTYoLUYjNihGTUZWRmZuRlZGXHNGMUZkcEZob0Zqb0ZdcEZncUZWLUZqbjYlRmpzRmRxRmFwRjFGXXQtRiM2Ji1GXnE2JC1GIzYmLUZJNihGSy1GIzYmRmVvRlZGX3JGMUZob0Zqb0ZdcEZncUZddC1GSTYoRmdyLUYjNiYtRl1vNiRRIzE4RidGMUZWRmRwRjFGaG9Gam9GXXBGZ3FGMUYxRlYtRmpuNiVGanNGXG9GYXBGMUZddC1GIzYoLUZJNihGYm8tRl1vNiRRIzI0RidGMUZob0Zqb0ZdcEZncUZWRmZzRlYtRmpuNiVGanMtRl1vNiRRIjRGJ0YxRmFwRjFGYnItRiM2KC1GSTYoRmJvLUZdbzYkUSM5MEYnRjFGaG9Gam9GXXBGZ3FGVkZkdEZWLUZqbjYlRmpzLUZdbzYkUSI1RidGMUZhcEYxRl10LUYjNiYtRi42LVEiT0YnRjFGNEY3RjlGO0Y9Rj9GQUZZRmVuRmpwLUZecTYkLUYjNiYtRmpuNiVGanNGZW9GYXBGaHFGW3JGMUYxRjFGMQ==">KzFJI3gzRyUqcHJvdGVjdGVkRywmKixJI3A0RzYiIiIiSSN4MUdGJEYpIiIkI0YpIiInSSNQaUdGJCEiIi1JJkdBTU1BRzYkRiRJKF9zeXNsaWJHRig2IyMiIiNGK0YpI0YvRjYqKEkjcDFHRihGKUYrI0YpRitGMEYvI0YvRisiIiEsJCoqRjlGKUYrRixGLkYvRjBGKUY3RiksJCoqRidGKUYqRilGK0Y6RjBGL0YsRjYsJkYmRixGOCNGKSIjPUYrLCRGPiNGKSIjQyIiJSwkRkAjRi8iIyEqIiImLUkiT0dGMjYjRilGLQ==</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L601" drawlabel="true" applyint="true" applyrational="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY7LUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzZFLUkjbW5HRiQ2JFEiMkYnRjktRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZpbi1GLDYlUSRkeDNGJ0YvRjJGZW4tRjY2LVEiJkYnRjlGO0Y+RkBGQkZERkZGSEZobkZqbi1GLDYlUSJzRidGL0YyRmVuLUYsNiVRJGR4NEYnRi9GMi1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORltwLUYsNiVRImZGJ0YvRjItRlM2JC1GIzYkLUYsNiVRI3gzRidGL0YyRjlGOUZlbi1GUzYkLUYjNiYtSSVtc3VwR0YkNiUtRiw2JVEjeDFGJ0YvRjItRiM2JEZXRjkvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRmdvLUZccTYlLUYsNiVRI3gyRidGL0YyRmFxRmNxRjlGOUZlbkZbb0ZlbkZeby1GLDYlUSJ0RidGL0YyRmVuRltvLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGam9GXHAtRiw2JVEkZHgxRidGL0YyRmVuRl5vRltyRmVuRmFyRl5yLUYsNiVRJGR4MkYnRi9GMkZlbkZeb0ZbckZlbkZkckY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGaW4vJSZkZXB0aEdGX3MvJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRltzNiZGXXNGYHNGYnMvRmVzUSVhdXRvRictRiw2JVEiWEYnRi9GMkY1Rk8tRlM2JC1GIzYuLUYsNiVRImFGJ0YvRjJGYHBGZW4tRiw2JVElRF94MUYnRi9GMkZnb0ZecUZlbi1GLDYlUSJiRidGL0YyRmBwRmVuLUYsNiVRJURfeDRGJ0YvRjJGOUY5RmdyLUYsNiVRJ0RHaW5mb0YnRi9GMi1GUzYkLUYjNiktRiw2JVEuTGllRGVyaXZhdGl2ZUYnRi9GMi1GUzYkLUYjNiZGW3QtRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZobi9GTlEsMC4zMzMzMzMzZW1GJ0YrRjlGOUZcdi1JI21zR0YkNiNRL0NvZWZmaWNpZW50U2V0RictRiw2I1EhRicvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI7RidGOUY7Rl92RkBGQkZERkZGSEZobkZNRmpyLUYsNiVRIllGJ0YvRjJGNUZPLUZTNiQtRiM2LkZidEZgcEZlbi1GLDYlUSVEX3gyRidGL0YyRmdvRmhxRmVuRmh0RmBwRmVuRlt1RjlGOUZnci1GIzYmRmZ2Rl51LUZTNiQtRiM2KEZldS1GUzYkLUYjNiZGXndGXHZGK0Y5RjlGXHZGYnZGZnZGOUY5RjlGZW5GaXZGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY7LUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzZFLUkjbW5HRiQ2JFEiMkYnRjktRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZpbi1GLDYlUSRkeDNGJ0YvRjJGZW4tRjY2LVEiJkYnRjlGO0Y+RkBGQkZERkZGSEZobkZqbi1GLDYlUSJzRidGL0YyRmVuLUYsNiVRJGR4NEYnRi9GMi1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORltwLUYsNiVRImZGJ0YvRjItRlM2JC1GIzYkLUYsNiVRI3gzRidGL0YyRjlGOUZlbi1GUzYkLUYjNiYtSSVtc3VwR0YkNiUtRiw2JVEjeDFGJ0YvRjItRiM2JEZXRjkvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRmdvLUZccTYlLUYsNiVRI3gyRidGL0YyRmFxRmNxRjlGOUZlbkZbb0ZlbkZeby1GLDYlUSJ0RidGL0YyRmVuRltvLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGam9GXHAtRiw2JVEkZHgxRidGL0YyRmVuRl5vRltyRmVuRmFyRl5yLUYsNiVRJGR4MkYnRi9GMkZlbkZeb0ZbckZlbkZkckY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGaW4vJSZkZXB0aEdGX3MvJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRltzNiZGXXNGYHNGYnMvRmVzUSVhdXRvRictRiw2JVEiWEYnRi9GMkY1Rk8tRlM2JC1GIzYuLUYsNiVRImFGJ0YvRjJGYHBGZW4tRiw2JVElRF94MUYnRi9GMkZnb0ZecUZlbi1GLDYlUSJiRidGL0YyRmBwRmVuLUYsNiVRJURfeDRGJ0YvRjJGOUY5RmdyLUYsNiVRJ0RHaW5mb0YnRi9GMi1GUzYkLUYjNiktRiw2JVEuTGllRGVyaXZhdGl2ZUYnRi9GMi1GUzYkLUYjNiZGW3QtRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZobi9GTlEsMC4zMzMzMzMzZW1GJ0YrRjlGOUZcdi1JI21zR0YkNiNRL0NvZWZmaWNpZW50U2V0RictRiw2I1EhRicvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI7RidGOUY7Rl92RkBGQkZERkZGSEZobkZNRmpyLUYsNiVRIllGJ0YvRjJGNUZPLUZTNiQtRiM2LkZidEZgcEZlbi1GLDYlUSVEX3gyRidGL0YyRmdvRmhxRmVuRmh0RmBwRmVuRlt1RjlGOUZnci1GIzYmRmZ2Rl51LUZTNiQtRiM2KEZldS1GUzYkLUYjNiZGXndGXHZGK0Y5RjlGXHZGYnZGZnZGOUY5RjlGZW5GaXZGOQ==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUYsNigtSSNtbkdGJDYkUSIyRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRjQvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1JI21pR0YkNiVRI3gxRicvJSdpdGFsaWNHUSV0cnVlRicvRjVRJ2l0YWxpY0YnRjctRiM2JC1GLDYmLUYsNiYtRiw2Ji1GUDYlUSJhRidGU0ZWLUY4Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjRGO0Y+RkBGQkZERkZGSEZKRk0tRiM2JC1GLDYmLUZQNiVRI3gzRidGU0ZWLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjRGNEY0RjctRiw2Ji1GUDYlUSJmRidGU0ZWRl1vRmBvRjRGNC1GODYtUScmcGx1cztGJ0Y0RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZXAtRiw2KC1JJm1mcmFjR0YkNigtRjg2LVEwJkRpZmZlcmVudGlhbEQ7RidGNEY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlRlxxRmRvRjQvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmZxLyUpYmV2ZWxsZWRHRj0tSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdRJjAuNGVtRicvJSZkZXB0aEdGYHIvJSpsaW5lYnJlYWtHUSVhdXRvRictRlA2JVEiYkYnRlNGVkZdb0Zgb0Y0RjRGNEY0LUY4Ni1RIixGJ0Y0RjsvRj9GVUZARkJGREZGRkhGSi9GTlEsMC4zMzMzMzMzZW1GJy1GLDYmLUYsNiZGaXJGXW9GYG9GNC1GODYtUSgmbWludXM7RidGNEY7Rj5GQEZCRkRGRkZIRmRwRmZwLUYsNihGaXBGW3JGam5GXW9GYG9GNEY0RmdvRmpvRjRGNC8lJW9wZW5HUScmbGN1YjtGJy8lJmNsb3NlR1EnJnJjdWI7Ric=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM8JCwkKiZJI3gxR0YmIiIiLCYqJi1JImFHRig2I0kjeDNHRiZGMC1JImZHRihGNUYwRjAtSSVkaWZmR0YmNiQtSSJiR0YoRjVGNkYwRjAiIiMsJkY8RjAtRjo2JEYzRjYhIiJGKw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUYsNigtSSNtbkdGJDYkUSIyRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRjQvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTC1JI21pR0YkNiVRI3gyRicvJSdpdGFsaWNHUSV0cnVlRicvRjVRJ2l0YWxpY0YnRjctRiM2JC1GLDYmLUYsNiYtRiw2Ji1GUDYlUSJhRidGU0ZWLUY4Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjRGO0Y+RkBGQkZERkZGSEZKRk0tRiM2JC1GLDYmLUZQNiVRI3gzRidGU0ZWLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjRGNEY0RjctRiw2Ji1GUDYlUSJmRidGU0ZWRl1vRmBvRjRGNC1GODYtUScmcGx1cztGJ0Y0RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZXAtRiw2KC1JJm1mcmFjR0YkNigtRjg2LVEwJkRpZmZlcmVudGlhbEQ7RidGNEY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlRlxxRmRvRjQvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmZxLyUpYmV2ZWxsZWRHRj0tSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdRJjAuNGVtRicvJSZkZXB0aEdGYHIvJSpsaW5lYnJlYWtHUSVhdXRvRictRlA2JVEiYkYnRlNGVkZdb0Zgb0Y0RjRGNEY0LUY4Ni1RIixGJ0Y0RjsvRj9GVUZARkJGREZGRkhGSi9GTlEsMC4zMzMzMzMzZW1GJy1GLDYmLUYsNiZGaXJGXW9GYG9GNC1GODYtUSgmbWludXM7RidGNEY7Rj5GQEZCRkRGRkZIRmRwRmZwLUYsNihGaXBGW3JGam5GXW9GYG9GNEY0RmdvRmpvRjRGNC8lJW9wZW5HUScmbGN1YjtGJy8lJmNsb3NlR1EnJnJjdWI7Ric=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM8JCwkKiZJI3gyR0YmIiIiLCYqJi1JImFHRig2I0kjeDNHRiZGMC1JImZHRihGNUYwRjAtSSVkaWZmR0YmNiQtSSJiR0YoRjVGNkYwRjAiIiMsJkY8RjAtRjo2JEYzRjYhIiJGKw==</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L624" drawlabel="true" applyint="true" applyrational="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2I1EhRictRiM2JkYrLUYsNiVRJ2Rzb2x2ZUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUY7NiQtRiM2LC1GLDYlUSJhRidGNEY3LUY7NiQtRiM2JC1GLDYlUSN4M0YnRjRGNy9GOFEnbm9ybWFsRidGTS1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJ0ZNLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZVLyUpc3RyZXRjaHlHRlUvJSpzeW1tZXRyaWNHRlUvJShsYXJnZW9wR0ZVLyUubW92YWJsZWxpbWl0c0dGVS8lJ2FjY2VudEdGVS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRl5vRkotRlA2LVEnJnBsdXM7RidGTUZTRlZGWEZaRmZuRmhuRmpuL0Zdb1EsMC4yMjIyMjIyZW1GJy9GYG9GZW8tSSZtZnJhY0dGJDYoLUYjNiQtSSVtc3VwR0YkNiUtRlA2LVEwJkRpZmZlcmVudGlhbEQ7RidGTUZTRlZGWEZaRmZuRmhuRmpuRlxvRl9vLUYjNiQtSSNtbkdGJDYkUSIyRidGTUZNLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0ZNLUYjNiVGX3AtRl1wNiVGSkZicEZocEZNLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZkcS8lKWJldmVsbGVkR0ZVLUZQNi1RIn5GJ0ZNRlNGVkZYRlpGZm5GaG5Gam5GXG9GX29GQ0ZGRk1GTUYrRk1GTUZNRitGaXEvJStleGVjdXRhYmxlR0ZVRk0=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2I1EhRictRiM2JkYrLUYsNiVRJ2Rzb2x2ZUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUY7NiQtRiM2LC1GLDYlUSJhRidGNEY3LUY7NiQtRiM2JC1GLDYlUSN4M0YnRjRGNy9GOFEnbm9ybWFsRidGTS1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJ0ZNLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZVLyUpc3RyZXRjaHlHRlUvJSpzeW1tZXRyaWNHRlUvJShsYXJnZW9wR0ZVLyUubW92YWJsZWxpbWl0c0dGVS8lJ2FjY2VudEdGVS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRl5vRkotRlA2LVEnJnBsdXM7RidGTUZTRlZGWEZaRmZuRmhuRmpuL0Zdb1EsMC4yMjIyMjIyZW1GJy9GYG9GZW8tSSZtZnJhY0dGJDYoLUYjNiQtSSVtc3VwR0YkNiUtRlA2LVEwJkRpZmZlcmVudGlhbEQ7RidGTUZTRlZGWEZaRmZuRmhuRmpuRlxvRl9vLUYjNiQtSSNtbkdGJDYkUSIyRidGTUZNLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0ZNLUYjNiVGX3AtRl1wNiVGSkZicEZocEZNLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZkcS8lKWJldmVsbGVkR0ZVLUZQNi1RIn5GJ0ZNRlNGVkZYRlpGZm5GaG5Gam5GXG9GX29GQ0ZGRk1GTUYrRk1GTUZNRitGaXEvJStleGVjdXRhYmxlR0ZVRk0=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUYjNiYtSSNtaUdGJDYlUSJhRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEwJkFwcGx5RnVuY3Rpb247RicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tSShtZmVuY2VkR0YkNiQtRiM2Ji1GLjYlUSN4M0YnRjFGNC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGP0Y7RjtGOy1GODYtUSkmZXF1YWxzO0YnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZcby1GIzYmLUYjNiYtRi42JVEkX0MxRidGMUY0LUY4Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y7Rj1GQEZCRkRGRkZIRkpGTEZPLUYjNiYtRi42JVEnQWlyeUFpRicvRjJGP0Y7RjctRlI2JC1GIzYlLUY4Ni1RKiZ1bWludXMwO0YnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yMjIyMjIyZW1GJy9GUEZmcEZWRjtGO0Y7RjstRjg2LVEnJnBsdXM7RidGO0Y9RkBGQkZERkZGSEZKRmVwRmdwLUYjNiYtRi42JVEkX0MyRidGMUY0RmVvLUYjNiYtRi42JVEnQWlyeUJpRidGXXBGO0Y3Rl5wRjtGO0Y7Rjs=">Ly1JImFHNiI2I0kjeDNHJSpwcm90ZWN0ZWRHLCYqJkkkX0MxR0YlIiIiLUknQWlyeUFpRzYkRihJKF9zeXNsaWJHRiU2IywkRichIiJGLEYsKiZJJF9DMkdGJUYsLUknQWlyeUJpR0YvRjFGLEYs</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L603" drawlabel="true" applyint="true" applyrational="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVElc29sMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2Rzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYtLUZTNiQtRiM2LC1GLDYlUSJhRidGL0YyLUZTNiQtRiM2JC1GLDYlUSN4M0YnRi9GMkY5RjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZjb0Zcby1GNjYtUScmcGx1cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GaW8tSSZtZnJhY0dGJDYoLUYjNiQtSSVtc3VwR0YkNiUtRjY2LVEwJkRpZmZlcmVudGlhbEQ7RidGOUY7Rj5GQEZCRkRGRkZIRmJvRmRvLUYjNiQtSSNtbkdGJDYkUSIyRidGOUY5LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Y5LUYjNiVGY3AtRmFwNiVGXG9GZnBGXHFGOS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGaHEvJSliZXZlbGxlZEdGPS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmJvRmRvRmVuRmhuRjlGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmJvL0ZOUSwwLjMzMzMzMzNlbUYnRmVuRmhuRmByLUZTNiYtRiM2Ji1GLDYlUSV0eXBlRidGL0YyLUY2Ni1RKSZlcXVhbHM7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUS5mb3JtYWxfc2VyaWVzRidGL0YyRjlGOS8lJW9wZW5HUScmYXBvcztGJy8lJmNsb3NlR0Zlc0Zgci1GUzYmLUYjNiQtRiw2JVEnY29lZmZzRidGL0YyRjlGOUZjc0Zmc0Zdcy1GUzYmLUYjNiQtRiw2JVErbWh5cGVyZ2VvbUYnRi9GMkY5RjlGY3NGZnNGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRJXNvbDJGJ0YvRjJGNUZPLUZTNiQtRiM2LS1GUzYkLUYjNixGZW5GaG5GX29GYXFGZW9GW3BGXXJGZW5GaG5GOUY5RmByRmVuRmhuRmByRmZyRmByRmhzRl1zRl90RjlGOUZmdC8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVElc29sMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2Rzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYtLUZTNiQtRiM2LC1GLDYlUSJhRidGL0YyLUZTNiQtRiM2JC1GLDYlUSN4M0YnRi9GMkY5RjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZjb0Zcby1GNjYtUScmcGx1cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GaW8tSSZtZnJhY0dGJDYoLUYjNiQtSSVtc3VwR0YkNiUtRjY2LVEwJkRpZmZlcmVudGlhbEQ7RidGOUY7Rj5GQEZCRkRGRkZIRmJvRmRvLUYjNiQtSSNtbkdGJDYkUSIyRidGOUY5LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Y5LUYjNiVGY3AtRmFwNiVGXG9GZnBGXHFGOS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGaHEvJSliZXZlbGxlZEdGPS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmJvRmRvRmVuRmhuRjlGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmJvL0ZOUSwwLjMzMzMzMzNlbUYnRmVuRmhuRmByLUZTNiYtRiM2Ji1GLDYlUSV0eXBlRidGL0YyLUY2Ni1RKSZlcXVhbHM7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUS5mb3JtYWxfc2VyaWVzRidGL0YyRjlGOS8lJW9wZW5HUScmYXBvcztGJy8lJmNsb3NlR0Zlc0Zgci1GUzYmLUYjNiQtRiw2JVEnY29lZmZzRidGL0YyRjlGOUZjc0Zmc0Zdcy1GUzYmLUYjNiQtRiw2JVErbWh5cGVyZ2VvbUYnRi9GMkY5RjlGY3NGZnNGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRJXNvbDJGJ0YvRjJGNUZPLUZTNiQtRiM2LS1GUzYkLUYjNixGZW5GaG5GX29GYXFGZW9GW3BGXXJGZW5GaG5GOUY5RmByRmVuRmhuRmByRmZyRmByRmhzRl1zRl90RjlGOUZmdC8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L604" drawlabel="true" applyint="true" applyrational="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY9LUkjbWlHRiQ2JVEiTkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkjbW5HRiQ2JFEiOUYnRjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZaLUYsNiVRJGExMUYnRi9GMkY1LUYsNiVRJWV2YWxGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSdzZXJpZXNGJ0YvRjItRl1vNiQtRiM2LEZpbi1GXW82JC1GIzYpLUYsNiVRImFGJ0YvRjItRl1vNiQtRiM2JS1GLDYlUSN4M0YnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGWS9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSVzb2wxRidGL0YyLUZdbzYmLUYjNiUtRlA2JFEiMUYnRjlGZnBGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmZwRjlGOUZocEZjcC1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GUDYkUSIwRidGOUZocEYrRmZwRjlGOUZocC1GXW82Ji1GIzYnLUYsNiVRJF9DMUYnRi9GMkZeckZlcUZmcEY5RjkvRmlxUSJ8ZnJGJy9GXHJRInxockYnRmZwRjlGOUZTLUYsNiVRJGExMkYnRi9GMkY1RmluLUZdbzYkLUYjNihGYW8tRl1vNiQtRiM2K0Zpbi1GXW82JC1GIzYoRlxwLUZdbzYkLUYjNiRGY3BGOUY5RmhwRl5xLUZdbzYmLUYjNiQtRlA2JFEiMkYnRjlGOUY5RmhxRltyRjlGOUZocEZjcEZeckZhckZocEYrRjlGOUZocC1GXW82Ji1GIzYmRmhyRl5yRmVxRjlGOUZbc0Zdc0ZmcEY5RjlGUy1GLDYlUSRiMTFGJ0YvRjJGNS1GLDYlUSVkaWZmRidGL0YyLUZdbzYkLUYjNidGZm5GaHBGY3BGZnBGOUY5RlMtRiw2JVEkYjEyRidGL0YyRjVGYHUtRl1vNiQtRiM2JkZfc0ZocEZjcEY5RjlGU0ZmcEY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY9LUkjbWlHRiQ2JVEiTkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkjbW5HRiQ2JFEiOUYnRjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZaLUYsNiVRJGExMUYnRi9GMkY1LUYsNiVRJWV2YWxGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSdzZXJpZXNGJ0YvRjItRl1vNiQtRiM2LEZpbi1GXW82JC1GIzYpLUYsNiVRImFGJ0YvRjItRl1vNiQtRiM2JS1GLDYlUSN4M0YnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGWS9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSVzb2wxRidGL0YyLUZdbzYmLUYjNiUtRlA2JFEiMUYnRjlGZnBGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmZwRjlGOUZocEZjcC1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GUDYkUSIwRidGOUZocEYrRmZwRjlGOUZocC1GXW82Ji1GIzYnLUYsNiVRJF9DMUYnRi9GMkZeckZlcUZmcEY5RjkvRmlxUSJ8ZnJGJy9GXHJRInxockYnRmZwRjlGOUZTLUYsNiVRJGExMkYnRi9GMkY1RmluLUZdbzYkLUYjNihGYW8tRl1vNiQtRiM2K0Zpbi1GXW82JC1GIzYoRlxwLUZdbzYkLUYjNiRGY3BGOUY5RmhwRl5xLUZdbzYmLUYjNiQtRlA2JFEiMkYnRjlGOUY5RmhxRltyRjlGOUZocEZjcEZeckZhckZocEYrRjlGOUZocC1GXW82Ji1GIzYmRmhyRl5yRmVxRjlGOUZbc0Zdc0ZmcEY5RjlGUy1GLDYlUSRiMTFGJ0YvRjJGNS1GLDYlUSVkaWZmRidGL0YyLUZdbzYkLUYjNidGZm5GaHBGY3BGZnBGOUY5RlMtRiw2JVEkYjEyRidGL0YyRjVGYHUtRl1vNiQtRiM2JkZfc0ZocEZjcEY5RjlGU0ZmcEY5</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L605" drawlabel="true" applyint="true" applyrational="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZcby1JI21pR0YkNiVRI0YxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEjcDRGJ0YvRjItRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEjRjJGJ0YvRjJGNS1GLDYlUSN4MUYnRi9GMi1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmluLUYsNiVRI3AyRidGL0YyLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GYm8tRiw2JVEjeDJGJ0YvRjJGZW4tRiw2JVEjcDFGJ0YvRjJGUi1GLDYlUSNGM0YnRi9GMkY1LUYsNiVRJGExMUYnRi9GMkZlbkZnby1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIRmFvRmNvRlhGZW4tRiw2JVEkYjExRidGL0YyRmVuRk9GUi1GLDYlUSNGNEYnRi9GMkY1LUYsNiVRJGExMkYnRi9GMkZlbkZnb0ZgcEZYRmVuLUYsNiVRJGIxMkYnRi9GMkZlbkZPRlItRiw2JVEjRjVGJ0YvRjJGNUZdcEZlbkZbb0ZgcEZkb0ZlbkZjcEZlbkZPRlItRiw2JVEjRjZGJ0YvRjJGNUZpcEZlbkZbb0ZgcEZkb0ZlbkZccUZlbkZPRlIvJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZcby1JI21pR0YkNiVRI0YxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEjcDRGJ0YvRjItRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEjRjJGJ0YvRjJGNS1GLDYlUSN4MUYnRi9GMi1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmluLUYsNiVRI3AyRidGL0YyLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GYm8tRiw2JVEjeDJGJ0YvRjJGZW4tRiw2JVEjcDFGJ0YvRjJGUi1GLDYlUSNGM0YnRi9GMkY1LUYsNiVRJGExMUYnRi9GMkZlbkZnby1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIRmFvRmNvRlhGZW4tRiw2JVEkYjExRidGL0YyRmVuRk9GUi1GLDYlUSNGNEYnRi9GMkY1LUYsNiVRJGExMkYnRi9GMkZlbkZnb0ZgcEZYRmVuLUYsNiVRJGIxMkYnRi9GMkZlbkZPRlItRiw2JVEjRjVGJ0YvRjJGNUZdcEZlbkZbb0ZgcEZkb0ZlbkZjcEZlbkZPRlItRiw2JVEjRjZGJ0YvRjJGNUZpcEZlbkZbb0ZgcEZkb0ZlbkZccUZlbkZPRlIvJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L623" drawlabel="true" applyint="true" applyrational="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEnc2VyaWVzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiotRiw2JVEjRjNGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiVRI3gzRidGL0YyLUY+Ni1RIj1GJ0ZBRkMvRkdGRUZIRkpGTEZORlAvRlNRLDAuMjc3Nzc3OGVtRicvRlZGam4tSSNtbkdGJDYkUSIwRidGQUY9LUZdbzYkUSI2RidGQUZBRkEvJStleGVjdXRhYmxlR0ZFRkE=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEnc2VyaWVzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiotRiw2JVEjRjNGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiVRI3gzRidGL0YyLUY+Ni1RIj1GJ0ZBRkMvRkdGRUZIRkpGTEZORlAvRlNRLDAuMjc3Nzc3OGVtRicvRlZGam4tSSNtbkdGJDYkUSIwRidGQUY9LUZdbzYkUSI2RidGQUZBRkEvJStleGVjdXRhYmxlR0ZFRkE=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVEjcDFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSgmbWludXM7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkwtRiM2KC1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIxRidGOS1GVTYkUSIyRidGOS8lLmxpbmV0aGlja25lc3NHRlcvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGaW4vJSliZXZlbGxlZEdGPS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmJvLUYjNiYtRiw2JVEjcDRGJ0YvRjJGXm8tRiw2JVEjeDFGJ0YvRjJGOUZeby1JJW1zdXBHRiQ2JS1GLDYlUSN4M0YnRi9GMkZYLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Y5RjUtRiM2KC1GUjYoRlQtRlU2JFEiNkYnRjlGZW5GZ25Gam5GXG9GXm9GK0Zeby1GXXA2JUZfcC1GVTYkUSIzRidGOUZicEY5LUY2Ni1RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiM2KC1GUjYoRlQtRlU2JFEjMzBGJ0Y5RmVuRmduRmpuRlxvRl5vRmRvRl5vLUZdcDYlRl9wLUZVNiRRIjVGJ0Y5RmJwRjlGYXEtRiM2Ji1GNjYtUSJPRidGOUY7Rj5GQEZCRkRGRkZIRmFvRmNvLUY2Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjlGO0Y+RkBGQkZERkZGSEZhb0Zjby1JKG1mZW5jZWRHRiQ2JC1GIzYmLUZdcDYlRl9wRmlwRmJwLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOUY5Rjk=">Ky1JI3gzRyUqcHJvdGVjdGVkR0kjcDFHNiIiIiEsJComSSNwNEdGJiIiIkkjeDFHRiRGKyMhIiIiIiNGLywkRiUjRi4iIiciIiQsJEYpI0YrIiNJIiImLUkiT0c2JEYkSShfc3lzbGliR0YmNiNGK0Yy</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L626" drawlabel="true" applyint="true" applyrational="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEnc2VyaWVzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiwtRiw2I1EhRictRiM2Ki1GLDYlUSdBaXJ5QWlGJy9GMFEmZmFsc2VGJy9GM1Enbm9ybWFsRictSSNtb0dGJDYtUTAmQXBwbHlGdW5jdGlvbjtGJ0ZELyUmZmVuY2VHRkMvJSpzZXBhcmF0b3JHRkMvJSlzdHJldGNoeUdGQy8lKnN5bW1ldHJpY0dGQy8lKGxhcmdlb3BHRkMvJS5tb3ZhYmxlbGltaXRzR0ZDLyUnYWNjZW50R0ZDLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGWi1GNjYkLUYjNiktRkc2LVEqJnVtaW51czA7RidGREZKRkxGTkZQRlJGVEZWL0ZZUSwwLjIyMjIyMjJlbUYnL0ZmbkZfby1GLDYlUSN4M0YnRi9GMi8lK2ZvcmVncm91bmRHUSpbMCwwLDI1NV1GJy8lK2V4ZWN1dGFibGVHRkMvJSlyZWFkb25seUdGMS8lMGZvbnRfc3R5bGVfbmFtZUdRKjJEfk91dHB1dEYnRkRGREZkb0Znb0Zpb0ZbcEZERjotRkc2LVEiLEYnRkRGSi9GTUYxRk5GUEZSRlRGVkZYL0ZmblEsMC4zMzMzMzMzZW1GJ0Zhby1GRzYtUSI9RidGREZKRkxGTkZQRlJGVEZWL0ZZUSwwLjI3Nzc3NzhlbUYnL0ZmbkZocC1JI21uR0YkNiRRIjBGJ0ZERl5wLUZbcTYkUSI2RidGREZERkRGZ29GRA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEnc2VyaWVzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiwtRiw2I1EhRictRiM2Ki1GLDYlUSdBaXJ5QWlGJy9GMFEmZmFsc2VGJy9GM1Enbm9ybWFsRictSSNtb0dGJDYtUTAmQXBwbHlGdW5jdGlvbjtGJ0ZELyUmZmVuY2VHRkMvJSpzZXBhcmF0b3JHRkMvJSlzdHJldGNoeUdGQy8lKnN5bW1ldHJpY0dGQy8lKGxhcmdlb3BHRkMvJS5tb3ZhYmxlbGltaXRzR0ZDLyUnYWNjZW50R0ZDLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGWi1GNjYkLUYjNiktRkc2LVEqJnVtaW51czA7RidGREZKRkxGTkZQRlJGVEZWL0ZZUSwwLjIyMjIyMjJlbUYnL0ZmbkZfby1GLDYlUSN4M0YnRi9GMi8lK2ZvcmVncm91bmRHUSpbMCwwLDI1NV1GJy8lK2V4ZWN1dGFibGVHRkMvJSlyZWFkb25seUdGMS8lMGZvbnRfc3R5bGVfbmFtZUdRKjJEfk91dHB1dEYnRkRGREZkb0Znb0Zpb0ZbcEZERjotRkc2LVEiLEYnRkRGSi9GTUYxRk5GUEZSRlRGVkZYL0ZmblEsMC4zMzMzMzMzZW1GJ0Zhby1GRzYtUSI9RidGREZKRkxGTkZQRlJGVEZWL0ZZUSwwLjI3Nzc3NzhlbUYnL0ZmbkZocC1JI21uR0YkNiRRIjBGJ0ZERl5wLUZbcTYkUSI2RidGREZERkRGZ29GRA==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkmbWZyYWNHRiQ2KC1JJW1zdXBHRiQ2JS1JI21uR0YkNiRRIjNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictRiw2KC1GMjYkUSIxRidGNUYxLyUubGluZXRoaWNrbmVzc0dGPC8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZBLyUpYmV2ZWxsZWRHUSV0cnVlRicvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnLUYjNiZGMS1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y1LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZSLyUpc3RyZXRjaHlHRlIvJSpzeW1tZXRyaWNHRlIvJShsYXJnZW9wR0ZSLyUubW92YWJsZWxpbWl0c0dGUi8lJ2FjY2VudEdGUi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRltvLUYjNiYtSSNtaUdGJDYlUSgmR2FtbWE7RicvJSdpdGFsaWNHRlJGNS1GTTYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y1RlBGU0ZVRldGWUZlbkZnbkZpbkZcby1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNigtRjI2JFEiMkYnRjVGMUY9Rj9GQi9GRUZSLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZSRjVGNUY1RjVGPUY/RkJGY3AtRk02LVEnJnBsdXM7RidGNUZQRlNGVUZXRllGZW5GZ24vRmpuUSwwLjIyMjIyMjJlbUYnL0Zdb0ZdcS1GIzYoLUYsNihGOkZgcEY9Rj9GQkZjcEZMLUYsNigtRiM2Ji1GLzYlRjEtRiw2KEY6LUYyNiRRIjZGJ0Y1Rj1GP0ZCRkRGR0ZMRl5vRjUtRmFvNiVRJSZwaTtGJ0Zkb0Y1Rj1GP0ZCRmNwRkwtRmFvNiVRI3gzRicvRmVvRkYvRjZRJ2l0YWxpY0YnRjUtRk02LVEoJm1pbnVzO0YnRjVGUEZTRlVGV0ZZRmVuRmduRlxxRl5xLUYjNigtRiw2KEY6LUYyNiRRIzE4RidGNUY9Rj9GQkZjcEZMLUYsNihGLkZeb0Y9Rj9GQkZjcEZMLUYvNiVGYXJGMUZHRjVGZ3ItRiM2KC1GLDYoRjotRjI2JFEjMjRGJ0Y1Rj1GP0ZCRmNwRkxGY3FGTC1GLzYlRmFyLUYyNiRRIjRGJ0Y1RkdGNUZpcC1GIzYmLUZNNi1RIk9GJ0Y1RlBGU0ZVRldGWUZlbkZnbkZpbkZcb0Zmby1Gam82JC1GIzYmLUYvNiVGYXJGW3JGR0ZkcEZncEY1RjVGNUY1">Ky1JI3gzRyUqcHJvdGVjdGVkRywkKiYiIiQjIiIiRictSSZHQU1NQUc2JEYkSShfc3lzbGliRzYiNiMjIiIjRichIiJGKCIiISwkKihGJyNGKSIiJ0kjUGlHRiRGMkYqRikjRilGMUYpLCRGJiNGMiIjPUYnLCRGNSNGMiIjQyIiJS1JIk9HRiw2I0YpRjc=</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L628" drawlabel="true" applyint="true" applyrational="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkX0MxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZMLUYjNiYtRiw2JVEoJkdhbW1hO0YnL0YwRj1GOS1GNjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkobWZlbmNlZEdGJDYkLUYjNiYtSSZtZnJhY0dGJDYoLUkjbW5HRiQ2JFEiMkYnRjktRltvNiRRIjNGJ0Y5LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zmby8lKWJldmVsbGVkR0Y9LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOUY5RjUtRlk2JC1GIzYmLUkrbXVuZGVyb3ZlckdGJDYnLUknbXN0eWxlR0YkNiYtRjY2L1EmJnN1bTtGJy9GXHBRLlsxNDQsMTQ0LDE0NF1GJ0Y5L0krbXNlbWFudGljc0dGJFEmaW5lcnRGJ0Y7Rj4vRkFGMUZCL0ZFRjEvRkdGMUZIRkovRk5RLDAuMTY2NjY2N2VtRidGXXFGXnBGOS1GIzYmLUYsNiVRI19uRidGL0YyLUY2Ni1RKSZlcXVhbHM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjI3Nzc3NzhlbUYnL0ZORmByLUZbbzYkUSIwRidGOUY5LUYsNiVRKCZpbmZpbjtGJ0ZURjlGSC8lLGFjY2VudHVuZGVyR0Y9RlUtRmhuNigtRiM2Ji1JJW1zdXBHRiQ2JS1GWTYkLUYjNiUtRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmlzLUZobjYoLUZbbzYkRmNvRjktRltvNiRRIjlGJ0Y5RmFvRmRvRmdvRmlvRjlGOUZpcS8lMXN1cGVyc2NyaXB0c2hpZnRHRmRyRjUtRl9zNiUtRiw2JVEjeDNGJ0YvRjItRiM2JkZeb0Y1RmlxRjlGYnRGOS1GIzYmLUYjNiZGUUZVLUZZNiQtRiM2JkZpcS1GNjYtUScmcGx1cztGJ0Y5RjtGPkZARkJGREZGRkhGaHNGanNGXXRGOUY5RjlGNS1GIzYmRlFGVS1GWTYkLUYjNiZGaXFGY3VGZ25GOUY5RjlGOUZhb0Zkb0Znb0Zpb0Y5RjlGOQ==">KihJJF9DMUc2IiIiIi1JJkdBTU1BRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliR0YkNiMjIiIjIiIkRiUtSSRTdW1HRig2JCoqLUYnNiMsJkkjX25HRiRGJUYlRiUhIiItRic2IywmRjZGJUYsRiVGNykjRjciIipGNkYlKUkjeDNHRiksJEY2Ri5GJS9GNjsiIiFJKWluZmluaXR5R0YpRiU=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZtaW51cztGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkctRiM2Ji1JJm1mcmFjR0YkNihGKy1GLDYkUSI2RidGLy8lLmxpbmV0aGlja25lc3NHRi4vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGVi8lKWJldmVsbGVkR0Y4LUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRJjAuMGVtRicvRklGaW4tSSVtc3VwR0YkNiUtSSNtaUdGJDYlUSN4M0YnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJy1GLDYkUSIzRidGLy8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGLy1GMzYtUScmcGx1cztGJ0YvRjZGOUY7Rj1GP0ZBRkNGRUZILUYjNiYtRk02KEYrLUYsNiRRJDE4MEYnRi9GUkZURldGWUZlbi1GXG82JUZeb0ZPRmpvRi9GXXAtRiM2Ji1GMzYtUSJPRidGL0Y2RjlGO0Y9Rj9GQUZDRmhuRmpuLUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkY5RjtGPUY/RkFGQ0ZobkZqbi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUZcbzYlRl5vLUYsNiRRIjlGJ0YvRmpvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GL0YvRi8=">KytJI3gzRyUqcHJvdGVjdGVkRyIiIiIiISMhIiIiIiciIiQjRiUiJCE9RiktSSJPRzYkRiRJKF9zeXNsaWJHNiI2I0YlIiIq</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZtaW51cztGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkctRiM2Ji1JJm1mcmFjR0YkNihGKy1GLDYkUSI2RidGLy8lLmxpbmV0aGlja25lc3NHRi4vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGVi8lKWJldmVsbGVkR0Y4LUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGOUY7Rj1GP0ZBRkMvRkZRJjAuMGVtRicvRklGaW4tSSVtc3VwR0YkNiUtSSNtaUdGJDYlUSN4M0YnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJy1GLDYkUSIzRidGLy8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGLy1GMzYtUScmcGx1cztGJ0YvRjZGOUY7Rj1GP0ZBRkNGRUZILUYjNiYtRk02KEYrLUYsNiRRJDE4MEYnRi9GUkZURldGWUZlbi1GXG82JUZeb0ZPRmpvRi9GLw==">LCgiIiJGIyokSSN4M0clKnByb3RlY3RlZEciIiQjISIiIiInKiRGJUYqI0YjIiQhPQ==</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L671" drawlabel="true" applyint="true" applyrational="true">
<Input><Text-field style="Text" layout="Normal">Syzygies of order 2</Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L627" drawlabel="true" applyint="true" applyrational="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVEkYTExRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjFGJ0Y5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GVy1GIzYmLUkmbWZyYWNHRiQ2KEZPLUZQNiRRIjZGJ0Y5LyUubGluZXRoaWNrbmVzc0dGUi8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zfby8lKWJldmVsbGVkR0Y9LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GaG8tSSVtc3VwR0YkNiUtRiw2JVEjeDNGJ0YvRjItRlA2JFEiM0YnRjkvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRjktRjY2LVEnJnBsdXM7RidGOUY7Rj5GQEZCRkRGRkZIRlZGWC1GIzYmLUZmbjYoRk8tRlA2JFEkMTgwRidGOUZbb0Zdb0Zgb0Zib0Zkby1GW3A2JUZdcEZobkZjcEY5RmZwLUYjNiYtRjY2LVEiT0YnRjlGO0Y+RkBGQkZERkZGSEZnb0Zpby1GNjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y5RjtGPkZARkJGREZGRkhGZ29GaW8tSShtZmVuY2VkR0YkNiQtRiM2Ji1GW3A2JUZdcC1GUDYkUSI5RidGOUZjcC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjlGOUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRhMTFHRigrK0kjeDNHRiYiIiIiIiEjISIiIiInIiIkI0YwIiQhPUY0LUkiT0dGJTYjRjAiIio3I0Yu</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVEkYTEyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSN4M0YnRi9GMi1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORlYtRiM2Ji1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIxRidGOS1GaG42JFEjMTJGJ0Y5LyUubGluZXRoaWNrbmVzc0dGam4vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGYm8vJSliZXZlbGxlZEdGPS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORltwLUklbXN1cEdGJDYlRk8tRmhuNiRRIjRGJ0Y5LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Y5LUY2Ni1RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSEZVRlctRiM2Ji1GZW42KEZnbi1GaG42JFEkNTA0RidGOUZeb0Zgb0Zjb0Zlb0Znby1GXnA2JUZPLUZobjYkUSI3RidGOUZjcEY5RmZwLUYjNiYtRjY2LVEiT0YnRjlGO0Y+RkBGQkZERkZGSEZqb0ZccC1GNjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y5RjtGPkZARkJGREZGRkhGam9GXHAtSShtZmVuY2VkR0YkNiQtRiM2Ji1GXnA2JUZPLUZobjYkUSI5RidGOUZjcC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjlGOUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRhMTJHRigrK0kjeDNHRiYiIiJGMCMhIiIiIzciIiUjRjAiJC8mIiIoLUkiT0dGJTYjRjAiIio3I0Yu</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEkYjExRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GIzYmLUYjNiUtRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORlctSSZtZnJhY0dGJDYoLUkjbW5HRiQ2JFEiMUYnRjktRmduNiRRIjJGJ0Y5LyUubGluZXRoaWNrbmVzc0dGaW4vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGYW8vJSliZXZlbGxlZEdGPUY5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5Gam8tSSVtc3VwR0YkNiUtRiw2JVEjeDNGJ0YvRjJGam4vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRjktRjY2LVEnJnBsdXM7RidGOUY7Rj5GQEZCRkRGRkZIRlZGWC1GIzYmLUZaNihGZm4tRmduNiRRIzMwRidGOUZdb0Zfb0Zib0Zkb0Zmby1GXXA2JUZfcC1GZ242JFEiNUYnRjlGYnBGOUZlcC1GIzYmLUY2Ni1RIk9GJ0Y5RjtGPkZARkJGREZGRkhGaW9GW3AtRjY2LVEwJkFwcGx5RnVuY3Rpb247RidGOUY7Rj5GQEZCRkRGRkZIRmlvRltwLUkobWZlbmNlZEdGJDYkLUYjNiYtRl1wNiVGX3AtRmduNiRRIjhGJ0Y5RmJwLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOUY5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRiMTFHRigrKUkjeDNHRiYjISIiIiIjRjIjIiIiIiNJIiImLUkiT0dGJTYjRjQiIik3I0Yu</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVEkYjEyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjFGJ0Y5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GVy1GIzYmLUkmbWZyYWNHRiQ2KEZPLUZQNiRRIjNGJ0Y5LyUubGluZXRoaWNrbmVzc0dGUi8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zfby8lKWJldmVsbGVkR0Y9LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GaG8tSSVtc3VwR0YkNiUtRiw2JVEjeDNGJ0YvRjJGaG4vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRjktRjY2LVEnJnBsdXM7RidGOUY7Rj5GQEZCRkRGRkZIRlZGWC1GIzYmLUZmbjYoRk8tRlA2JFEjNzJGJ0Y5RltvRl1vRmBvRmJvRmRvLUZbcDYlRl1wLUZQNiRRIjZGJ0Y5RmBwRjlGY3AtRiM2Ji1GNjYtUSJPRidGOUY7Rj5GQEZCRkRGRkZIRmdvRmlvLUY2Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjlGO0Y+RkBGQkZERkZGSEZnb0Zpby1JKG1mZW5jZWRHRiQ2JC1GIzYmLUZbcDYlRl1wLUZQNiRRIjhGJ0Y5RmBwLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOUY5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRiMTJHRigrK0kjeDNHRiYiIiIiIiEjISIiIiIkRjQjRjAiI3MiIictSSJPR0YlNiNGMCIiKTcjRi4=</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L630" drawlabel="true" applyint="true" applyrational="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZcby1JI21pR0YkNiVRI0YxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEjcDRGJ0YvRjItRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEjRjJGJ0YvRjJGNS1GLDYlUSN4MUYnRi9GMi1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmluLUYsNiVRI3AyRidGL0YyLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GYm8tRiw2JVEjeDJGJ0YvRjJGZW4tRiw2JVEjcDFGJ0YvRjJGUi1GLDYlUSNGM0YnRi9GMkY1LUYsNiVRJGExMUYnRi9GMkZlbkZnby1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIRmFvRmNvRlhGZW4tRiw2JVEkYjExRidGL0YyRmVuRk9GUi1GLDYlUSNGNEYnRi9GMkY1LUYsNiVRJGExMkYnRi9GMkZlbkZnb0ZgcEZYRmVuLUYsNiVRJGIxMkYnRi9GMkZlbkZPRlItRiw2JVEjRjVGJ0YvRjJGNUZdcEZlbkZbb0ZgcEZkb0ZlbkZjcEZlbkZPRlItRiw2JVEjRjZGJ0YvRjJGNUZpcEZlbkZbb0ZgcEZkb0ZlbkZccUZlbkZPRlIvJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZcby1JI21pR0YkNiVRI0YxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEjcDRGJ0YvRjItRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEjRjJGJ0YvRjJGNS1GLDYlUSN4MUYnRi9GMi1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmluLUYsNiVRI3AyRidGL0YyLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GYm8tRiw2JVEjeDJGJ0YvRjJGZW4tRiw2JVEjcDFGJ0YvRjJGUi1GLDYlUSNGM0YnRi9GMkY1LUYsNiVRJGExMUYnRi9GMkZlbkZnby1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIRmFvRmNvRlhGZW4tRiw2JVEkYjExRidGL0YyRmVuRk9GUi1GLDYlUSNGNEYnRi9GMkY1LUYsNiVRJGExMkYnRi9GMkZlbkZnb0ZgcEZYRmVuLUYsNiVRJGIxMkYnRi9GMkZlbkZPRlItRiw2JVEjRjVGJ0YvRjJGNUZdcEZlbkZbb0ZgcEZkb0ZlbkZjcEZlbkZPRlItRiw2JVEjRjZGJ0YvRjJGNUZpcEZlbkZbb0ZgcEZkb0ZlbkZccUZlbkZPRlIvJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group hide-input="false" labelreference="L594" drawlabel="true" applyint="true" applyrational="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2JVEjUTJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdleHBhbmRGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSRhZGRGJ0YvRjItRlM2JC1GIzYsRlctRlM2JC1GIzYvLUZTNiQtRiM2KS1GLDYlUSJjRidGL0YyLUY2Ni1RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEiaUYnRi9GMkZjby1GLDYlUSJqRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmJwLUZTNiQtRiM2Jy1GLDYlUSJGRidGL0YyRmNvRmZvRlxwRjlGOUZecC1GUzYkLUYjNidGaHBGY29GaW9GXHBGOUY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGYXAvRk5RLDAuMzMzMzMzM2VtRidGaW8tRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GZm8tRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRidGY3AtSSNtbkdGJDYkUSI2RidGOUZccEY5RjlGX3FGZm9GZXEtRl5yNiRRIjFGJ0Y5RmhxRl1yRlxwRjlGOUZccEY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEkZXEyRidGL0YyRjUtRlM2Ji1GIzYmLUYsNiVRJ2NvZWZmc0YnRi9GMi1GUzYkLUYjNidGK0ZfcS1GUzYmLUYjNjEtRiw2JVEjeDFGJ0YvRjJGX3EtRiw2JVEjeDJGJ0YvRjJGX3EtRiw2JVEjeDRGJ0YvRjJGX3EtRiw2JVEjcDFGJ0YvRjJGX3EtRiw2JVEjcDJGJ0YvRjJGX3EtRiw2JVEjcDNGJ0YvRjJGX3EtRiw2JVEjcDRGJ0YvRjJGXHBGOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0ZccEY5RjlGXHBGOUY5Rl51RmF1RmRyLUYsNiVRJW5vcHNGJ0YvRjItRlM2JC1GIzYlRmdyRlxwRjlGOUZccEY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2JVEjUTJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdleHBhbmRGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSRhZGRGJ0YvRjItRlM2JC1GIzYsRlctRlM2JC1GIzYvLUZTNiQtRiM2KS1GLDYlUSJjRidGL0YyLUY2Ni1RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEiaUYnRi9GMkZjby1GLDYlUSJqRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmJwLUZTNiQtRiM2Jy1GLDYlUSJGRidGL0YyRmNvRmZvRlxwRjlGOUZecC1GUzYkLUYjNidGaHBGY29GaW9GXHBGOUY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGYXAvRk5RLDAuMzMzMzMzM2VtRidGaW8tRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GZm8tRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRidGY3AtSSNtbkdGJDYkUSI2RidGOUZccEY5RjlGX3FGZm9GZXEtRl5yNiRRIjFGJ0Y5RmhxRl1yRlxwRjlGOUZccEY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEkZXEyRidGL0YyRjUtRlM2Ji1GIzYmLUYsNiVRJ2NvZWZmc0YnRi9GMi1GUzYkLUYjNidGK0ZfcS1GUzYmLUYjNjEtRiw2JVEjeDFGJ0YvRjJGX3EtRiw2JVEjeDJGJ0YvRjJGX3EtRiw2JVEjeDRGJ0YvRjJGX3EtRiw2JVEjcDFGJ0YvRjJGX3EtRiw2JVEjcDJGJ0YvRjJGX3EtRiw2JVEjcDNGJ0YvRjJGX3EtRiw2JVEjcDRGJ0YvRjJGXHBGOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0ZccEY5RjlGXHBGOUY5Rl51RmF1RmRyLUYsNiVRJW5vcHNGJ0YvRjItRlM2JC1GIzYlRmdyRlxwRjlGOUZccEY5</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEjMjVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">IiNE</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L600" drawlabel="true" applyint="true" applyrational="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY/LUkjbWlHRiQ2JVEkRXEyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2JS1GLDYjUSFGJy8lK2V4ZWN1dGFibGVHRj1GOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJy1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GNjYvUSRmb3JGJy8lJWJvbGRHRjEvRjNRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRmJvRjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GZm8tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZlb0Znby1GLDYlUSJpRidGL0YyRmhvLUY2Ni9RI3RvRidGX29GYW9GY29GO0Y+RkBGQkZERkZGSEZlb0Znb0Zoby1GLDYlUSVub3BzRidGL0YyLUZQNiQtRiM2JS1GLDYlUSRlcTJGJ0YvRjJGV0Y5RjlGaG8tRjY2L1EjZG9GJ0Zfb0Zhb0Zjb0Y7Rj5GQEZCRkRGRkZIRmVvRmdvRmhvRitGNUYrRmhvLUY2Ni9RJnVuaW9uRidGX29GYW9GY29GO0Y+RkBGQkZERkZGSEZlb0Znb0Zoby1GUDYmLUYjNiktRiw2JVElZXZhbEYnRi9GMi1GUDYkLUYjNihGVC1GIzYlLUYsNiVRJ3Nlcmllc0YnRi9GMi1GUDYkLUYjNi1GaHAtRlA2Ji1GIzYkRltwRjlGOS9GWlEiW0YnL0ZnblEiXUYnLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGZW8vRk5RLDAuMzMzMzMzM2VtRictRiw2JVEjeDNGJ0YvRjItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIwRidGOUZdcy1GLDYlUSJORidGL0YyLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZHQtRmpzNiRRIjFGJ0Y5RjlGOUY5RlRGXXMtRlA2Ji1GIzYmRmNzRmZzRmlzRjlGOUZZRmZuRjlGOUZdcy1GLDYlUSRzZXFGJ0YvRjItRlA2JC1GIzYuRmVxLUZQNiQtRiM2Jy1GLDYlUSVkaWZmRidGL0YyLUZQNiQtRiM2KkZeckZhckZdc0Zjc0Zoby1GNjYtUSIkRidGOUY7Rj5GQEZCRkRGRkZIRmVvRmdvLUYsNiVRImtGJ0YvRjJGOUY5Rl1zRml0RjlGOUZdc0ZidkZmc0ZmdC1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSEZjdEZnb0ZddEZgdEZmdEZXRjlGOUZXRjlGOUZZRmZuRmluLUY2Ni9RI29kRidGX29GYW9GY29GO0Y+RkBGQkZERkZGSEZlb0Znb0ZpbkZhcC1GUDYkLUYjNiVGK0ZXRjlGOUZXRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY/LUkjbWlHRiQ2JVEkRXEyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2JS1GLDYjUSFGJy8lK2V4ZWN1dGFibGVHRj1GOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJy1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GNjYvUSRmb3JGJy8lJWJvbGRHRjEvRjNRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRmJvRjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GZm8tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZlb0Znby1GLDYlUSJpRidGL0YyRmhvLUY2Ni9RI3RvRidGX29GYW9GY29GO0Y+RkBGQkZERkZGSEZlb0Znb0Zoby1GLDYlUSVub3BzRidGL0YyLUZQNiQtRiM2JS1GLDYlUSRlcTJGJ0YvRjJGV0Y5RjlGaG8tRjY2L1EjZG9GJ0Zfb0Zhb0Zjb0Y7Rj5GQEZCRkRGRkZIRmVvRmdvRmhvRitGNUYrRmhvLUY2Ni9RJnVuaW9uRidGX29GYW9GY29GO0Y+RkBGQkZERkZGSEZlb0Znb0Zoby1GUDYmLUYjNiktRiw2JVElZXZhbEYnRi9GMi1GUDYkLUYjNihGVC1GIzYlLUYsNiVRJ3Nlcmllc0YnRi9GMi1GUDYkLUYjNi1GaHAtRlA2Ji1GIzYkRltwRjlGOS9GWlEiW0YnL0ZnblEiXUYnLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGZW8vRk5RLDAuMzMzMzMzM2VtRictRiw2JVEjeDNGJ0YvRjItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIwRidGOUZdcy1GLDYlUSJORidGL0YyLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZHQtRmpzNiRRIjFGJ0Y5RjlGOUY5RlRGXXMtRlA2Ji1GIzYmRmNzRmZzRmlzRjlGOUZZRmZuRjlGOUZdcy1GLDYlUSRzZXFGJ0YvRjItRlA2JC1GIzYuRmVxLUZQNiQtRiM2Jy1GLDYlUSVkaWZmRidGL0YyLUZQNiQtRiM2KkZeckZhckZdc0Zjc0Zoby1GNjYtUSIkRidGOUY7Rj5GQEZCRkRGRkZIRmVvRmdvLUYsNiVRImtGJ0YvRjJGOUY5Rl1zRml0RjlGOUZdc0ZidkZmc0ZmdC1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSEZjdEZnb0ZddEZgdEZmdEZXRjlGOUZXRjlGOUZZRmZuRmluLUY2Ni9RI29kRidGX29GYW9GY29GO0Y+RkBGQkZERkZGSEZlb0Znb0ZpbkZhcC1GUDYkLUYjNiVGK0ZXRjlGOUZXRjk=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEjOTFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">IiMiKg==</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L619" drawlabel="true" applyint="true" applyrational="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkZWwyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEqZWxpbWluYXRlRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEkRXEyRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRlM2Ji1GIzYmLUYsNiVRJHNlcUYnRi9GMi1GUzYkLUYjNixGYG8tRlM2JC1GIzYrLUZTNiQtRiM2KS1GLDYlUSJjRidGL0YyLUY2Ni1RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEiaUYnRi9GMkZicC1GLDYlUSJqRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjlGWkZocC1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZlcC1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZpbi1JI21uR0YkNiRRIjZGJ0Y5RltxRjlGOUZaRmVwRl1xLUZncTYkUSIxRidGOUZgcUZmcUZbcUY5RjlGW3FGOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0ZbcUY5RjlGW3FGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkZWwyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEqZWxpbWluYXRlRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEkRXEyRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRlM2Ji1GIzYmLUYsNiVRJHNlcUYnRi9GMi1GUzYkLUYjNixGYG8tRlM2JC1GIzYrLUZTNiQtRiM2KS1GLDYlUSJjRidGL0YyLUY2Ni1RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEiaUYnRi9GMkZicC1GLDYlUSJqRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjlGWkZocC1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZlcC1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZpbi1JI21uR0YkNiRRIjZGJ0Y5RltxRjlGOUZaRmVwRl1xLUZncTYkUSIxRidGOUZgcUZmcUZbcUY5RjlGW3FGOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0ZbcUY5RjlGW3FGOQ==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkZWwyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYoLUZQNiYtRiM2Ti1GIzYmLUYsNiVRJGMxMUYnRi9GMi1GNjYtUSkmZXF1YWxzO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIwRidGOUY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiM2Ji1GLDYlUSRjMTJGJ0YvRjJGZ24tRiM2JS1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GYXAtRiw2JVEkYzQ1RidGL0YyRjlGOUZeby1GIzYmLUYsNiVRJGMxM0YnRi9GMkZnbkZqbkY5Rl5vLUYjNiYtRiw2JVEkYzE0RidGL0YyRmduRmpuRjlGXm8tRiM2Ji1GLDYlUSRjMTVGJ0YvRjJGZ25Gam5GOUZeby1GIzYmLUYsNiVRJGMxNkYnRi9GMkZnbkZqbkY5Rl5vLUYjNiYtRiw2JVEkYzIyRidGL0YyRmduRmpuRjlGXm8tRiM2Ji1GLDYlUSRjMjNGJ0YvRjJGZ25Gam5GOUZeby1GIzYmLUYsNiVRJGMyNEYnRi9GMkZnbkZqbkY5Rl5vLUYjNiYtRiw2JVEkYzI1RidGL0YyRmduRmpuRjlGXm8tRiM2Ji1GLDYlUSRjMjZGJ0YvRjJGZ25Gam5GOUZeby1GIzYmLUYsNiVRJGMzM0YnRi9GMkZnbkZqbkY5Rl5vLUYjNiYtRiw2JVEkYzM0RidGL0YyRmduRmpuRjlGXm8tRiM2Ji1GLDYlUSRjMzVGJ0YvRjJGZ25Gam5GOUZeby1GIzYmLUYsNiVRJGMzNkYnRi9GMkZnbkZbcEY5Rl5vLUYjNiYtRiw2JVEkYzQ0RidGL0YyRmduRmpuRjlGXm8tRiM2JkZjcEZnbkZjcEY5Rl5vLUYjNiYtRiw2JVEkYzQ2RidGL0YyRmduRmpuRjlGXm8tRiM2Ji1GLDYlUSRjNTVGJ0YvRjJGZ25Gam5GOUZeby1GIzYmLUYsNiVRJGM1NkYnRi9GMkZnbkZqbkY5Rl5vLUYjNiYtRiw2JVEkYzY2RidGL0YyRmduRmpuRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5LyUlb3BlbkdRJyZsY3ViO0YnLyUmY2xvc2VHUScmcmN1YjtGJ0Zeby1GLDYlUSgmZW1wdHk7RidGL0YyRmJ2RmV2RjlGOS9GaHZRJyZsc3FiO0YnL0Zbd1EnJnJzcWI7RidGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRlbDJHRig3JDw3L0kkYzExR0YoIiIhL0kkYzEyR0YoLCRJJGM0NUdGKCEiIi9JJGMxM0dGKEYyL0kkYzE0R0YoRjIvSSRjMTVHRihGMi9JJGMxNkdGKEYyL0kkYzIyR0YoRjIvSSRjMjNHRihGMi9JJGMyNEdGKEYyL0kkYzI1R0YoRjIvSSRjMjZHRihGMi9JJGMzM0dGKEYyL0kkYzM0R0YoRjIvSSRjMzVHRihGMi9JJGMzNkdGKEY1L0kkYzQ0R0YoRjIvRjZGNi9JJGM0NkdGKEYyL0kkYzU1R0YoRjIvSSRjNTZHRihGMi9JJGM2NkdGKEYyPCI3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L618" drawlabel="true" applyint="true" applyrational="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVElc3Vic0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIihGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdGMS8lKnNlcGFyYXRvckdRJmZhbHNlRicvJSlzdHJldGNoeUdGMS8lKnN5bW1ldHJpY0dGPy8lKGxhcmdlb3BHRj8vJS5tb3ZhYmxlbGltaXRzR0Y/LyUnYWNjZW50R0Y/LyUnbHNwYWNlR1EsMC4xNjY2NjY3ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYoLUYsNiVRJGM0NUYnRi9GMi1GNjYtUSI9RidGOS9GPEY/Rj0vRkFGP0ZCRkRGRkZIL0ZLUSwwLjI3Nzc3NzhlbUYnL0ZORmduLUY2Ni1RKiZ1bWludXMwO0YnRjlGWkY9RmVuRkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GXW8tSSNtbkdGJDYkUSIxRidGOS8lK2V4ZWN1dGFibGVHRj9GOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJy1GNjYtUSIsRidGOUZaL0Y+RjFGZW5GQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSVldmFsRidGL0YyLUZQNiQtRiM2KS1GLDYlUSRhZGRGJ0YvRjItRlA2JC1GIzYsRmpwLUZQNiQtRiM2Ly1GUDYkLUYjNiktRiw2JVEiY0YnRi9GMi1GNjYtUScmc3BhcjtGJ0Y5RlpGPUZlbkZCRkRGRkZIRmZuRmhuLUYsNiVRImlGJ0YvRjJGXHItRiw2JVEiakYnRi9GMkZjb0Y5RjktRjY2LVEnJnNkb3Q7RidGOUZaRj1GZW5GQkZERkZGSEZfcC9GTkZgcC1GUDYkLUYjNictRiw2JVEiS0YnRi9GMkZcckZfckZjb0Y5RjlGZXItRlA2JC1GIzYnRl1zRlxyRmJyRmNvRjlGOUZbcEZickZXRl9yLUY2Ni1RIy4uRidGOUZaRj1GZW5GQkZERkZGSEZcb0Zoci1GYG82JFEiNkYnRjlGY29GOUY5RltwRl9yRldGX29GZHNGZ3NGY29GOUY5RltwLUYsNiVRJGVsMkYnRi9GMi1GUDYmLUYjNiVGX29GY29GOUY5L0Zmb1EiW0YnL0Zpb1EiXUYnRmNvRjlGOS1GNjYtUSIpRidGOUY7Rj1GQEZCRkRGRkZIRkpGTUZjb0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVElc3Vic0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIihGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdGMS8lKnNlcGFyYXRvckdRJmZhbHNlRicvJSlzdHJldGNoeUdGMS8lKnN5bW1ldHJpY0dGPy8lKGxhcmdlb3BHRj8vJS5tb3ZhYmxlbGltaXRzR0Y/LyUnYWNjZW50R0Y/LyUnbHNwYWNlR1EsMC4xNjY2NjY3ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYoLUYsNiVRJGM0NUYnRi9GMi1GNjYtUSI9RidGOS9GPEY/Rj0vRkFGP0ZCRkRGRkZIL0ZLUSwwLjI3Nzc3NzhlbUYnL0ZORmduLUY2Ni1RKiZ1bWludXMwO0YnRjlGWkY9RmVuRkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GXW8tSSNtbkdGJDYkUSIxRidGOS8lK2V4ZWN1dGFibGVHRj9GOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJy1GNjYtUSIsRidGOUZaL0Y+RjFGZW5GQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSVldmFsRidGL0YyLUZQNiQtRiM2KS1GLDYlUSRhZGRGJ0YvRjItRlA2JC1GIzYsRmpwLUZQNiQtRiM2Ly1GUDYkLUYjNiktRiw2JVEiY0YnRi9GMi1GNjYtUScmc3BhcjtGJ0Y5RlpGPUZlbkZCRkRGRkZIRmZuRmhuLUYsNiVRImlGJ0YvRjJGXHItRiw2JVEiakYnRi9GMkZjb0Y5RjktRjY2LVEnJnNkb3Q7RidGOUZaRj1GZW5GQkZERkZGSEZfcC9GTkZgcC1GUDYkLUYjNictRiw2JVEiS0YnRi9GMkZcckZfckZjb0Y5RjlGZXItRlA2JC1GIzYnRl1zRlxyRmJyRmNvRjlGOUZbcEZickZXRl9yLUY2Ni1RIy4uRidGOUZaRj1GZW5GQkZERkZGSEZcb0Zoci1GYG82JFEiNkYnRjlGY29GOUY5RltwRl9yRldGX29GZHNGZ3NGY29GOUY5RltwLUYsNiVRJGVsMkYnRi9GMi1GUDYmLUYjNiVGX29GY29GOUY5L0Zmb1EiW0YnL0Zpb1EiXUYnRmNvRjlGOS1GNjYtUSIpRidGOUY7Rj1GQEZCRkRGRkZIRkpGTUZjb0Y5</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNiYtSSNtaUdGJDYlUSNLMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJy9GNVEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj8vJSlzdHJldGNoeUdGPy8lKnN5bW1ldHJpY0dGPy8lKGxhcmdlb3BHRj8vJS5tb3ZhYmxlbGltaXRzR0Y/LyUnYWNjZW50R0Y/LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTi1GLjYlUSNLMkYnRjFGNEY7LUY4Ni1RJyZwbHVzO0YnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yMjIyMjIyZW1GJy9GUEZYLUYjNiYtRi42JVEjSzNGJ0YxRjRGNy1GLjYlUSNLNkYnRjFGNEY7LUY4Ni1RKCZtaW51cztGJ0Y7Rj1GQEZCRkRGRkZIRkpGV0ZZLUYjNiYtRi42JVEjSzRGJ0YxRjRGNy1GLjYlUSNLNUYnRjFGNEY7Rjs=">LCgqJkkjSzFHNiIiIiJJI0syR0YlRiZGJiomSSNLM0dGJUYmSSNLNkdGJUYmRiYqJkkjSzRHRiVGJkkjSzVHRiVGJiEiIg==</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L646" drawlabel="true" applyint="true" applyrational="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L651" drawlabel="true" applyint="true" applyrational="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVEkYTExRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjFGJ0Y5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GVy1GIzYmLUkmbWZyYWNHRiQ2KEZPLUZQNiRRIzEyRidGOS8lLmxpbmV0aGlja25lc3NHRlIvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGX28vJSliZXZlbGxlZEdGPS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmhvLUklbXN1cEdGJDYlLUYsNiVRI3gzRidGL0YyLUZQNiRRIjRGJ0Y5LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Y5LUY2Ni1RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSEZWRlgtRiM2Ji1GZm42KEZPLUZQNiRRJDY3MkYnRjlGW29GXW9GYG9GYm9GZG8tRltwNiVGXXAtRlA2JFEiOEYnRjlGY3BGOUZmcC1GIzYmLUY2Ni1RIk9GJ0Y5RjtGPkZARkJGREZGRkhGZ29GaW8tRjY2LVEwJkFwcGx5RnVuY3Rpb247RidGOUY7Rj5GQEZCRkRGRkZIRmdvRmlvLUkobWZlbmNlZEdGJDYkLUYjNiYtRltwNiVGXXAtRlA2JFEiOUYnRjlGY3AvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5RjlGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRhMTFHRigrK0kjeDNHRiYiIiIiIiEjISIiIiM3IiIlI0YwIiRzJyIiKS1JIk9HRiU2I0YwIiIqNyNGLg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEkYTEyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSN4M0YnRi9GMi1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORlYtRiM2Ji1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIxRidGOS1GaG42JFEjMjBGJ0Y5LyUubGluZXRoaWNrbmVzc0dGam4vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGYm8vJSliZXZlbGxlZEdGPS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORltwLUklbXN1cEdGJDYlRk8tRmhuNiRRIjVGJ0Y5LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Y5LUY2Ni1RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSEZVRlctRiM2Ji1GNjYtUSJPRidGOUY7Rj5GQEZCRkRGRkZIRmpvRlxwLUY2Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjlGO0Y+RkBGQkZERkZGSEZqb0ZccC1JKG1mZW5jZWRHRiQ2JC1GIzYmLUZecDYlRk8tRmhuNiRRIjlGJ0Y5RmNwLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOUY5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRhMTJHRigrKUkjeDNHRiYiIiJGMCMhIiIiIz8iIiYtSSJPR0YlNiNGMCIiKjcjRi4=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEkYjExRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GIzYmLUYjNiUtRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORlctSSZtZnJhY0dGJDYoLUkjbW5HRiQ2JFEiMUYnRjktRmduNiRRIjNGJ0Y5LyUubGluZXRoaWNrbmVzc0dGaW4vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGYW8vJSliZXZlbGxlZEdGPUY5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5Gam8tSSVtc3VwR0YkNiUtRiw2JVEjeDNGJ0YvRjJGam4vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRjktRjY2LVEnJnBsdXM7RidGOUY7Rj5GQEZCRkRGRkZIRlZGWC1GIzYmLUZaNihGZm4tRmduNiRRIzg0RidGOUZdb0Zfb0Zib0Zkb0Zmby1GXXA2JUZfcC1GZ242JFEiN0YnRjlGYnBGOUZlcC1GIzYmLUY2Ni1RIk9GJ0Y5RjtGPkZARkJGREZGRkhGaW9GW3AtRjY2LVEwJkFwcGx5RnVuY3Rpb247RidGOUY7Rj5GQEZCRkRGRkZIRmlvRltwLUkobWZlbmNlZEdGJDYkLUYjNiYtRl1wNiVGX3AtRmduNiRRIjhGJ0Y5RmJwLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOUY5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRiMTFHRigrKUkjeDNHRiYjISIiIiIkRjIjIiIiIiMlKSIiKC1JIk9HRiU2I0Y0IiIpNyNGLg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEkYjEyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjFGJ0Y5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GVy1GIzYmLUkmbWZyYWNHRiQ2KEZPLUZQNiRRIjRGJ0Y5LyUubGluZXRoaWNrbmVzc0dGUi8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zfby8lKWJldmVsbGVkR0Y9LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GaG8tSSVtc3VwR0YkNiUtRiw2JVEjeDNGJ0YvRjJGaG4vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRjktRjY2LVEnJnBsdXM7RidGOUY7Rj5GQEZCRkRGRkZIRlZGWC1GIzYmLUY2Ni1RIk9GJ0Y5RjtGPkZARkJGREZGRkhGZ29GaW8tRjY2LVEwJkFwcGx5RnVuY3Rpb247RidGOUY7Rj5GQEZCRkRGRkZIRmdvRmlvLUkobWZlbmNlZEdGJDYkLUYjNiYtRltwNiVGXXAtRlA2JFEiOEYnRjlGYHAvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5RjlGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRiMTJHRigrKUkjeDNHRiYiIiIiIiEjISIiIiIlRjQtSSJPR0YlNiNGMCIiKTcjRi4=</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L653" drawlabel="true" applyint="true" applyrational="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZcby1JI21pR0YkNiVRI0YxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEjcDRGJ0YvRjItRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEjRjJGJ0YvRjJGNS1GLDYlUSN4MUYnRi9GMi1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmluLUYsNiVRI3AyRidGL0YyLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GYm8tRiw2JVEjeDJGJ0YvRjJGZW4tRiw2JVEjcDFGJ0YvRjJGUi1GLDYlUSNGM0YnRi9GMkY1LUYsNiVRJGExMUYnRi9GMkZlbkZnby1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIRmFvRmNvRlhGZW4tRiw2JVEkYjExRidGL0YyRmVuRk9GUi1GLDYlUSNGNEYnRi9GMkY1LUYsNiVRJGExMkYnRi9GMkZlbkZnb0ZgcEZYRmVuLUYsNiVRJGIxMkYnRi9GMkZlbkZPRlItRiw2JVEjRjVGJ0YvRjJGNUZdcEZlbkZbb0ZgcEZkb0ZlbkZjcEZlbkZPRlItRiw2JVEjRjZGJ0YvRjJGNUZpcEZlbkZbb0ZgcEZkb0ZlbkZccUZlbkZPRlIvJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZcby1JI21pR0YkNiVRI0YxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEjcDRGJ0YvRjItRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEjRjJGJ0YvRjJGNS1GLDYlUSN4MUYnRi9GMi1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmluLUYsNiVRI3AyRidGL0YyLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GYm8tRiw2JVEjeDJGJ0YvRjJGZW4tRiw2JVEjcDFGJ0YvRjJGUi1GLDYlUSNGM0YnRi9GMkY1LUYsNiVRJGExMUYnRi9GMkZlbkZnby1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIRmFvRmNvRlhGZW4tRiw2JVEkYjExRidGL0YyRmVuRk9GUi1GLDYlUSNGNEYnRi9GMkY1LUYsNiVRJGExMkYnRi9GMkZlbkZnb0ZgcEZYRmVuLUYsNiVRJGIxMkYnRi9GMkZlbkZPRlItRiw2JVEjRjVGJ0YvRjJGNUZdcEZlbkZbb0ZgcEZkb0ZlbkZjcEZlbkZPRlItRiw2JVEjRjZGJ0YvRjJGNUZpcEZlbkZbb0ZgcEZkb0ZlbkZccUZlbkZPRlIvJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group hide-input="false" labelreference="L649" drawlabel="true" applyint="true" applyrational="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2JVEjUTJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdleHBhbmRGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSRhZGRGJ0YvRjItRlM2JC1GIzYsRlctRlM2JC1GIzYvLUZTNiQtRiM2KS1GLDYlUSJjRidGL0YyLUY2Ni1RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEiaUYnRi9GMkZjby1GLDYlUSJqRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmJwLUZTNiQtRiM2Jy1GLDYlUSJGRidGL0YyRmNvRmZvRlxwRjlGOUZecC1GUzYkLUYjNidGaHBGY29GaW9GXHBGOUY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGYXAvRk5RLDAuMzMzMzMzM2VtRidGaW8tRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GZm8tRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRidGY3AtSSNtbkdGJDYkUSI2RidGOUZccEY5RjlGX3FGZm9GZXEtRl5yNiRRIjFGJ0Y5RmhxRl1yRlxwRjlGOUZccEY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEkZXEyRidGL0YyRjUtRlM2Ji1GIzYmLUYsNiVRJ2NvZWZmc0YnRi9GMi1GUzYkLUYjNidGK0ZfcS1GUzYmLUYjNjEtRiw2JVEjeDFGJ0YvRjJGX3EtRiw2JVEjeDJGJ0YvRjJGX3EtRiw2JVEjeDRGJ0YvRjJGX3EtRiw2JVEjcDFGJ0YvRjJGX3EtRiw2JVEjcDJGJ0YvRjJGX3EtRiw2JVEjcDNGJ0YvRjJGX3EtRiw2JVEjcDRGJ0YvRjJGXHBGOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0ZccEY5RjlGXHBGOUY5Rl51RmF1RmRyLUYsNiVRJW5vcHNGJ0YvRjItRlM2JC1GIzYlRmdyRlxwRjlGOUZccEY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2JVEjUTJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdleHBhbmRGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSRhZGRGJ0YvRjItRlM2JC1GIzYsRlctRlM2JC1GIzYvLUZTNiQtRiM2KS1GLDYlUSJjRidGL0YyLUY2Ni1RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEiaUYnRi9GMkZjby1GLDYlUSJqRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmJwLUZTNiQtRiM2Jy1GLDYlUSJGRidGL0YyRmNvRmZvRlxwRjlGOUZecC1GUzYkLUYjNidGaHBGY29GaW9GXHBGOUY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGYXAvRk5RLDAuMzMzMzMzM2VtRidGaW8tRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GZm8tRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRidGY3AtSSNtbkdGJDYkUSI2RidGOUZccEY5RjlGX3FGZm9GZXEtRl5yNiRRIjFGJ0Y5RmhxRl1yRlxwRjlGOUZccEY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEkZXEyRidGL0YyRjUtRlM2Ji1GIzYmLUYsNiVRJ2NvZWZmc0YnRi9GMi1GUzYkLUYjNidGK0ZfcS1GUzYmLUYjNjEtRiw2JVEjeDFGJ0YvRjJGX3EtRiw2JVEjeDJGJ0YvRjJGX3EtRiw2JVEjeDRGJ0YvRjJGX3EtRiw2JVEjcDFGJ0YvRjJGX3EtRiw2JVEjcDJGJ0YvRjJGX3EtRiw2JVEjcDNGJ0YvRjJGX3EtRiw2JVEjcDRGJ0YvRjJGXHBGOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0ZccEY5RjlGXHBGOUY5Rl51RmF1RmRyLUYsNiVRJW5vcHNGJ0YvRjItRlM2JC1GIzYlRmdyRlxwRjlGOUZccEY5</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEjMjVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">IiNE</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L655" drawlabel="true" applyint="true" applyrational="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY/LUkjbWlHRiQ2JVEkRXEyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2JS1GLDYjUSFGJy8lK2V4ZWN1dGFibGVHRj1GOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJy1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GNjYvUSRmb3JGJy8lJWJvbGRHRjEvRjNRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRmJvRjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GZm8tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZlb0Znby1GLDYlUSJpRidGL0YyRmhvLUY2Ni9RI3RvRidGX29GYW9GY29GO0Y+RkBGQkZERkZGSEZlb0Znb0Zoby1GLDYlUSVub3BzRidGL0YyLUZQNiQtRiM2JS1GLDYlUSRlcTJGJ0YvRjJGV0Y5RjlGaG8tRjY2L1EjZG9GJ0Zfb0Zhb0Zjb0Y7Rj5GQEZCRkRGRkZIRmVvRmdvRmhvRitGNUYrRmhvLUY2Ni9RJnVuaW9uRidGX29GYW9GY29GO0Y+RkBGQkZERkZGSEZlb0Znb0Zoby1GUDYmLUYjNiktRiw2JVElZXZhbEYnRi9GMi1GUDYkLUYjNihGVC1GIzYlLUYsNiVRJ3Nlcmllc0YnRi9GMi1GUDYkLUYjNi1GaHAtRlA2Ji1GIzYkRltwRjlGOS9GWlEiW0YnL0ZnblEiXUYnLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGZW8vRk5RLDAuMzMzMzMzM2VtRictRiw2JVEjeDNGJ0YvRjItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIwRidGOUZdcy1GLDYlUSJORidGL0YyLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZHQtRmpzNiRRIjFGJ0Y5RjlGOUY5RlRGXXMtRlA2Ji1GIzYmRmNzRmZzRmlzRjlGOUZZRmZuRjlGOUZdcy1GLDYlUSRzZXFGJ0YvRjItRlA2JC1GIzYuRmVxLUZQNiQtRiM2Jy1GLDYlUSVkaWZmRidGL0YyLUZQNiQtRiM2KkZeckZhckZdc0Zjc0Zoby1GNjYtUSIkRidGOUY7Rj5GQEZCRkRGRkZIRmVvRmdvLUYsNiVRImtGJ0YvRjJGOUY5Rl1zRml0RjlGOUZdc0ZidkZmc0ZmdC1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSEZjdEZnb0ZddEZgdEZmdEZXRjlGOUZXRjlGOUZZRmZuRmluLUY2Ni9RI29kRidGX29GYW9GY29GO0Y+RkBGQkZERkZGSEZlb0Znb0ZpbkZhcC1GUDYkLUYjNiVGK0ZXRjlGOUZXRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY/LUkjbWlHRiQ2JVEkRXEyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2JS1GLDYjUSFGJy8lK2V4ZWN1dGFibGVHRj1GOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJy1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GNjYvUSRmb3JGJy8lJWJvbGRHRjEvRjNRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRmJvRjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GZm8tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZlb0Znby1GLDYlUSJpRidGL0YyRmhvLUY2Ni9RI3RvRidGX29GYW9GY29GO0Y+RkBGQkZERkZGSEZlb0Znb0Zoby1GLDYlUSVub3BzRidGL0YyLUZQNiQtRiM2JS1GLDYlUSRlcTJGJ0YvRjJGV0Y5RjlGaG8tRjY2L1EjZG9GJ0Zfb0Zhb0Zjb0Y7Rj5GQEZCRkRGRkZIRmVvRmdvRmhvRitGNUYrRmhvLUY2Ni9RJnVuaW9uRidGX29GYW9GY29GO0Y+RkBGQkZERkZGSEZlb0Znb0Zoby1GUDYmLUYjNiktRiw2JVElZXZhbEYnRi9GMi1GUDYkLUYjNihGVC1GIzYlLUYsNiVRJ3Nlcmllc0YnRi9GMi1GUDYkLUYjNi1GaHAtRlA2Ji1GIzYkRltwRjlGOS9GWlEiW0YnL0ZnblEiXUYnLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGZW8vRk5RLDAuMzMzMzMzM2VtRictRiw2JVEjeDNGJ0YvRjItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIwRidGOUZdcy1GLDYlUSJORidGL0YyLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZHQtRmpzNiRRIjFGJ0Y5RjlGOUY5RlRGXXMtRlA2Ji1GIzYmRmNzRmZzRmlzRjlGOUZZRmZuRjlGOUZdcy1GLDYlUSRzZXFGJ0YvRjItRlA2JC1GIzYuRmVxLUZQNiQtRiM2Jy1GLDYlUSVkaWZmRidGL0YyLUZQNiQtRiM2KkZeckZhckZdc0Zjc0Zoby1GNjYtUSIkRidGOUY7Rj5GQEZCRkRGRkZIRmVvRmdvLUYsNiVRImtGJ0YvRjJGOUY5Rl1zRml0RjlGOUZdc0ZidkZmc0ZmdC1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSEZjdEZnb0ZddEZgdEZmdEZXRjlGOUZXRjlGOUZZRmZuRmluLUY2Ni9RI29kRidGX29GYW9GY29GO0Y+RkBGQkZERkZGSEZlb0Znb0ZpbkZhcC1GUDYkLUYjNiVGK0ZXRjlGOUZXRjk=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEjNzVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">IiN2</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L652" drawlabel="true" applyint="true" applyrational="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkZWwyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEqZWxpbWluYXRlRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEkRXEyRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRlM2Ji1GIzYmLUYsNiVRJHNlcUYnRi9GMi1GUzYkLUYjNixGYG8tRlM2JC1GIzYrLUZTNiQtRiM2KS1GLDYlUSJjRidGL0YyLUY2Ni1RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEiaUYnRi9GMkZicC1GLDYlUSJqRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjlGWkZocC1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZlcC1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZpbi1JI21uR0YkNiRRIjZGJ0Y5RltxRjlGOUZaRmVwRl1xLUZncTYkUSIxRidGOUZgcUZmcUZbcUY5RjlGW3FGOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0ZbcUY5RjlGW3FGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkZWwyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEqZWxpbWluYXRlRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEkRXEyRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRlM2Ji1GIzYmLUYsNiVRJHNlcUYnRi9GMi1GUzYkLUYjNixGYG8tRlM2JC1GIzYrLUZTNiQtRiM2KS1GLDYlUSJjRidGL0YyLUY2Ni1RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEiaUYnRi9GMkZicC1GLDYlUSJqRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjlGWkZocC1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZlcC1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZpbi1JI21uR0YkNiRRIjZGJ0Y5RltxRjlGOUZaRmVwRl1xLUZncTYkUSIxRidGOUZgcUZmcUZbcUY5RjlGW3FGOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0ZbcUY5RjlGW3FGOQ==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkZWwyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYoLUZQNiYtRiM2Ti1GIzYmLUYsNiVRJGMxMUYnRi9GMi1GNjYtUSkmZXF1YWxzO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIwRidGOUY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiM2Ji1GLDYlUSRjMTJGJ0YvRjJGZ24tRiM2JS1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GYXAtRiw2JVEkYzQ1RidGL0YyRjlGOUZeby1GIzYmLUYsNiVRJGMxM0YnRi9GMkZnbkZqbkY5Rl5vLUYjNiYtRiw2JVEkYzE0RidGL0YyRmduRmpuRjlGXm8tRiM2Ji1GLDYlUSRjMTVGJ0YvRjJGZ25Gam5GOUZeby1GIzYmLUYsNiVRJGMxNkYnRi9GMkZnbkZqbkY5Rl5vLUYjNiYtRiw2JVEkYzIyRidGL0YyRmduRmpuRjlGXm8tRiM2Ji1GLDYlUSRjMjNGJ0YvRjJGZ25Gam5GOUZeby1GIzYmLUYsNiVRJGMyNEYnRi9GMkZnbkZqbkY5Rl5vLUYjNiYtRiw2JVEkYzI1RidGL0YyRmduRmpuRjlGXm8tRiM2Ji1GLDYlUSRjMjZGJ0YvRjJGZ25Gam5GOUZeby1GIzYmLUYsNiVRJGMzM0YnRi9GMkZnbkZqbkY5Rl5vLUYjNiYtRiw2JVEkYzM0RidGL0YyRmduRmpuRjlGXm8tRiM2Ji1GLDYlUSRjMzVGJ0YvRjJGZ25Gam5GOUZeby1GIzYmLUYsNiVRJGMzNkYnRi9GMkZnbkZbcEY5Rl5vLUYjNiYtRiw2JVEkYzQ0RidGL0YyRmduRmpuRjlGXm8tRiM2JkZjcEZnbkZjcEY5Rl5vLUYjNiYtRiw2JVEkYzQ2RidGL0YyRmduRmpuRjlGXm8tRiM2Ji1GLDYlUSRjNTVGJ0YvRjJGZ25Gam5GOUZeby1GIzYmLUYsNiVRJGM1NkYnRi9GMkZnbkZqbkY5Rl5vLUYjNiYtRiw2JVEkYzY2RidGL0YyRmduRmpuRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5LyUlb3BlbkdRJyZsY3ViO0YnLyUmY2xvc2VHUScmcmN1YjtGJ0Zeby1GLDYlUSgmZW1wdHk7RidGL0YyRmJ2RmV2RjlGOS9GaHZRJyZsc3FiO0YnL0Zbd1EnJnJzcWI7RidGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRlbDJHRig3JDw3L0kkYzExR0YoIiIhL0kkYzEyR0YoLCRJJGM0NUdGKCEiIi9JJGMxM0dGKEYyL0kkYzE0R0YoRjIvSSRjMTVHRihGMi9JJGMxNkdGKEYyL0kkYzIyR0YoRjIvSSRjMjNHRihGMi9JJGMyNEdGKEYyL0kkYzI1R0YoRjIvSSRjMjZHRihGMi9JJGMzM0dGKEYyL0kkYzM0R0YoRjIvSSRjMzVHRihGMi9JJGMzNkdGKEY1L0kkYzQ0R0YoRjIvRjZGNi9JJGM0NkdGKEYyL0kkYzU1R0YoRjIvSSRjNTZHRihGMi9JJGM2NkdGKEYyPCI3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L654" drawlabel="true" applyint="true" applyrational="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVElc3Vic0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIihGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdGMS8lKnNlcGFyYXRvckdRJmZhbHNlRicvJSlzdHJldGNoeUdGMS8lKnN5bW1ldHJpY0dGPy8lKGxhcmdlb3BHRj8vJS5tb3ZhYmxlbGltaXRzR0Y/LyUnYWNjZW50R0Y/LyUnbHNwYWNlR1EsMC4xNjY2NjY3ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYoLUYsNiVRJGM0NUYnRi9GMi1GNjYtUSI9RidGOS9GPEY/Rj0vRkFGP0ZCRkRGRkZIL0ZLUSwwLjI3Nzc3NzhlbUYnL0ZORmduLUY2Ni1RKiZ1bWludXMwO0YnRjlGWkY9RmVuRkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GXW8tSSNtbkdGJDYkUSIxRidGOS8lK2V4ZWN1dGFibGVHRj9GOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJy1GNjYtUSIsRidGOUZaL0Y+RjFGZW5GQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSVldmFsRidGL0YyLUZQNiQtRiM2KS1GLDYlUSRhZGRGJ0YvRjItRlA2JC1GIzYsRmpwLUZQNiQtRiM2Ly1GUDYkLUYjNiktRiw2JVEiY0YnRi9GMi1GNjYtUScmc3BhcjtGJ0Y5RlpGPUZlbkZCRkRGRkZIRmZuRmhuLUYsNiVRImlGJ0YvRjJGXHItRiw2JVEiakYnRi9GMkZjb0Y5RjktRjY2LVEnJnNkb3Q7RidGOUZaRj1GZW5GQkZERkZGSEZfcC9GTkZgcC1GUDYkLUYjNictRiw2JVEiS0YnRi9GMkZcckZfckZjb0Y5RjlGZXItRlA2JC1GIzYnRl1zRlxyRmJyRmNvRjlGOUZbcEZickZXRl9yLUY2Ni1RIy4uRidGOUZaRj1GZW5GQkZERkZGSEZcb0Zoci1GYG82JFEiNkYnRjlGY29GOUY5RltwRl9yRldGX29GZHNGZ3NGY29GOUY5RltwLUYsNiVRJGVsMkYnRi9GMi1GUDYmLUYjNiVGX29GY29GOUY5L0Zmb1EiW0YnL0Zpb1EiXUYnRmNvRjlGOS1GNjYtUSIpRidGOUY7Rj1GQEZCRkRGRkZIRkpGTUZjb0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVElc3Vic0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIihGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdGMS8lKnNlcGFyYXRvckdRJmZhbHNlRicvJSlzdHJldGNoeUdGMS8lKnN5bW1ldHJpY0dGPy8lKGxhcmdlb3BHRj8vJS5tb3ZhYmxlbGltaXRzR0Y/LyUnYWNjZW50R0Y/LyUnbHNwYWNlR1EsMC4xNjY2NjY3ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYoLUYsNiVRJGM0NUYnRi9GMi1GNjYtUSI9RidGOS9GPEY/Rj0vRkFGP0ZCRkRGRkZIL0ZLUSwwLjI3Nzc3NzhlbUYnL0ZORmduLUY2Ni1RKiZ1bWludXMwO0YnRjlGWkY9RmVuRkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GXW8tSSNtbkdGJDYkUSIxRidGOS8lK2V4ZWN1dGFibGVHRj9GOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJy1GNjYtUSIsRidGOUZaL0Y+RjFGZW5GQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSVldmFsRidGL0YyLUZQNiQtRiM2KS1GLDYlUSRhZGRGJ0YvRjItRlA2JC1GIzYsRmpwLUZQNiQtRiM2Ly1GUDYkLUYjNiktRiw2JVEiY0YnRi9GMi1GNjYtUScmc3BhcjtGJ0Y5RlpGPUZlbkZCRkRGRkZIRmZuRmhuLUYsNiVRImlGJ0YvRjJGXHItRiw2JVEiakYnRi9GMkZjb0Y5RjktRjY2LVEnJnNkb3Q7RidGOUZaRj1GZW5GQkZERkZGSEZfcC9GTkZgcC1GUDYkLUYjNictRiw2JVEiS0YnRi9GMkZcckZfckZjb0Y5RjlGZXItRlA2JC1GIzYnRl1zRlxyRmJyRmNvRjlGOUZbcEZickZXRl9yLUY2Ni1RIy4uRidGOUZaRj1GZW5GQkZERkZGSEZcb0Zoci1GYG82JFEiNkYnRjlGY29GOUY5RltwRl9yRldGX29GZHNGZ3NGY29GOUY5RltwLUYsNiVRJGVsMkYnRi9GMi1GUDYmLUYjNiVGX29GY29GOUY5L0Zmb1EiW0YnL0Zpb1EiXUYnRmNvRjlGOS1GNjYtUSIpRidGOUY7Rj1GQEZCRkRGRkZIRkpGTUZjb0Y5</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNiYtSSNtaUdGJDYlUSNLMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJy9GNVEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj8vJSlzdHJldGNoeUdGPy8lKnN5bW1ldHJpY0dGPy8lKGxhcmdlb3BHRj8vJS5tb3ZhYmxlbGltaXRzR0Y/LyUnYWNjZW50R0Y/LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTi1GLjYlUSNLMkYnRjFGNEY7LUY4Ni1RJyZwbHVzO0YnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yMjIyMjIyZW1GJy9GUEZYLUYjNiYtRi42JVEjSzNGJ0YxRjRGNy1GLjYlUSNLNkYnRjFGNEY7LUY4Ni1RKCZtaW51cztGJ0Y7Rj1GQEZCRkRGRkZIRkpGV0ZZLUYjNiYtRi42JVEjSzRGJ0YxRjRGNy1GLjYlUSNLNUYnRjFGNEY7Rjs=">LCgqJkkjSzFHNiIiIiJJI0syR0YlRiZGJiomSSNLM0dGJUYmSSNLNkdGJUYmRiYqJkkjSzRHRiVGJkkjSzVHRiVGJiEiIg==</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L648" drawlabel="true" applyint="true" applyrational="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L660" drawlabel="true" applyint="true" applyrational="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVEkYTExRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjFGJ0Y5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GVy1GIzYmLUkmbWZyYWNHRiQ2KEZPLUZQNiRRIzEyRidGOS8lLmxpbmV0aGlja25lc3NHRlIvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGX28vJSliZXZlbGxlZEdGPS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmhvLUklbXN1cEdGJDYlLUYsNiVRI3gzRidGL0YyLUZQNiRRIjRGJ0Y5LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Y5LUY2Ni1RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSEZWRlgtRiM2Ji1GZm42KEZPLUZQNiRRJDY3MkYnRjlGW29GXW9GYG9GYm9GZG8tRltwNiVGXXAtRlA2JFEiOEYnRjlGY3BGOUZmcC1GIzYmLUY2Ni1RIk9GJ0Y5RjtGPkZARkJGREZGRkhGZ29GaW8tRjY2LVEwJkFwcGx5RnVuY3Rpb247RidGOUY7Rj5GQEZCRkRGRkZIRmdvRmlvLUkobWZlbmNlZEdGJDYkLUYjNiYtRltwNiVGXXAtRlA2JFEiOUYnRjlGY3AvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5RjlGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRhMTFHRigrK0kjeDNHRiYiIiIiIiEjISIiIiM3IiIlI0YwIiRzJyIiKS1JIk9HRiU2I0YwIiIqNyNGLg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEkYTEyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSN4M0YnRi9GMi1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORlYtRiM2Ji1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIxRidGOS1GaG42JFEjMjBGJ0Y5LyUubGluZXRoaWNrbmVzc0dGam4vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGYm8vJSliZXZlbGxlZEdGPS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORltwLUklbXN1cEdGJDYlRk8tRmhuNiRRIjVGJ0Y5LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Y5LUY2Ni1RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSEZVRlctRiM2Ji1GNjYtUSJPRidGOUY7Rj5GQEZCRkRGRkZIRmpvRlxwLUY2Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjlGO0Y+RkBGQkZERkZGSEZqb0ZccC1JKG1mZW5jZWRHRiQ2JC1GIzYmLUZecDYlRk8tRmhuNiRRIjlGJ0Y5RmNwLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOUY5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRhMTJHRigrKUkjeDNHRiYiIiJGMCMhIiIiIz8iIiYtSSJPR0YlNiNGMCIiKjcjRi4=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEkYjExRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GIzYmLUYjNiUtRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORlctSSZtZnJhY0dGJDYoLUkjbW5HRiQ2JFEiMUYnRjktRmduNiRRIjNGJ0Y5LyUubGluZXRoaWNrbmVzc0dGaW4vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGYW8vJSliZXZlbGxlZEdGPUY5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5Gam8tSSVtc3VwR0YkNiUtRiw2JVEjeDNGJ0YvRjJGam4vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRjktRjY2LVEnJnBsdXM7RidGOUY7Rj5GQEZCRkRGRkZIRlZGWC1GIzYmLUZaNihGZm4tRmduNiRRIzg0RidGOUZdb0Zfb0Zib0Zkb0Zmby1GXXA2JUZfcC1GZ242JFEiN0YnRjlGYnBGOUZlcC1GIzYmLUY2Ni1RIk9GJ0Y5RjtGPkZARkJGREZGRkhGaW9GW3AtRjY2LVEwJkFwcGx5RnVuY3Rpb247RidGOUY7Rj5GQEZCRkRGRkZIRmlvRltwLUkobWZlbmNlZEdGJDYkLUYjNiYtRl1wNiVGX3AtRmduNiRRIjhGJ0Y5RmJwLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOUY5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRiMTFHRigrKUkjeDNHRiYjISIiIiIkRjIjIiIiIiMlKSIiKC1JIk9HRiU2I0Y0IiIpNyNGLg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEkYjEyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjFGJ0Y5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GVy1GIzYmLUkmbWZyYWNHRiQ2KEZPLUZQNiRRIjRGJ0Y5LyUubGluZXRoaWNrbmVzc0dGUi8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zfby8lKWJldmVsbGVkR0Y9LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GaG8tSSVtc3VwR0YkNiUtRiw2JVEjeDNGJ0YvRjJGaG4vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRjktRjY2LVEnJnBsdXM7RidGOUY7Rj5GQEZCRkRGRkZIRlZGWC1GIzYmLUY2Ni1RIk9GJ0Y5RjtGPkZARkJGREZGRkhGZ29GaW8tRjY2LVEwJkFwcGx5RnVuY3Rpb247RidGOUY7Rj5GQEZCRkRGRkZIRmdvRmlvLUkobWZlbmNlZEdGJDYkLUYjNiYtRltwNiVGXXAtRlA2JFEiOEYnRjlGYHAvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5RjlGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRiMTJHRigrKUkjeDNHRiYiIiIiIiEjISIiIiIlRjQtSSJPR0YlNiNGMCIiKTcjRi4=</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L663" drawlabel="true" applyint="true" applyrational="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZcby1JI21pR0YkNiVRI0YxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEjcDRGJ0YvRjItRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEjRjJGJ0YvRjJGNS1GLDYlUSN4MUYnRi9GMi1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmluLUYsNiVRI3AyRidGL0YyLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GYm8tRiw2JVEjeDJGJ0YvRjJGZW4tRiw2JVEjcDFGJ0YvRjJGUi1GLDYlUSNGM0YnRi9GMkY1LUYsNiVRJGExMUYnRi9GMkZlbkZnby1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIRmFvRmNvRlhGZW4tRiw2JVEkYjExRidGL0YyRmVuRk9GUi1GLDYlUSNGNEYnRi9GMkY1LUYsNiVRJGExMkYnRi9GMkZlbkZnb0ZgcEZYRmVuLUYsNiVRJGIxMkYnRi9GMkZlbkZPRlItRiw2JVEjRjVGJ0YvRjJGNUZdcEZlbkZbb0ZgcEZkb0ZlbkZjcEZlbkZPRlItRiw2JVEjRjZGJ0YvRjJGNUZpcEZlbkZbb0ZgcEZkb0ZlbkZccUZlbkZPRlIvJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZcby1JI21pR0YkNiVRI0YxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEjcDRGJ0YvRjItRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEjRjJGJ0YvRjJGNS1GLDYlUSN4MUYnRi9GMi1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmluLUYsNiVRI3AyRidGL0YyLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GYm8tRiw2JVEjeDJGJ0YvRjJGZW4tRiw2JVEjcDFGJ0YvRjJGUi1GLDYlUSNGM0YnRi9GMkY1LUYsNiVRJGExMUYnRi9GMkZlbkZnby1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIRmFvRmNvRlhGZW4tRiw2JVEkYjExRidGL0YyRmVuRk9GUi1GLDYlUSNGNEYnRi9GMkY1LUYsNiVRJGExMkYnRi9GMkZlbkZnb0ZgcEZYRmVuLUYsNiVRJGIxMkYnRi9GMkZlbkZPRlItRiw2JVEjRjVGJ0YvRjJGNUZdcEZlbkZbb0ZgcEZkb0ZlbkZjcEZlbkZPRlItRiw2JVEjRjZGJ0YvRjJGNUZpcEZlbkZbb0ZgcEZkb0ZlbkZccUZlbkZPRlIvJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group hide-input="false" labelreference="L658" drawlabel="true" applyint="true" applyrational="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2JVEjUTJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdleHBhbmRGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSRhZGRGJ0YvRjItRlM2JC1GIzYsRlctRlM2JC1GIzYvLUZTNiQtRiM2KS1GLDYlUSJjRidGL0YyLUY2Ni1RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEiaUYnRi9GMkZjby1GLDYlUSJqRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmJwLUZTNiQtRiM2Jy1GLDYlUSJGRidGL0YyRmNvRmZvRlxwRjlGOUZecC1GUzYkLUYjNidGaHBGY29GaW9GXHBGOUY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGYXAvRk5RLDAuMzMzMzMzM2VtRidGaW8tRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GZm8tRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRidGY3AtSSNtbkdGJDYkUSI2RidGOUZccEY5RjlGX3FGZm9GZXEtRl5yNiRRIjFGJ0Y5RmhxRl1yRlxwRjlGOUZccEY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEkZXEyRidGL0YyRjUtRlM2Ji1GIzYmLUYsNiVRJ2NvZWZmc0YnRi9GMi1GUzYkLUYjNidGK0ZfcS1GUzYmLUYjNjEtRiw2JVEjeDFGJ0YvRjJGX3EtRiw2JVEjeDJGJ0YvRjJGX3EtRiw2JVEjeDRGJ0YvRjJGX3EtRiw2JVEjcDFGJ0YvRjJGX3EtRiw2JVEjcDJGJ0YvRjJGX3EtRiw2JVEjcDNGJ0YvRjJGX3EtRiw2JVEjcDRGJ0YvRjJGXHBGOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0ZccEY5RjlGXHBGOUY5Rl51RmF1RmRyLUYsNiVRJW5vcHNGJ0YvRjItRlM2JC1GIzYlRmdyRlxwRjlGOUZccEY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2JVEjUTJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdleHBhbmRGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSRhZGRGJ0YvRjItRlM2JC1GIzYsRlctRlM2JC1GIzYvLUZTNiQtRiM2KS1GLDYlUSJjRidGL0YyLUY2Ni1RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEiaUYnRi9GMkZjby1GLDYlUSJqRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmJwLUZTNiQtRiM2Jy1GLDYlUSJGRidGL0YyRmNvRmZvRlxwRjlGOUZecC1GUzYkLUYjNidGaHBGY29GaW9GXHBGOUY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGYXAvRk5RLDAuMzMzMzMzM2VtRidGaW8tRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GZm8tRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRidGY3AtSSNtbkdGJDYkUSI2RidGOUZccEY5RjlGX3FGZm9GZXEtRl5yNiRRIjFGJ0Y5RmhxRl1yRlxwRjlGOUZccEY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEkZXEyRidGL0YyRjUtRlM2Ji1GIzYmLUYsNiVRJ2NvZWZmc0YnRi9GMi1GUzYkLUYjNidGK0ZfcS1GUzYmLUYjNjEtRiw2JVEjeDFGJ0YvRjJGX3EtRiw2JVEjeDJGJ0YvRjJGX3EtRiw2JVEjeDRGJ0YvRjJGX3EtRiw2JVEjcDFGJ0YvRjJGX3EtRiw2JVEjcDJGJ0YvRjJGX3EtRiw2JVEjcDNGJ0YvRjJGX3EtRiw2JVEjcDRGJ0YvRjJGXHBGOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0ZccEY5RjlGXHBGOUY5Rl51RmF1RmRyLUYsNiVRJW5vcHNGJ0YvRjItRlM2JC1GIzYlRmdyRlxwRjlGOUZccEY5</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEjMjVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">IiNE</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L661" drawlabel="true" applyint="true" applyrational="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY/LUkjbWlHRiQ2JVEkRXEyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2JS1GLDYjUSFGJy8lK2V4ZWN1dGFibGVHRj1GOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJy1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GNjYvUSRmb3JGJy8lJWJvbGRHRjEvRjNRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRmJvRjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GZm8tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZlb0Znby1GLDYlUSJpRidGL0YyRmhvLUY2Ni9RI3RvRidGX29GYW9GY29GO0Y+RkBGQkZERkZGSEZlb0Znb0Zoby1GLDYlUSVub3BzRidGL0YyLUZQNiQtRiM2JS1GLDYlUSRlcTJGJ0YvRjJGV0Y5RjlGaG8tRjY2L1EjZG9GJ0Zfb0Zhb0Zjb0Y7Rj5GQEZCRkRGRkZIRmVvRmdvRmhvRitGNUYrRmhvLUY2Ni9RJnVuaW9uRidGX29GYW9GY29GO0Y+RkBGQkZERkZGSEZlb0Znb0Zoby1GUDYmLUYjNiktRiw2JVElZXZhbEYnRi9GMi1GUDYkLUYjNihGVC1GIzYlLUYsNiVRJ3Nlcmllc0YnRi9GMi1GUDYkLUYjNi1GaHAtRlA2Ji1GIzYkRltwRjlGOS9GWlEiW0YnL0ZnblEiXUYnLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGZW8vRk5RLDAuMzMzMzMzM2VtRictRiw2JVEjeDNGJ0YvRjItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIwRidGOUZdcy1GLDYlUSJORidGL0YyLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZHQtRmpzNiRRIjFGJ0Y5RjlGOUY5RlRGXXMtRlA2Ji1GIzYmRmNzRmZzRmlzRjlGOUZZRmZuRjlGOUZdcy1GLDYlUSRzZXFGJ0YvRjItRlA2JC1GIzYuRmVxLUZQNiQtRiM2Jy1GLDYlUSVkaWZmRidGL0YyLUZQNiQtRiM2KkZeckZhckZdc0Zjc0Zoby1GNjYtUSIkRidGOUY7Rj5GQEZCRkRGRkZIRmVvRmdvLUYsNiVRImtGJ0YvRjJGOUY5Rl1zRml0RjlGOUZdc0ZidkZmc0ZmdC1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSEZjdEZnb0ZddEZgdEZmdEZXRjlGOUZXRjlGOUZZRmZuRmluLUY2Ni9RI29kRidGX29GYW9GY29GO0Y+RkBGQkZERkZGSEZlb0Znb0ZpbkZhcC1GUDYkLUYjNiVGK0ZXRjlGOUZXRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY/LUkjbWlHRiQ2JVEkRXEyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2JS1GLDYjUSFGJy8lK2V4ZWN1dGFibGVHRj1GOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJy1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GNjYvUSRmb3JGJy8lJWJvbGRHRjEvRjNRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRmJvRjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GZm8tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZlb0Znby1GLDYlUSJpRidGL0YyRmhvLUY2Ni9RI3RvRidGX29GYW9GY29GO0Y+RkBGQkZERkZGSEZlb0Znb0Zoby1GLDYlUSVub3BzRidGL0YyLUZQNiQtRiM2JS1GLDYlUSRlcTJGJ0YvRjJGV0Y5RjlGaG8tRjY2L1EjZG9GJ0Zfb0Zhb0Zjb0Y7Rj5GQEZCRkRGRkZIRmVvRmdvRmhvRitGNUYrRmhvLUY2Ni9RJnVuaW9uRidGX29GYW9GY29GO0Y+RkBGQkZERkZGSEZlb0Znb0Zoby1GUDYmLUYjNiktRiw2JVElZXZhbEYnRi9GMi1GUDYkLUYjNihGVC1GIzYlLUYsNiVRJ3Nlcmllc0YnRi9GMi1GUDYkLUYjNi1GaHAtRlA2Ji1GIzYkRltwRjlGOS9GWlEiW0YnL0ZnblEiXUYnLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGZW8vRk5RLDAuMzMzMzMzM2VtRictRiw2JVEjeDNGJ0YvRjItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIwRidGOUZdcy1GLDYlUSJORidGL0YyLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZHQtRmpzNiRRIjFGJ0Y5RjlGOUY5RlRGXXMtRlA2Ji1GIzYmRmNzRmZzRmlzRjlGOUZZRmZuRjlGOUZdcy1GLDYlUSRzZXFGJ0YvRjItRlA2JC1GIzYuRmVxLUZQNiQtRiM2Jy1GLDYlUSVkaWZmRidGL0YyLUZQNiQtRiM2KkZeckZhckZdc0Zjc0Zoby1GNjYtUSIkRidGOUY7Rj5GQEZCRkRGRkZIRmVvRmdvLUYsNiVRImtGJ0YvRjJGOUY5Rl1zRml0RjlGOUZdc0ZidkZmc0ZmdC1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSEZjdEZnb0ZddEZgdEZmdEZXRjlGOUZXRjlGOUZZRmZuRmluLUY2Ni9RI29kRidGX29GYW9GY29GO0Y+RkBGQkZERkZGSEZlb0Znb0ZpbkZhcC1GUDYkLUYjNiVGK0ZXRjlGOUZXRjk=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEjNzVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">IiN2</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L659" drawlabel="true" applyint="true" applyrational="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkZWwyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEqZWxpbWluYXRlRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEkRXEyRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRlM2Ji1GIzYmLUYsNiVRJHNlcUYnRi9GMi1GUzYkLUYjNixGYG8tRlM2JC1GIzYrLUZTNiQtRiM2KS1GLDYlUSJjRidGL0YyLUY2Ni1RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEiaUYnRi9GMkZicC1GLDYlUSJqRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjlGWkZocC1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZlcC1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZpbi1JI21uR0YkNiRRIjZGJ0Y5RltxRjlGOUZaRmVwRl1xLUZncTYkUSIxRidGOUZgcUZmcUZbcUY5RjlGW3FGOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0ZbcUY5RjlGW3FGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkZWwyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEqZWxpbWluYXRlRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEkRXEyRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRlM2Ji1GIzYmLUYsNiVRJHNlcUYnRi9GMi1GUzYkLUYjNixGYG8tRlM2JC1GIzYrLUZTNiQtRiM2KS1GLDYlUSJjRidGL0YyLUY2Ni1RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEiaUYnRi9GMkZicC1GLDYlUSJqRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjlGWkZocC1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZlcC1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZpbi1JI21uR0YkNiRRIjZGJ0Y5RltxRjlGOUZaRmVwRl1xLUZncTYkUSIxRidGOUZgcUZmcUZbcUY5RjlGW3FGOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0ZbcUY5RjlGW3FGOQ==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkZWwyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYoLUZQNiYtRiM2Ti1GIzYmLUYsNiVRJGMxMUYnRi9GMi1GNjYtUSkmZXF1YWxzO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIwRidGOUY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiM2Ji1GLDYlUSRjMTJGJ0YvRjJGZ24tRiM2JS1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GYXAtRiw2JVEkYzQ1RidGL0YyRjlGOUZeby1GIzYmLUYsNiVRJGMxM0YnRi9GMkZnbkZqbkY5Rl5vLUYjNiYtRiw2JVEkYzE0RidGL0YyRmduRmpuRjlGXm8tRiM2Ji1GLDYlUSRjMTVGJ0YvRjJGZ25Gam5GOUZeby1GIzYmLUYsNiVRJGMxNkYnRi9GMkZnbkZqbkY5Rl5vLUYjNiYtRiw2JVEkYzIyRidGL0YyRmduRmpuRjlGXm8tRiM2Ji1GLDYlUSRjMjNGJ0YvRjJGZ25Gam5GOUZeby1GIzYmLUYsNiVRJGMyNEYnRi9GMkZnbkZqbkY5Rl5vLUYjNiYtRiw2JVEkYzI1RidGL0YyRmduRmpuRjlGXm8tRiM2Ji1GLDYlUSRjMjZGJ0YvRjJGZ25Gam5GOUZeby1GIzYmLUYsNiVRJGMzM0YnRi9GMkZnbkZqbkY5Rl5vLUYjNiYtRiw2JVEkYzM0RidGL0YyRmduRmpuRjlGXm8tRiM2Ji1GLDYlUSRjMzVGJ0YvRjJGZ25Gam5GOUZeby1GIzYmLUYsNiVRJGMzNkYnRi9GMkZnbkZbcEY5Rl5vLUYjNiYtRiw2JVEkYzQ0RidGL0YyRmduRmpuRjlGXm8tRiM2JkZjcEZnbkZjcEY5Rl5vLUYjNiYtRiw2JVEkYzQ2RidGL0YyRmduRmpuRjlGXm8tRiM2Ji1GLDYlUSRjNTVGJ0YvRjJGZ25Gam5GOUZeby1GIzYmLUYsNiVRJGM1NkYnRi9GMkZnbkZqbkY5Rl5vLUYjNiYtRiw2JVEkYzY2RidGL0YyRmduRmpuRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5LyUlb3BlbkdRJyZsY3ViO0YnLyUmY2xvc2VHUScmcmN1YjtGJ0Zeby1GLDYlUSgmZW1wdHk7RidGL0YyRmJ2RmV2RjlGOS9GaHZRJyZsc3FiO0YnL0Zbd1EnJnJzcWI7RidGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRlbDJHRig3JDw3L0kkYzExR0YoIiIhL0kkYzEyR0YoLCRJJGM0NUdGKCEiIi9JJGMxM0dGKEYyL0kkYzE0R0YoRjIvSSRjMTVHRihGMi9JJGMxNkdGKEYyL0kkYzIyR0YoRjIvSSRjMjNHRihGMi9JJGMyNEdGKEYyL0kkYzI1R0YoRjIvSSRjMjZHRihGMi9JJGMzM0dGKEYyL0kkYzM0R0YoRjIvSSRjMzVHRihGMi9JJGMzNkdGKEY1L0kkYzQ0R0YoRjIvRjZGNi9JJGM0NkdGKEYyL0kkYzU1R0YoRjIvSSRjNTZHRihGMi9JJGM2NkdGKEYyPCI3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L662" drawlabel="true" applyint="true" applyrational="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVElc3Vic0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIihGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdGMS8lKnNlcGFyYXRvckdRJmZhbHNlRicvJSlzdHJldGNoeUdGMS8lKnN5bW1ldHJpY0dGPy8lKGxhcmdlb3BHRj8vJS5tb3ZhYmxlbGltaXRzR0Y/LyUnYWNjZW50R0Y/LyUnbHNwYWNlR1EsMC4xNjY2NjY3ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYoLUYsNiVRJGM0NUYnRi9GMi1GNjYtUSI9RidGOS9GPEY/Rj0vRkFGP0ZCRkRGRkZIL0ZLUSwwLjI3Nzc3NzhlbUYnL0ZORmduLUY2Ni1RKiZ1bWludXMwO0YnRjlGWkY9RmVuRkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GXW8tSSNtbkdGJDYkUSIxRidGOS8lK2V4ZWN1dGFibGVHRj9GOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJy1GNjYtUSIsRidGOUZaL0Y+RjFGZW5GQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSVldmFsRidGL0YyLUZQNiQtRiM2KS1GLDYlUSRhZGRGJ0YvRjItRlA2JC1GIzYsRmpwLUZQNiQtRiM2Ly1GUDYkLUYjNiktRiw2JVEiY0YnRi9GMi1GNjYtUScmc3BhcjtGJ0Y5RlpGPUZlbkZCRkRGRkZIRmZuRmhuLUYsNiVRImlGJ0YvRjJGXHItRiw2JVEiakYnRi9GMkZjb0Y5RjktRjY2LVEnJnNkb3Q7RidGOUZaRj1GZW5GQkZERkZGSEZfcC9GTkZgcC1GUDYkLUYjNictRiw2JVEiS0YnRi9GMkZcckZfckZjb0Y5RjlGZXItRlA2JC1GIzYnRl1zRlxyRmJyRmNvRjlGOUZbcEZickZXRl9yLUY2Ni1RIy4uRidGOUZaRj1GZW5GQkZERkZGSEZcb0Zoci1GYG82JFEiNkYnRjlGY29GOUY5RltwRl9yRldGX29GZHNGZ3NGY29GOUY5RltwLUYsNiVRJGVsMkYnRi9GMi1GUDYmLUYjNiVGX29GY29GOUY5L0Zmb1EiW0YnL0Zpb1EiXUYnRmNvRjlGOS1GNjYtUSIpRidGOUY7Rj1GQEZCRkRGRkZIRkpGTUZjb0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVElc3Vic0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIihGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdGMS8lKnNlcGFyYXRvckdRJmZhbHNlRicvJSlzdHJldGNoeUdGMS8lKnN5bW1ldHJpY0dGPy8lKGxhcmdlb3BHRj8vJS5tb3ZhYmxlbGltaXRzR0Y/LyUnYWNjZW50R0Y/LyUnbHNwYWNlR1EsMC4xNjY2NjY3ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYoLUYsNiVRJGM0NUYnRi9GMi1GNjYtUSI9RidGOS9GPEY/Rj0vRkFGP0ZCRkRGRkZIL0ZLUSwwLjI3Nzc3NzhlbUYnL0ZORmduLUY2Ni1RKiZ1bWludXMwO0YnRjlGWkY9RmVuRkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GXW8tSSNtbkdGJDYkUSIxRidGOS8lK2V4ZWN1dGFibGVHRj9GOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJy1GNjYtUSIsRidGOUZaL0Y+RjFGZW5GQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSVldmFsRidGL0YyLUZQNiQtRiM2KS1GLDYlUSRhZGRGJ0YvRjItRlA2JC1GIzYsRmpwLUZQNiQtRiM2Ly1GUDYkLUYjNiktRiw2JVEiY0YnRi9GMi1GNjYtUScmc3BhcjtGJ0Y5RlpGPUZlbkZCRkRGRkZIRmZuRmhuLUYsNiVRImlGJ0YvRjJGXHItRiw2JVEiakYnRi9GMkZjb0Y5RjktRjY2LVEnJnNkb3Q7RidGOUZaRj1GZW5GQkZERkZGSEZfcC9GTkZgcC1GUDYkLUYjNictRiw2JVEiS0YnRi9GMkZcckZfckZjb0Y5RjlGZXItRlA2JC1GIzYnRl1zRlxyRmJyRmNvRjlGOUZbcEZickZXRl9yLUY2Ni1RIy4uRidGOUZaRj1GZW5GQkZERkZGSEZcb0Zoci1GYG82JFEiNkYnRjlGY29GOUY5RltwRl9yRldGX29GZHNGZ3NGY29GOUY5RltwLUYsNiVRJGVsMkYnRi9GMi1GUDYmLUYjNiVGX29GY29GOUY5L0Zmb1EiW0YnL0Zpb1EiXUYnRmNvRjlGOS1GNjYtUSIpRidGOUY7Rj1GQEZCRkRGRkZIRkpGTUZjb0Y5</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNiYtSSNtaUdGJDYlUSNLMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJy9GNVEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj8vJSlzdHJldGNoeUdGPy8lKnN5bW1ldHJpY0dGPy8lKGxhcmdlb3BHRj8vJS5tb3ZhYmxlbGltaXRzR0Y/LyUnYWNjZW50R0Y/LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTi1GLjYlUSNLMkYnRjFGNEY7LUY4Ni1RJyZwbHVzO0YnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yMjIyMjIyZW1GJy9GUEZYLUYjNiYtRi42JVEjSzNGJ0YxRjRGNy1GLjYlUSNLNkYnRjFGNEY7LUY4Ni1RKCZtaW51cztGJ0Y7Rj1GQEZCRkRGRkZIRkpGV0ZZLUYjNiYtRi42JVEjSzRGJ0YxRjRGNy1GLjYlUSNLNUYnRjFGNEY7Rjs=">LCgqJkkjSzFHNiIiIiJJI0syR0YlRiZGJiomSSNLM0dGJUYmSSNLNkdGJUYmRiYqJkkjSzRHRiVGJkkjSzVHRiVGJiEiIg==</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L657" drawlabel="true" applyint="true" applyrational="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L667" drawlabel="true" applyint="true" applyrational="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEkYTExRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjFGJ0Y5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GVy1GIzYmLUkmbWZyYWNHRiQ2KEZPLUZQNiRRIzIwRidGOS8lLmxpbmV0aGlja25lc3NHRlIvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGX28vJSliZXZlbGxlZEdGPS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmhvLUklbXN1cEdGJDYlLUYsNiVRI3gzRidGL0YyLUZQNiRRIjVGJ0Y5LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Y5LUY2Ni1RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSEZWRlgtRiM2Ji1GNjYtUSJPRidGOUY7Rj5GQEZCRkRGRkZIRmdvRmlvLUY2Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjlGO0Y+RkBGQkZERkZGSEZnb0Zpby1JKG1mZW5jZWRHRiQ2JC1GIzYmLUZbcDYlRl1wLUZQNiRRIjlGJ0Y5RmNwLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOUY5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRhMTFHRigrKUkjeDNHRiYiIiIiIiEjISIiIiM/IiImLUkiT0dGJTYjRjAiIio3I0Yu</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEkYTEyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSN4M0YnRi9GMi1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORlYtRiM2Ji1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIxRidGOS1GaG42JFEjMzBGJ0Y5LyUubGluZXRoaWNrbmVzc0dGam4vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGYm8vJSliZXZlbGxlZEdGPS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORltwLUklbXN1cEdGJDYlRk8tRmhuNiRRIjZGJ0Y5LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Y5LUY2Ni1RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSEZVRlctRiM2Ji1GNjYtUSJPRidGOUY7Rj5GQEZCRkRGRkZIRmpvRlxwLUY2Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjlGO0Y+RkBGQkZERkZGSEZqb0ZccC1JKG1mZW5jZWRHRiQ2JC1GIzYmLUZecDYlRk8tRmhuNiRRIjlGJ0Y5RmNwLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOUY5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRhMTJHRigrKUkjeDNHRiYiIiJGMCMhIiIiI0kiIictSSJPR0YlNiNGMCIiKjcjRi4=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkYjExRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GIzYmLUYjNiUtRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORlctSSZtZnJhY0dGJDYoLUkjbW5HRiQ2JFEiMUYnRjktRmduNiRRIjRGJ0Y5LyUubGluZXRoaWNrbmVzc0dGaW4vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGYW8vJSliZXZlbGxlZEdGPUY5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5Gam8tSSVtc3VwR0YkNiUtRiw2JVEjeDNGJ0YvRjJGam4vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRjktRjY2LVEnJnBsdXM7RidGOUY7Rj5GQEZCRkRGRkZIRlZGWC1GIzYmLUY2Ni1RIk9GJ0Y5RjtGPkZARkJGREZGRkhGaW9GW3AtRjY2LVEwJkFwcGx5RnVuY3Rpb247RidGOUY7Rj5GQEZCRkRGRkZIRmlvRltwLUkobWZlbmNlZEdGJDYkLUYjNiYtRl1wNiVGX3AtRmduNiRRIjhGJ0Y5RmJwLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOUY5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRiMTFHRigrJ0kjeDNHRiYjISIiIiIlRjItSSJPR0YlNiMiIiIiIik3I0Yu</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEkYjEyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjFGJ0Y5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GVy1GIzYmLUkmbWZyYWNHRiQ2KEZPLUZQNiRRIjVGJ0Y5LyUubGluZXRoaWNrbmVzc0dGUi8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zfby8lKWJldmVsbGVkR0Y9LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GaG8tSSVtc3VwR0YkNiUtRiw2JVEjeDNGJ0YvRjJGaG4vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRjktRjY2LVEnJnBsdXM7RidGOUY7Rj5GQEZCRkRGRkZIRlZGWC1GIzYmLUY2Ni1RIk9GJ0Y5RjtGPkZARkJGREZGRkhGZ29GaW8tRjY2LVEwJkFwcGx5RnVuY3Rpb247RidGOUY7Rj5GQEZCRkRGRkZIRmdvRmlvLUkobWZlbmNlZEdGJDYkLUYjNiYtRltwNiVGXXAtRlA2JFEiOEYnRjlGYHAvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5RjlGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRiMTJHRigrKUkjeDNHRiYiIiIiIiEjISIiIiImRjQtSSJPR0YlNiNGMCIiKTcjRi4=</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L670" drawlabel="true" applyint="true" applyrational="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZcby1JI21pR0YkNiVRI0YxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEjcDRGJ0YvRjItRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEjRjJGJ0YvRjJGNS1GLDYlUSN4MUYnRi9GMi1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmluLUYsNiVRI3AyRidGL0YyLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GYm8tRiw2JVEjeDJGJ0YvRjJGZW4tRiw2JVEjcDFGJ0YvRjJGUi1GLDYlUSNGM0YnRi9GMkY1LUYsNiVRJGExMUYnRi9GMkZlbkZnby1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIRmFvRmNvRlhGZW4tRiw2JVEkYjExRidGL0YyRmVuRk9GUi1GLDYlUSNGNEYnRi9GMkY1LUYsNiVRJGExMkYnRi9GMkZlbkZnb0ZgcEZYRmVuLUYsNiVRJGIxMkYnRi9GMkZlbkZPRlItRiw2JVEjRjVGJ0YvRjJGNUZdcEZlbkZbb0ZgcEZkb0ZlbkZjcEZlbkZPRlItRiw2JVEjRjZGJ0YvRjJGNUZpcEZlbkZbb0ZgcEZkb0ZlbkZccUZlbkZPRlIvJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZcby1JI21pR0YkNiVRI0YxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEjcDRGJ0YvRjItRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEjRjJGJ0YvRjJGNS1GLDYlUSN4MUYnRi9GMi1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmluLUYsNiVRI3AyRidGL0YyLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GYm8tRiw2JVEjeDJGJ0YvRjJGZW4tRiw2JVEjcDFGJ0YvRjJGUi1GLDYlUSNGM0YnRi9GMkY1LUYsNiVRJGExMUYnRi9GMkZlbkZnby1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIRmFvRmNvRlhGZW4tRiw2JVEkYjExRidGL0YyRmVuRk9GUi1GLDYlUSNGNEYnRi9GMkY1LUYsNiVRJGExMkYnRi9GMkZlbkZnb0ZgcEZYRmVuLUYsNiVRJGIxMkYnRi9GMkZlbkZPRlItRiw2JVEjRjVGJ0YvRjJGNUZdcEZlbkZbb0ZgcEZkb0ZlbkZjcEZlbkZPRlItRiw2JVEjRjZGJ0YvRjJGNUZpcEZlbkZbb0ZgcEZkb0ZlbkZccUZlbkZPRlIvJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group hide-input="false" labelreference="L665" drawlabel="true" applyint="true" applyrational="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2JVEjUTJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdleHBhbmRGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSRhZGRGJ0YvRjItRlM2JC1GIzYsRlctRlM2JC1GIzYvLUZTNiQtRiM2KS1GLDYlUSJjRidGL0YyLUY2Ni1RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEiaUYnRi9GMkZjby1GLDYlUSJqRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmJwLUZTNiQtRiM2Jy1GLDYlUSJGRidGL0YyRmNvRmZvRlxwRjlGOUZecC1GUzYkLUYjNidGaHBGY29GaW9GXHBGOUY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGYXAvRk5RLDAuMzMzMzMzM2VtRidGaW8tRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GZm8tRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRidGY3AtSSNtbkdGJDYkUSI2RidGOUZccEY5RjlGX3FGZm9GZXEtRl5yNiRRIjFGJ0Y5RmhxRl1yRlxwRjlGOUZccEY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEkZXEyRidGL0YyRjUtRlM2Ji1GIzYmLUYsNiVRJ2NvZWZmc0YnRi9GMi1GUzYkLUYjNidGK0ZfcS1GUzYmLUYjNjEtRiw2JVEjeDFGJ0YvRjJGX3EtRiw2JVEjeDJGJ0YvRjJGX3EtRiw2JVEjeDRGJ0YvRjJGX3EtRiw2JVEjcDFGJ0YvRjJGX3EtRiw2JVEjcDJGJ0YvRjJGX3EtRiw2JVEjcDNGJ0YvRjJGX3EtRiw2JVEjcDRGJ0YvRjJGXHBGOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0ZccEY5RjlGXHBGOUY5Rl51RmF1RmRyLUYsNiVRJW5vcHNGJ0YvRjItRlM2JC1GIzYlRmdyRlxwRjlGOUZccEY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2JVEjUTJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdleHBhbmRGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSRhZGRGJ0YvRjItRlM2JC1GIzYsRlctRlM2JC1GIzYvLUZTNiQtRiM2KS1GLDYlUSJjRidGL0YyLUY2Ni1RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEiaUYnRi9GMkZjby1GLDYlUSJqRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmJwLUZTNiQtRiM2Jy1GLDYlUSJGRidGL0YyRmNvRmZvRlxwRjlGOUZecC1GUzYkLUYjNidGaHBGY29GaW9GXHBGOUY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGYXAvRk5RLDAuMzMzMzMzM2VtRidGaW8tRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GZm8tRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRidGY3AtSSNtbkdGJDYkUSI2RidGOUZccEY5RjlGX3FGZm9GZXEtRl5yNiRRIjFGJ0Y5RmhxRl1yRlxwRjlGOUZccEY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEkZXEyRidGL0YyRjUtRlM2Ji1GIzYmLUYsNiVRJ2NvZWZmc0YnRi9GMi1GUzYkLUYjNidGK0ZfcS1GUzYmLUYjNjEtRiw2JVEjeDFGJ0YvRjJGX3EtRiw2JVEjeDJGJ0YvRjJGX3EtRiw2JVEjeDRGJ0YvRjJGX3EtRiw2JVEjcDFGJ0YvRjJGX3EtRiw2JVEjcDJGJ0YvRjJGX3EtRiw2JVEjcDNGJ0YvRjJGX3EtRiw2JVEjcDRGJ0YvRjJGXHBGOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0ZccEY5RjlGXHBGOUY5Rl51RmF1RmRyLUYsNiVRJW5vcHNGJ0YvRjItRlM2JC1GIzYlRmdyRlxwRjlGOUZccEY5</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEjMjVGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">IiNE</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L668" drawlabel="true" applyint="true" applyrational="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY/LUkjbWlHRiQ2JVEkRXEyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2JS1GLDYjUSFGJy8lK2V4ZWN1dGFibGVHRj1GOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJy1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GNjYvUSRmb3JGJy8lJWJvbGRHRjEvRjNRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRmJvRjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GZm8tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZlb0Znby1GLDYlUSJpRidGL0YyRmhvLUY2Ni9RI3RvRidGX29GYW9GY29GO0Y+RkBGQkZERkZGSEZlb0Znb0Zoby1GLDYlUSVub3BzRidGL0YyLUZQNiQtRiM2JS1GLDYlUSRlcTJGJ0YvRjJGV0Y5RjlGaG8tRjY2L1EjZG9GJ0Zfb0Zhb0Zjb0Y7Rj5GQEZCRkRGRkZIRmVvRmdvRmhvRitGNUYrRmhvLUY2Ni9RJnVuaW9uRidGX29GYW9GY29GO0Y+RkBGQkZERkZGSEZlb0Znb0Zoby1GUDYmLUYjNiktRiw2JVElZXZhbEYnRi9GMi1GUDYkLUYjNihGVC1GIzYlLUYsNiVRJ3Nlcmllc0YnRi9GMi1GUDYkLUYjNi1GaHAtRlA2Ji1GIzYkRltwRjlGOS9GWlEiW0YnL0ZnblEiXUYnLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGZW8vRk5RLDAuMzMzMzMzM2VtRictRiw2JVEjeDNGJ0YvRjItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIwRidGOUZdcy1GLDYlUSJORidGL0YyLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZHQtRmpzNiRRIjFGJ0Y5RjlGOUY5RlRGXXMtRlA2Ji1GIzYmRmNzRmZzRmlzRjlGOUZZRmZuRjlGOUZdcy1GLDYlUSRzZXFGJ0YvRjItRlA2JC1GIzYuRmVxLUZQNiQtRiM2Jy1GLDYlUSVkaWZmRidGL0YyLUZQNiQtRiM2KkZeckZhckZdc0Zjc0Zoby1GNjYtUSIkRidGOUY7Rj5GQEZCRkRGRkZIRmVvRmdvLUYsNiVRImtGJ0YvRjJGOUY5Rl1zRml0RjlGOUZdc0ZidkZmc0ZmdC1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSEZjdEZnb0ZddEZgdEZmdEZXRjlGOUZXRjlGOUZZRmZuRmluLUY2Ni9RI29kRidGX29GYW9GY29GO0Y+RkBGQkZERkZGSEZlb0Znb0ZpbkZhcC1GUDYkLUYjNiVGK0ZXRjlGOUZXRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY/LUkjbWlHRiQ2JVEkRXEyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2JS1GLDYjUSFGJy8lK2V4ZWN1dGFibGVHRj1GOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJy1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GNjYvUSRmb3JGJy8lJWJvbGRHRjEvRjNRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRmJvRjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GZm8tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZlb0Znby1GLDYlUSJpRidGL0YyRmhvLUY2Ni9RI3RvRidGX29GYW9GY29GO0Y+RkBGQkZERkZGSEZlb0Znb0Zoby1GLDYlUSVub3BzRidGL0YyLUZQNiQtRiM2JS1GLDYlUSRlcTJGJ0YvRjJGV0Y5RjlGaG8tRjY2L1EjZG9GJ0Zfb0Zhb0Zjb0Y7Rj5GQEZCRkRGRkZIRmVvRmdvRmhvRitGNUYrRmhvLUY2Ni9RJnVuaW9uRidGX29GYW9GY29GO0Y+RkBGQkZERkZGSEZlb0Znb0Zoby1GUDYmLUYjNiktRiw2JVElZXZhbEYnRi9GMi1GUDYkLUYjNihGVC1GIzYlLUYsNiVRJ3Nlcmllc0YnRi9GMi1GUDYkLUYjNi1GaHAtRlA2Ji1GIzYkRltwRjlGOS9GWlEiW0YnL0ZnblEiXUYnLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGZW8vRk5RLDAuMzMzMzMzM2VtRictRiw2JVEjeDNGJ0YvRjItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIwRidGOUZdcy1GLDYlUSJORidGL0YyLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZHQtRmpzNiRRIjFGJ0Y5RjlGOUY5RlRGXXMtRlA2Ji1GIzYmRmNzRmZzRmlzRjlGOUZZRmZuRjlGOUZdcy1GLDYlUSRzZXFGJ0YvRjItRlA2JC1GIzYuRmVxLUZQNiQtRiM2Jy1GLDYlUSVkaWZmRidGL0YyLUZQNiQtRiM2KkZeckZhckZdc0Zjc0Zoby1GNjYtUSIkRidGOUY7Rj5GQEZCRkRGRkZIRmVvRmdvLUYsNiVRImtGJ0YvRjJGOUY5Rl1zRml0RjlGOUZdc0ZidkZmc0ZmdC1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSEZjdEZnb0ZddEZgdEZmdEZXRjlGOUZXRjlGOUZZRmZuRmluLUY2Ni9RI29kRidGX29GYW9GY29GO0Y+RkBGQkZERkZGSEZlb0Znb0ZpbkZhcC1GUDYkLUYjNiVGK0ZXRjlGOUZXRjk=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEjNjBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">IiNn</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L666" drawlabel="true" applyint="true" applyrational="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkZWwyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEqZWxpbWluYXRlRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEkRXEyRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRlM2Ji1GIzYmLUYsNiVRJHNlcUYnRi9GMi1GUzYkLUYjNixGYG8tRlM2JC1GIzYrLUZTNiQtRiM2KS1GLDYlUSJjRidGL0YyLUY2Ni1RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEiaUYnRi9GMkZicC1GLDYlUSJqRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjlGWkZocC1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZlcC1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZpbi1JI21uR0YkNiRRIjZGJ0Y5RltxRjlGOUZaRmVwRl1xLUZncTYkUSIxRidGOUZgcUZmcUZbcUY5RjlGW3FGOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0ZbcUY5RjlGW3FGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkZWwyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEqZWxpbWluYXRlRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEkRXEyRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRlM2Ji1GIzYmLUYsNiVRJHNlcUYnRi9GMi1GUzYkLUYjNixGYG8tRlM2JC1GIzYrLUZTNiQtRiM2KS1GLDYlUSJjRidGL0YyLUY2Ni1RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEiaUYnRi9GMkZicC1GLDYlUSJqRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjlGWkZocC1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZlcC1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZpbi1JI21uR0YkNiRRIjZGJ0Y5RltxRjlGOUZaRmVwRl1xLUZncTYkUSIxRidGOUZgcUZmcUZbcUY5RjlGW3FGOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0ZbcUY5RjlGW3FGOQ==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkZWwyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYoLUZQNiYtRiM2Ti1GIzYmLUYsNiVRJGMxMUYnRi9GMi1GNjYtUSkmZXF1YWxzO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIwRidGOUY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiM2Ji1GLDYlUSRjMTJGJ0YvRjJGZ24tRiM2JS1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GYXAtRiw2JVEkYzQ1RidGL0YyRjlGOUZeby1GIzYmLUYsNiVRJGMxM0YnRi9GMkZnbkZqbkY5Rl5vLUYjNiYtRiw2JVEkYzE0RidGL0YyRmduRmpuRjlGXm8tRiM2Ji1GLDYlUSRjMTVGJ0YvRjJGZ25Gam5GOUZeby1GIzYmLUYsNiVRJGMxNkYnRi9GMkZnbkZqbkY5Rl5vLUYjNiYtRiw2JVEkYzIyRidGL0YyRmduRmpuRjlGXm8tRiM2Ji1GLDYlUSRjMjNGJ0YvRjJGZ25Gam5GOUZeby1GIzYmLUYsNiVRJGMyNEYnRi9GMkZnbkZqbkY5Rl5vLUYjNiYtRiw2JVEkYzI1RidGL0YyRmduRmpuRjlGXm8tRiM2Ji1GLDYlUSRjMjZGJ0YvRjJGZ25Gam5GOUZeby1GIzYmLUYsNiVRJGMzM0YnRi9GMkZnbkZqbkY5Rl5vLUYjNiYtRiw2JVEkYzM0RidGL0YyRmduRmpuRjlGXm8tRiM2Ji1GLDYlUSRjMzVGJ0YvRjJGZ25Gam5GOUZeby1GIzYmLUYsNiVRJGMzNkYnRi9GMkZnbkZbcEY5Rl5vLUYjNiYtRiw2JVEkYzQ0RidGL0YyRmduRmpuRjlGXm8tRiM2JkZjcEZnbkZjcEY5Rl5vLUYjNiYtRiw2JVEkYzQ2RidGL0YyRmduRmpuRjlGXm8tRiM2Ji1GLDYlUSRjNTVGJ0YvRjJGZ25Gam5GOUZeby1GIzYmLUYsNiVRJGM1NkYnRi9GMkZnbkZqbkY5Rl5vLUYjNiYtRiw2JVEkYzY2RidGL0YyRmduRmpuRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5LyUlb3BlbkdRJyZsY3ViO0YnLyUmY2xvc2VHUScmcmN1YjtGJ0Zeby1GLDYlUSgmZW1wdHk7RidGL0YyRmJ2RmV2RjlGOS9GaHZRJyZsc3FiO0YnL0Zbd1EnJnJzcWI7RidGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRlbDJHRig3JDw3L0kkYzExR0YoIiIhL0kkYzEyR0YoLCRJJGM0NUdGKCEiIi9JJGMxM0dGKEYyL0kkYzE0R0YoRjIvSSRjMTVHRihGMi9JJGMxNkdGKEYyL0kkYzIyR0YoRjIvSSRjMjNHRihGMi9JJGMyNEdGKEYyL0kkYzI1R0YoRjIvSSRjMjZHRihGMi9JJGMzM0dGKEYyL0kkYzM0R0YoRjIvSSRjMzVHRihGMi9JJGMzNkdGKEY1L0kkYzQ0R0YoRjIvRjZGNi9JJGM0NkdGKEYyL0kkYzU1R0YoRjIvSSRjNTZHRihGMi9JJGM2NkdGKEYyPCI3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L669" drawlabel="true" applyint="true" applyrational="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVElc3Vic0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIihGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdGMS8lKnNlcGFyYXRvckdRJmZhbHNlRicvJSlzdHJldGNoeUdGMS8lKnN5bW1ldHJpY0dGPy8lKGxhcmdlb3BHRj8vJS5tb3ZhYmxlbGltaXRzR0Y/LyUnYWNjZW50R0Y/LyUnbHNwYWNlR1EsMC4xNjY2NjY3ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYoLUYsNiVRJGM0NUYnRi9GMi1GNjYtUSI9RidGOS9GPEY/Rj0vRkFGP0ZCRkRGRkZIL0ZLUSwwLjI3Nzc3NzhlbUYnL0ZORmduLUY2Ni1RKiZ1bWludXMwO0YnRjlGWkY9RmVuRkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GXW8tSSNtbkdGJDYkUSIxRidGOS8lK2V4ZWN1dGFibGVHRj9GOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJy1GNjYtUSIsRidGOUZaL0Y+RjFGZW5GQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSVldmFsRidGL0YyLUZQNiQtRiM2KS1GLDYlUSRhZGRGJ0YvRjItRlA2JC1GIzYsRmpwLUZQNiQtRiM2Ly1GUDYkLUYjNiktRiw2JVEiY0YnRi9GMi1GNjYtUScmc3BhcjtGJ0Y5RlpGPUZlbkZCRkRGRkZIRmZuRmhuLUYsNiVRImlGJ0YvRjJGXHItRiw2JVEiakYnRi9GMkZjb0Y5RjktRjY2LVEnJnNkb3Q7RidGOUZaRj1GZW5GQkZERkZGSEZfcC9GTkZgcC1GUDYkLUYjNictRiw2JVEiS0YnRi9GMkZcckZfckZjb0Y5RjlGZXItRlA2JC1GIzYnRl1zRlxyRmJyRmNvRjlGOUZbcEZickZXRl9yLUY2Ni1RIy4uRidGOUZaRj1GZW5GQkZERkZGSEZcb0Zoci1GYG82JFEiNkYnRjlGY29GOUY5RltwRl9yRldGX29GZHNGZ3NGY29GOUY5RltwLUYsNiVRJGVsMkYnRi9GMi1GUDYmLUYjNiVGX29GY29GOUY5L0Zmb1EiW0YnL0Zpb1EiXUYnRmNvRjlGOS1GNjYtUSIpRidGOUY7Rj1GQEZCRkRGRkZIRkpGTUZjb0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVElc3Vic0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIihGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdGMS8lKnNlcGFyYXRvckdRJmZhbHNlRicvJSlzdHJldGNoeUdGMS8lKnN5bW1ldHJpY0dGPy8lKGxhcmdlb3BHRj8vJS5tb3ZhYmxlbGltaXRzR0Y/LyUnYWNjZW50R0Y/LyUnbHNwYWNlR1EsMC4xNjY2NjY3ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYoLUYsNiVRJGM0NUYnRi9GMi1GNjYtUSI9RidGOS9GPEY/Rj0vRkFGP0ZCRkRGRkZIL0ZLUSwwLjI3Nzc3NzhlbUYnL0ZORmduLUY2Ni1RKiZ1bWludXMwO0YnRjlGWkY9RmVuRkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GXW8tSSNtbkdGJDYkUSIxRidGOS8lK2V4ZWN1dGFibGVHRj9GOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJy1GNjYtUSIsRidGOUZaL0Y+RjFGZW5GQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSVldmFsRidGL0YyLUZQNiQtRiM2KS1GLDYlUSRhZGRGJ0YvRjItRlA2JC1GIzYsRmpwLUZQNiQtRiM2Ly1GUDYkLUYjNiktRiw2JVEiY0YnRi9GMi1GNjYtUScmc3BhcjtGJ0Y5RlpGPUZlbkZCRkRGRkZIRmZuRmhuLUYsNiVRImlGJ0YvRjJGXHItRiw2JVEiakYnRi9GMkZjb0Y5RjktRjY2LVEnJnNkb3Q7RidGOUZaRj1GZW5GQkZERkZGSEZfcC9GTkZgcC1GUDYkLUYjNictRiw2JVEiS0YnRi9GMkZcckZfckZjb0Y5RjlGZXItRlA2JC1GIzYnRl1zRlxyRmJyRmNvRjlGOUZbcEZickZXRl9yLUY2Ni1RIy4uRidGOUZaRj1GZW5GQkZERkZGSEZcb0Zoci1GYG82JFEiNkYnRjlGY29GOUY5RltwRl9yRldGX29GZHNGZ3NGY29GOUY5RltwLUYsNiVRJGVsMkYnRi9GMi1GUDYmLUYjNiVGX29GY29GOUY5L0Zmb1EiW0YnL0Zpb1EiXUYnRmNvRjlGOS1GNjYtUSIpRidGOUY7Rj1GQEZCRkRGRkZIRkpGTUZjb0Y5</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNiYtSSNtaUdGJDYlUSNLMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJy9GNVEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj8vJSlzdHJldGNoeUdGPy8lKnN5bW1ldHJpY0dGPy8lKGxhcmdlb3BHRj8vJS5tb3ZhYmxlbGltaXRzR0Y/LyUnYWNjZW50R0Y/LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTi1GLjYlUSNLMkYnRjFGNEY7LUY4Ni1RJyZwbHVzO0YnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yMjIyMjIyZW1GJy9GUEZYLUYjNiYtRi42JVEjSzNGJ0YxRjRGNy1GLjYlUSNLNkYnRjFGNEY7LUY4Ni1RKCZtaW51cztGJ0Y7Rj1GQEZCRkRGRkZIRkpGV0ZZLUYjNiYtRi42JVEjSzRGJ0YxRjRGNy1GLjYlUSNLNUYnRjFGNEY7Rjs=">LCgqJkkjSzFHNiIiIiJJI0syR0YlRiZGJiomSSNLM0dGJUYmSSNLNkdGJUYmRiYqJkkjSzRHRiVGJkkjSzVHRiVGJiEiIg==</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L664" drawlabel="true" applyint="true" applyrational="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L644" drawlabel="true" applyint="true" applyrational="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZbcC1JI21pR0YkNiVRI0wxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEjcDRGJ0YvRjItRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEjTDJGJ0YvRjJGNS1GLDYlUSN4MUYnRi9GMi1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmluLUYsNiVRI3AyRidGL0YyLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GYm8tRiw2JVEjeDJGJ0YvRjJGZW4tRiw2JVEjcDFGJ0YvRjJGUi1GLDYlUSNMM0YnRi9GMkY1LUYsNiVRI2ExRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2JVEjeDNGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOUZlbkZnby1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIRmFvRmNvRlhGZW5GXXAtRjY2LVEiJ0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4xMTExMTExZW1GJ0ZqbkZgcEZlbkZPRlItRiw2JVEjTDRGJ0YvRjJGNS1GLDYlUSNhMkYnRi9GMkZgcEZlbkZnb0ZqcEZYRmVuRmVxRl1xRmBwRmVuRk9GUi1GLDYlUSNMNUYnRi9GMkY1Rl1wRmBwRmVuRltvRmpwRmRvRmVuRl1wRl1xRmBwRmVuRk9GUi1GLDYlUSNMNkYnRi9GMkY1RmVxRmBwRmVuRltvRmpwRmRvRmVuRmVxRl1xRmBwRmVuRk9GUi1GLDYlUSdmYWN0b3JGJ0YvRjItRmFwNiQtRiM2LkYrRmVuRlVGanBGam9GZW5GW3JGXm9GYnFGZW5GaHFGOUY5LUYsNiNRIUYnRmhwRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZbcC1JI21pR0YkNiVRI0wxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEjcDRGJ0YvRjItRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEjTDJGJ0YvRjJGNS1GLDYlUSN4MUYnRi9GMi1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmluLUYsNiVRI3AyRidGL0YyLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GYm8tRiw2JVEjeDJGJ0YvRjJGZW4tRiw2JVEjcDFGJ0YvRjJGUi1GLDYlUSNMM0YnRi9GMkY1LUYsNiVRI2ExRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2JVEjeDNGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOUZlbkZnby1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIRmFvRmNvRlhGZW5GXXAtRjY2LVEiJ0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4xMTExMTExZW1GJ0ZqbkZgcEZlbkZPRlItRiw2JVEjTDRGJ0YvRjJGNS1GLDYlUSNhMkYnRi9GMkZgcEZlbkZnb0ZqcEZYRmVuRmVxRl1xRmBwRmVuRk9GUi1GLDYlUSNMNUYnRi9GMkY1Rl1wRmBwRmVuRltvRmpwRmRvRmVuRl1wRl1xRmBwRmVuRk9GUi1GLDYlUSNMNkYnRi9GMkY1RmVxRmBwRmVuRltvRmpwRmRvRmVuRmVxRl1xRmBwRmVuRk9GUi1GLDYlUSdmYWN0b3JGJ0YvRjItRmFwNiQtRiM2LkYrRmVuRlVGanBGam9GZW5GW3JGXm9GYnFGZW5GaHFGOUY5LUYsNiNRIUYnRmhwRjk=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjcDRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiQtRiM2Ji1GIzYmLUYsNiVRI3gyRidGL0YyRjUtRiw2JVEjcDFGJ0YvRjJGOS1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmpuLUYjNiYtRiw2JVEjeDFGJ0YvRjJGNS1GLDYlUSNwMkYnRi9GMkY5RjlGOUY1LUZQNiQtRiM2KC1GIzYmLUYjNiYtRiw2JVEjYTFGJ0YvRjItRjY2LVEwJkFwcGx5RnVuY3Rpb247RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GUDYkLUYjNiYtRiw2JVEjeDNGJ0YvRjIvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5RjlGNS1GIzYmLUYjNiYtRiw2JVEiREYnL0YwRj1GOUZfcC1GUDYkLUYjNiYtRiw2JVEjYTJGJ0YvRjJGaXBGXHFGOUY5RjlGX3BGYnBGOUY5RmZuLUYjNiYtRiM2JkZqcUZfcEZicEY5RjUtRiM2Ji1GIzYmRmJxRl9wLUZQNiQtRiM2JkZccEZpcEZccUY5RjlGOUZfcEZicEY5RjlGZm4tSSNtbkdGJDYkUSIxRidGOUY5RjlGOQ==">KihJI3A0RzYiIiIiLCYqJkkjcDFHRiRGJUkjeDJHJSpwcm90ZWN0ZWRHRiVGJSomSSNwMkdGJEYlSSN4MUdGKkYlISIiRiUsKComLUkjYTFHRiQ2I0kjeDNHRipGJS0tSSJERzYkRipJKF9zeXNsaWJHRiQ2I0kjYTJHRiRGM0YlRiUqJi1GO0YzRiUtLUY3NiNGMkYzRiVGLkYuRiVGJQ==</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L643" drawlabel="true" applyint="true" applyrational="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L642" drawlabel="true" applyint="true" applyrational="true">
<Input><Text-field style="Text" layout="Normal">Syzygies of order 3</Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L692" drawlabel="true" applyint="true" applyrational="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEiTkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkjbW5HRiQ2JFEjMTVGJ0Y5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEiTkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkjbW5HRiQ2JFEjMTVGJ0Y5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L674" drawlabel="true" applyint="true" applyrational="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkjbWlHRiQ2JVEkYTExRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjFGJ0Y5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GVy1GIzYmLUkmbWZyYWNHRiQ2KEZPLUZQNiRRIjZGJ0Y5LyUubGluZXRoaWNrbmVzc0dGUi8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zfby8lKWJldmVsbGVkR0Y9LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GaG8tSSVtc3VwR0YkNiUtRiw2JVEjeDNGJ0YvRjItRlA2JFEiM0YnRjkvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRjktRjY2LVEnJnBsdXM7RidGOUY7Rj5GQEZCRkRGRkZIRlZGWC1GIzYmLUZmbjYoRk8tRlA2JFEkMTgwRidGOUZbb0Zdb0Zgb0Zib0Zkby1GW3A2JUZdcEZobkZjcEY5RlMtRiM2Ji1GZm42KEZPLUZQNiRRJjEyOTYwRidGOUZbb0Zdb0Zgb0Zib0Zkby1GW3A2JUZdcC1GUDYkUSI5RidGOUZjcEY5RmZwLUYjNiYtRmZuNihGTy1GUDYkUSgxNzEwNzIwRidGOUZbb0Zdb0Zgb0Zib0Zkby1GW3A2JUZdcC1GUDYkUSMxMkYnRjlGY3BGOUZmcC1GIzYmLUY2Ni1RIk9GJ0Y5RjtGPkZARkJGREZGRkhGZ29GaW8tRjY2LVEwJkFwcGx5RnVuY3Rpb247RidGOUY7Rj5GQEZCRkRGRkZIRmdvRmlvLUkobWZlbmNlZEdGJDYkLUYjNiYtRltwNiVGXXAtRlA2JFEjMTVGJ0Y5RmNwLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOUY5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRhMTFHRigrL0kjeDNHRiYiIiIiIiEjISIiIiInIiIkI0YwIiQhPUY0I0YzIiZnSCIiIiojRjAiKD8yciIiIzctSSJPR0YlNiNGMCIjOjcjRi4=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkjbWlHRiQ2JVEkYTEyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSN4M0YnRi9GMi1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORlYtRiM2Ji1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIxRidGOS1GaG42JFEjMTJGJ0Y5LyUubGluZXRoaWNrbmVzc0dGam4vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGYm8vJSliZXZlbGxlZEdGPS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORltwLUklbXN1cEdGJDYlRk8tRmhuNiRRIjRGJ0Y5LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Y5LUY2Ni1RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSEZVRlctRiM2Ji1GZW42KEZnbi1GaG42JFEkNTA0RidGOUZeb0Zgb0Zjb0Zlb0Znby1GXnA2JUZPLUZobjYkUSI3RidGOUZjcEY5RlItRiM2Ji1GZW42KEZnbi1GaG42JFEmNDUzNjBGJ0Y5Rl5vRmBvRmNvRmVvRmdvLUZecDYlRk8tRmhuNiRRIzEwRidGOUZjcEY5RmZwLUYjNiYtRmVuNihGZ24tRmhuNiRRKDcwNzYxNjBGJ0Y5Rl5vRmBvRmNvRmVvRmdvLUZecDYlRk8tRmhuNiRRIzEzRidGOUZjcEY5RmZwLUYjNiYtRjY2LVEiT0YnRjlGO0Y+RkBGQkZERkZGSEZqb0ZccC1GNjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y5RjtGPkZARkJGREZGRkhGam9GXHAtSShtZmVuY2VkR0YkNiQtRiM2Ji1GXnA2JUZPLUZobjYkUSMxNUYnRjlGY3AvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5RjlGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRhMTJHRigrL0kjeDNHRiYiIiJGMCMhIiIiIzciIiUjRjAiJC8mIiIoI0YyIiZnYCUiIzUjRjAiKGdoMigiIzgtSSJPR0YlNiNGMCIjOjcjRi4=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEkYjExRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GIzYmLUYjNiUtRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORlctSSZtZnJhY0dGJDYoLUkjbW5HRiQ2JFEiMUYnRjktRmduNiRRIjJGJ0Y5LyUubGluZXRoaWNrbmVzc0dGaW4vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGYW8vJSliZXZlbGxlZEdGPUY5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5Gam8tSSVtc3VwR0YkNiUtRiw2JVEjeDNGJ0YvRjJGam4vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRjktRjY2LVEnJnBsdXM7RidGOUY7Rj5GQEZCRkRGRkZIRlZGWC1GIzYmLUZaNihGZm4tRmduNiRRIzMwRidGOUZdb0Zfb0Zib0Zkb0Zmby1GXXA2JUZfcC1GZ242JFEiNUYnRjlGYnBGOS1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRlZGWC1GIzYmLUZaNihGZm4tRmduNiRRJTE0NDBGJ0Y5Rl1vRl9vRmJvRmRvRmZvLUZdcDYlRl9wLUZnbjYkUSI4RidGOUZicEY5RmVwLUYjNiYtRlo2KEZmbi1GZ242JFEnMTQyNTYwRidGOUZdb0Zfb0Zib0Zkb0Zmby1GXXA2JUZfcC1GZ242JFEjMTFGJ0Y5RmJwRjlGZXAtRiM2Ji1GNjYtUSJPRidGOUY7Rj5GQEZCRkRGRkZIRmlvRltwLUY2Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjlGO0Y+RkBGQkZERkZGSEZpb0ZbcC1JKG1mZW5jZWRHRiQ2JC1GIzYmLUZdcDYlRl9wLUZnbjYkUSMxNEYnRjlGYnAvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5RjlGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRiMTFHRigrLUkjeDNHRiYjISIiIiIjRjIjIiIiIiNJIiImI0YxIiVTOSIiKSNGNCInZ0Q5IiM2LUkiT0dGJTYjRjQiIzk3I0Yu</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkjbWlHRiQ2JVEkYjEyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjFGJ0Y5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GVy1GIzYmLUkmbWZyYWNHRiQ2KEZPLUZQNiRRIjNGJ0Y5LyUubGluZXRoaWNrbmVzc0dGUi8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zfby8lKWJldmVsbGVkR0Y9LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GaG8tSSVtc3VwR0YkNiUtRiw2JVEjeDNGJ0YvRjJGaG4vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRjktRjY2LVEnJnBsdXM7RidGOUY7Rj5GQEZCRkRGRkZIRlZGWC1GIzYmLUZmbjYoRk8tRlA2JFEjNzJGJ0Y5RltvRl1vRmBvRmJvRmRvLUZbcDYlRl1wLUZQNiRRIjZGJ0Y5RmBwRjlGUy1GIzYmLUZmbjYoRk8tRlA2JFElNDUzNkYnRjlGW29GXW9GYG9GYm9GZG8tRltwNiVGXXAtRlA2JFEiOUYnRjlGYHBGOUZjcC1GIzYmLUZmbjYoRk8tRlA2JFEnNTQ0MzIwRidGOUZbb0Zdb0Zgb0Zib0Zkby1GW3A2JUZdcC1GUDYkUSMxMkYnRjlGYHBGOUZjcC1GIzYmLUY2Ni1RIk9GJ0Y5RjtGPkZARkJGREZGRkhGZ29GaW8tRjY2LVEwJkFwcGx5RnVuY3Rpb247RidGOUY7Rj5GQEZCRkRGRkZIRmdvRmlvLUkobWZlbmNlZEdGJDYkLUYjNiYtRltwNiVGXXAtRlA2JFEjMTRGJ0Y5RmBwLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOUY5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRiMTJHRigrL0kjeDNHRiYiIiIiIiEjISIiIiIkRjQjRjAiI3MiIicjRjMiJU9YIiIqI0YwIic/VmEiIzctSSJPR0YlNiNGMCIjOTcjRi4=</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L676" drawlabel="true" applyint="true" applyrational="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZcby1JI21pR0YkNiVRI0YxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEjcDRGJ0YvRjItRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEjRjJGJ0YvRjJGNS1GLDYlUSN4MUYnRi9GMi1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmluLUYsNiVRI3AyRidGL0YyLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GYm8tRiw2JVEjeDJGJ0YvRjJGZW4tRiw2JVEjcDFGJ0YvRjJGUi1GLDYlUSNGM0YnRi9GMkY1LUYsNiVRJGExMUYnRi9GMkZlbkZnby1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIRmFvRmNvRlhGZW4tRiw2JVEkYjExRidGL0YyRmVuRk9GUi1GLDYlUSNGNEYnRi9GMkY1LUYsNiVRJGExMkYnRi9GMkZlbkZnb0ZgcEZYRmVuLUYsNiVRJGIxMkYnRi9GMkZlbkZPRlItRiw2JVEjRjVGJ0YvRjJGNUZdcEZlbkZbb0ZgcEZkb0ZlbkZjcEZlbkZPRlItRiw2JVEjRjZGJ0YvRjJGNUZpcEZlbkZbb0ZgcEZkb0ZlbkZccUZlbkZPRlIvJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZcby1JI21pR0YkNiVRI0YxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEjcDRGJ0YvRjItRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEjRjJGJ0YvRjJGNS1GLDYlUSN4MUYnRi9GMi1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmluLUYsNiVRI3AyRidGL0YyLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GYm8tRiw2JVEjeDJGJ0YvRjJGZW4tRiw2JVEjcDFGJ0YvRjJGUi1GLDYlUSNGM0YnRi9GMkY1LUYsNiVRJGExMUYnRi9GMkZlbkZnby1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIRmFvRmNvRlhGZW4tRiw2JVEkYjExRidGL0YyRmVuRk9GUi1GLDYlUSNGNEYnRi9GMkY1LUYsNiVRJGExMkYnRi9GMkZlbkZnb0ZgcEZYRmVuLUYsNiVRJGIxMkYnRi9GMkZlbkZPRlItRiw2JVEjRjVGJ0YvRjJGNUZdcEZlbkZbb0ZgcEZkb0ZlbkZjcEZlbkZPRlItRiw2JVEjRjZGJ0YvRjJGNUZpcEZlbkZbb0ZgcEZkb0ZlbkZccUZlbkZPRlIvJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group hide-input="false" labelreference="L673" drawlabel="true" applyint="true" applyrational="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2JVEjUTNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdleHBhbmRGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSRhZGRGJ0YvRjItRlM2JC1GIzYuRlctRjY2LVEiKEYnRjkvRjxGMUY+L0ZBRjFGQkZERkZGSC9GS1EsMC4xNjY2NjY3ZW1GJy9GTkZeb0ZXLUZTNiQtRiM2OC1GUzYkLUYjNistRiw2JVEiY0YnRi9GMi1GNjYtUScmc3BhcjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRImlGJ0YvRjJGW3AtRiw2JVEiakYnRi9GMkZbcC1GLDYlUSJrRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORl1xLUZTNiQtRiM2Jy1GLDYlUSJGRidGL0YyRltwRl5wRmdwRjlGOUZpcC1GUzYkLUYjNidGY3FGW3BGYXBGZ3BGOUY5RmlwLUZTNiQtRiM2JkZjcUZbcEZkcEY5RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZccS9GTlEsMC4zMzMzMzMzZW1GJ0ZkcC1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZhcC1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJ0ZecS1JI21uR0YkNiRRIjZGJ0Y5LUY2Ni1RIilGJ0Y5RltvRj5GXG9GQkZERkZGSEZdb0Zfb0ZeckZhcEZkckZecEZnckZcc0ZncEY5RjlGXnJGXnBGZHItRl1zNiRRIjFGJ0Y5RmdyRlxzRmdwRjlGOUZncEY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEkZXEzRidGL0YyRjUtRlM2Ji1GIzYmLUYsNiVRJ2NvZWZmc0YnRi9GMi1GUzYkLUYjNidGK0Zeci1GUzYmLUYjNjEtRiw2JVEjeDFGJ0YvRjJGXnItRiw2JVEjeDJGJ0YvRjJGXnItRiw2JVEjeDRGJ0YvRjJGXnItRiw2JVEjcDFGJ0YvRjJGXnItRiw2JVEjcDJGJ0YvRjJGXnItRiw2JVEjcDNGJ0YvRjJGXnItRiw2JVEjcDRGJ0YvRjJGZ3BGOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0ZncEY5RjlGZ3BGOUY5RmB2RmN2RmZzLUYsNiVRJW5vcHNGJ0YvRjItRlM2JC1GIzYlRmlzRmdwRjlGOUZncEY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2JVEjUTNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdleHBhbmRGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSRhZGRGJ0YvRjItRlM2JC1GIzYuRlctRjY2LVEiKEYnRjkvRjxGMUY+L0ZBRjFGQkZERkZGSC9GS1EsMC4xNjY2NjY3ZW1GJy9GTkZeb0ZXLUZTNiQtRiM2OC1GUzYkLUYjNistRiw2JVEiY0YnRi9GMi1GNjYtUScmc3BhcjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRImlGJ0YvRjJGW3AtRiw2JVEiakYnRi9GMkZbcC1GLDYlUSJrRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORl1xLUZTNiQtRiM2Jy1GLDYlUSJGRidGL0YyRltwRl5wRmdwRjlGOUZpcC1GUzYkLUYjNidGY3FGW3BGYXBGZ3BGOUY5RmlwLUZTNiQtRiM2JkZjcUZbcEZkcEY5RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZccS9GTlEsMC4zMzMzMzMzZW1GJ0ZkcC1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZhcC1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJ0ZecS1JI21uR0YkNiRRIjZGJ0Y5LUY2Ni1RIilGJ0Y5RltvRj5GXG9GQkZERkZGSEZdb0Zfb0ZeckZhcEZkckZecEZnckZcc0ZncEY5RjlGXnJGXnBGZHItRl1zNiRRIjFGJ0Y5RmdyRlxzRmdwRjlGOUZncEY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEkZXEzRidGL0YyRjUtRlM2Ji1GIzYmLUYsNiVRJ2NvZWZmc0YnRi9GMi1GUzYkLUYjNidGK0Zeci1GUzYmLUYjNjEtRiw2JVEjeDFGJ0YvRjJGXnItRiw2JVEjeDJGJ0YvRjJGXnItRiw2JVEjeDRGJ0YvRjJGXnItRiw2JVEjcDFGJ0YvRjJGXnItRiw2JVEjcDJGJ0YvRjJGXnItRiw2JVEjcDNGJ0YvRjJGXnItRiw2JVEjcDRGJ0YvRjJGZ3BGOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0ZncEY5RjlGZ3BGOUY5RmB2RmN2RmZzLUYsNiVRJW5vcHNGJ0YvRjItRlM2JC1GIzYlRmlzRmdwRjlGOUZncEY5</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEjNjZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">IiNt</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L678" drawlabel="true" applyint="true" applyrational="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY/LUkjbWlHRiQ2JVEkRXEzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2JS1GLDYjUSFGJy8lK2V4ZWN1dGFibGVHRj1GOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJy1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GNjYvUSRmb3JGJy8lJWJvbGRHRjEvRjNRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRmJvRjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GZm8tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZlb0Znby1GLDYlUSJpRidGL0YyRmhvLUY2Ni9RI3RvRidGX29GYW9GY29GO0Y+RkBGQkZERkZGSEZlb0Znb0Zoby1GLDYlUSVub3BzRidGL0YyLUZQNiQtRiM2JS1GLDYlUSRlcTNGJ0YvRjJGV0Y5RjlGaG8tRjY2L1EjZG9GJ0Zfb0Zhb0Zjb0Y7Rj5GQEZCRkRGRkZIRmVvRmdvRmhvRitGNUYrRmhvLUY2Ni9RJnVuaW9uRidGX29GYW9GY29GO0Y+RkBGQkZERkZGSEZlb0Znb0Zoby1GUDYmLUYjNiktRiw2JVElZXZhbEYnRi9GMi1GUDYkLUYjNihGVC1GIzYlLUYsNiVRJ3Nlcmllc0YnRi9GMi1GUDYkLUYjNi1GaHAtRlA2Ji1GIzYkRltwRjlGOS9GWlEiW0YnL0ZnblEiXUYnLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGZW8vRk5RLDAuMzMzMzMzM2VtRictRiw2JVEjeDNGJ0YvRjItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIwRidGOUZdcy1GLDYlUSJORidGL0YyLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZHQtRmpzNiRRIjFGJ0Y5RjlGOUY5RlRGXXMtRlA2Ji1GIzYmRmNzRmZzRmlzRjlGOUZZRmZuRjlGOUZdcy1GLDYlUSRzZXFGJ0YvRjItRlA2JC1GIzYuRmVxLUZQNiQtRiM2Jy1GLDYlUSVkaWZmRidGL0YyLUZQNiQtRiM2KkZeckZhckZdc0Zjc0Zoby1GNjYtUSIkRidGOUY7Rj5GQEZCRkRGRkZIRmVvRmdvLUYsNiVRImtGJ0YvRjJGOUY5Rl1zRml0RjlGOUZdc0ZidkZmc0ZmdC1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSEZjdEZnb0ZddEZgdEZmdEZXRjlGOUZXRjlGOUZZRmZuRmluLUY2Ni9RI29kRidGX29GYW9GY29GO0Y+RkBGQkZERkZGSEZlb0Znb0ZpbkZhcC1GUDYkLUYjNiVGK0ZXRjlGOUZXRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY/LUkjbWlHRiQ2JVEkRXEzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2JS1GLDYjUSFGJy8lK2V4ZWN1dGFibGVHRj1GOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJy1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GNjYvUSRmb3JGJy8lJWJvbGRHRjEvRjNRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRmJvRjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GZm8tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZlb0Znby1GLDYlUSJpRidGL0YyRmhvLUY2Ni9RI3RvRidGX29GYW9GY29GO0Y+RkBGQkZERkZGSEZlb0Znb0Zoby1GLDYlUSVub3BzRidGL0YyLUZQNiQtRiM2JS1GLDYlUSRlcTNGJ0YvRjJGV0Y5RjlGaG8tRjY2L1EjZG9GJ0Zfb0Zhb0Zjb0Y7Rj5GQEZCRkRGRkZIRmVvRmdvRmhvRitGNUYrRmhvLUY2Ni9RJnVuaW9uRidGX29GYW9GY29GO0Y+RkBGQkZERkZGSEZlb0Znb0Zoby1GUDYmLUYjNiktRiw2JVElZXZhbEYnRi9GMi1GUDYkLUYjNihGVC1GIzYlLUYsNiVRJ3Nlcmllc0YnRi9GMi1GUDYkLUYjNi1GaHAtRlA2Ji1GIzYkRltwRjlGOS9GWlEiW0YnL0ZnblEiXUYnLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGZW8vRk5RLDAuMzMzMzMzM2VtRictRiw2JVEjeDNGJ0YvRjItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIwRidGOUZdcy1GLDYlUSJORidGL0YyLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZHQtRmpzNiRRIjFGJ0Y5RjlGOUY5RlRGXXMtRlA2Ji1GIzYmRmNzRmZzRmlzRjlGOUZZRmZuRjlGOUZdcy1GLDYlUSRzZXFGJ0YvRjItRlA2JC1GIzYuRmVxLUZQNiQtRiM2Jy1GLDYlUSVkaWZmRidGL0YyLUZQNiQtRiM2KkZeckZhckZdc0Zjc0Zoby1GNjYtUSIkRidGOUY7Rj5GQEZCRkRGRkZIRmVvRmdvLUYsNiVRImtGJ0YvRjJGOUY5Rl1zRml0RjlGOUZdc0ZidkZmc0ZmdC1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSEZjdEZnb0ZddEZgdEZmdEZXRjlGOUZXRjlGOUZZRmZuRmluLUY2Ni9RI29kRidGX29GYW9GY29GO0Y+RkBGQkZERkZGSEZlb0Znb0ZpbkZhcC1GUDYkLUYjNiVGK0ZXRjlGOUZXRjk=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEkNTkyRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">IiQjZg==</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L675" drawlabel="true" applyint="true" applyrational="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkZWwzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEqZWxpbWluYXRlRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEkRXEzRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRlM2Ji1GIzYmLUYsNiVRJHNlcUYnRi9GMi1GUzYkLUYjNi5GYG8tRjY2LVEiKEYnRjkvRjxGMUY+L0ZBRjFGQkZERkZGSC9GS1EsMC4xNjY2NjY3ZW1GJy9GTkZdcEZgby1GUzYkLUYjNjItRlM2JC1GIzYrLUYsNiVRImNGJ0YvRjItRjY2LVEnJnNwYXI7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSJpRidGL0YyRmpwLUYsNiVRImpGJ0YvRjJGanAtRiw2JVEia0YnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5RlpGY3EtRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GYHEtRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GaW4tSSNtbkdGJDYkUSI2RidGOS1GNjYtUSIpRidGOUZqb0Y+RltwRkJGREZGRkhGXHBGXnBGWkZgcUZocUZdcUZbckZhckZmcUY5RjlGWkZdcUZocS1GYnI2JFEiMUYnRjlGW3JGYXJGZnFGOUY5RmZxRjlGOS8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRidGZnFGOUY5RmZxRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkZWwzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEqZWxpbWluYXRlRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEkRXEzRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRlM2Ji1GIzYmLUYsNiVRJHNlcUYnRi9GMi1GUzYkLUYjNi5GYG8tRjY2LVEiKEYnRjkvRjxGMUY+L0ZBRjFGQkZERkZGSC9GS1EsMC4xNjY2NjY3ZW1GJy9GTkZdcEZgby1GUzYkLUYjNjItRlM2JC1GIzYrLUYsNiVRImNGJ0YvRjItRjY2LVEnJnNwYXI7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSJpRidGL0YyRmpwLUYsNiVRImpGJ0YvRjJGanAtRiw2JVEia0YnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5RlpGY3EtRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GYHEtRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GaW4tSSNtbkdGJDYkUSI2RidGOS1GNjYtUSIpRidGOUZqb0Y+RltwRkJGREZGRkhGXHBGXnBGWkZgcUZocUZdcUZbckZhckZmcUY5RjlGWkZdcUZocS1GYnI2JFEiMUYnRjlGW3JGYXJGZnFGOUY5RmZxRjlGOS8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRidGZnFGOUY5RmZxRjk=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRlbDNHRig3JDxaL0klYzExMUdGKCIiIS9JJWMxMTJHRigsJEklYzE0NUdGKCEiIi9JJWMxMTNHRihGMi9JJWMxMTRHRihGMi9JJWMxMTVHRihGMi9JJWMxMTZHRihGMi9JJWMxMjJHRigsJEklYzI0NUdGKEY3L0klYzEyM0dGKCwkSSVjMzQ1R0YoRjcvSSVjMTI0R0YoLCRJJWM0NDVHRihGNy9JJWMxMjVHRigsJEklYzQ1NUdGKEY3L0klYzEyNkdGKCwkSSVjNDU2R0YoRjcvSSVjMTMzR0YoRjIvSSVjMTM0R0YoRjIvSSVjMTM1R0YoRjIvSSVjMTM2R0YoRjUvSSVjMTQ0R0YoRjIvRjZGNi9JJWMxNDZHRihGMi9JJWMxNTVHRihGMi9JJWMxNTZHRihGMi9JJWMxNjZHRihGMi9JJWMyMjJHRihGMi9JJWMyMjNHRihGMi9JJWMyMjRHRihGMi9JJWMyMjVHRihGMi9JJWMyMjZHRihGMi9JJWMyMzNHRihGMi9JJWMyMzRHRihGMi9JJWMyMzVHRihGMi9JJWMyMzZHRihGQi9JJWMyNDRHRihGMi9GQ0ZDL0klYzI0NkdGKEYyL0klYzI1NUdGKEYyL0klYzI1NkdGKEYyL0klYzI2NkdGKEYyL0klYzMzM0dGKEYyL0klYzMzNEdGKEYyL0klYzMzNUdGKEYyL0klYzMzNkdGKEZGL0klYzM0NEdGKEYyL0ZHRkcvSSVjMzQ2R0YoRkovSSVjMzU1R0YoRjIvSSVjMzU2R0YoRk4vSSVjMzY2R0YoRlIvSSVjNDQ0R0YoRjIvRktGSy9JJWM0NDZHRihGMi9GT0ZPL0ZTRlMvSSVjNDY2R0YoRjIvSSVjNTU1R0YoRjIvSSVjNTU2R0YoRjIvSSVjNTY2R0YoRjIvSSVjNjY2R0YoRjI8IjcjRi4=</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L679" drawlabel="true" applyint="true" applyrational="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZKLUkjbWlHRiQ2JVEiU0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNiUtRiw2I1EhRicvJStleGVjdXRhYmxlR0Y9RjlGOS8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRjY2L1EkZm9yRicvJSVib2xkR0YxL0YzUSVib2xkRicvJStmb250d2VpZ2h0R0Zib0Y7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmZvLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGZW9GZ28tRiw2JVEiaUYnRi9GMkZoby1GNjYvUSN0b0YnRl9vRmFvRmNvRjtGPkZARkJGREZGRkhGZW9GZ29GaG8tRiw2JVElbm9wc0YnRi9GMi1GUDYkLUYjNiYtRiw2JVEkZWwzRidGL0YyLUZQNiYtRiM2JS1JI21uR0YkNiRRIjFGJ0Y5RldGOUY5L0ZaUSJbRicvRmduUSJdRidGV0Y5RjlGaG8tRjY2L1EjZG9GJ0Zfb0Zhb0Zjb0Y7Rj5GQEZCRkRGRkZIRmVvRmdvRmhvLUY2Ni9RI2lmRidGX29GYW9GY29GO0Y+RkBGQkZERkZGSEZlb0Znb0Zoby1GLDYlUSRsaHNGJ0YvRjItRlA2JC1GIzYnRmhwRltxLUZQNiYtRiM2JUZbcEZXRjlGOUZjcUZlcUZXRjlGOS1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSRyaHNGJ0YvRjItRlA2JC1GIzYmRmhwLUZQNiYtRiM2JEZfcUY5RjlGY3FGZXEtRlA2Ji1GIzYkRltwRjlGOUZjcUZlcUY5RjlGaG8tRjY2L1EldGhlbkYnRl9vRmFvRmNvRjtGPkZARkJGREZGRkhGZW9GZ29GaG9GK0Y1RitGaG8tRjY2L1EmdW5pb25GJ0Zfb0Zhb0Zjb0Y7Rj5GQEZCRkRGRkZIRmVvRmdvRmhvLUZQNiYtRiM2J0ZULUYjNiVGXXJGXnNGOUZURldGOUY5RllGZm5GaW4tRjY2L1EjZmlGJ0Zfb0Zhb0Zjb0Y7Rj5GQEZCRkRGRkZIRmVvRmdvRmluLUY2Ni9RI29kRidGX29GYW9GY29GO0Y+RkBGQkZERkZGSEZlb0Znb0ZpbkYrRldGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZKLUkjbWlHRiQ2JVEiU0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNiUtRiw2I1EhRicvJStleGVjdXRhYmxlR0Y9RjlGOS8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRjY2L1EkZm9yRicvJSVib2xkR0YxL0YzUSVib2xkRicvJStmb250d2VpZ2h0R0Zib0Y7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmZvLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGZW9GZ28tRiw2JVEiaUYnRi9GMkZoby1GNjYvUSN0b0YnRl9vRmFvRmNvRjtGPkZARkJGREZGRkhGZW9GZ29GaG8tRiw2JVElbm9wc0YnRi9GMi1GUDYkLUYjNiYtRiw2JVEkZWwzRidGL0YyLUZQNiYtRiM2JS1JI21uR0YkNiRRIjFGJ0Y5RldGOUY5L0ZaUSJbRicvRmduUSJdRidGV0Y5RjlGaG8tRjY2L1EjZG9GJ0Zfb0Zhb0Zjb0Y7Rj5GQEZCRkRGRkZIRmVvRmdvRmhvLUY2Ni9RI2lmRidGX29GYW9GY29GO0Y+RkBGQkZERkZGSEZlb0Znb0Zoby1GLDYlUSRsaHNGJ0YvRjItRlA2JC1GIzYnRmhwRltxLUZQNiYtRiM2JUZbcEZXRjlGOUZjcUZlcUZXRjlGOS1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSRyaHNGJ0YvRjItRlA2JC1GIzYmRmhwLUZQNiYtRiM2JEZfcUY5RjlGY3FGZXEtRlA2Ji1GIzYkRltwRjlGOUZjcUZlcUY5RjlGaG8tRjY2L1EldGhlbkYnRl9vRmFvRmNvRjtGPkZARkJGREZGRkhGZW9GZ29GaG9GK0Y1RitGaG8tRjY2L1EmdW5pb25GJ0Zfb0Zhb0Zjb0Y7Rj5GQEZCRkRGRkZIRmVvRmdvRmhvLUZQNiYtRiM2J0ZULUYjNiVGXXJGXnNGOUZURldGOUY5RllGZm5GaW4tRjY2L1EjZmlGJ0Zfb0Zhb0Zjb0Y7Rj5GQEZCRkRGRkZIRmVvRmdvRmluLUY2Ni9RI29kRidGX29GYW9GY29GO0Y+RkBGQkZERkZGSEZlb0Znb0ZpbkYrRldGOQ==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYwLUkjbWlHRiQ2JVElYzE0NUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIixGJy9GNlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGQC8lKnN5bW1ldHJpY0dGQC8lKGxhcmdlb3BHRkAvJS5tb3ZhYmxlbGltaXRzR0ZALyUnYWNjZW50R0ZALyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRi82JVElYzI0NUYnRjJGNUY4LUYvNiVRJWMzNDVGJ0YyRjVGOC1GLzYlUSVjNDQ1RidGMkY1RjgtRi82JVElYzQ1NUYnRjJGNUY4LUYvNiVRJWM0NTZGJ0YyRjUvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkBGPEY8LyUlb3BlbkdRJyZsY3ViO0YnLyUmY2xvc2VHUScmcmN1YjtGJw==">PChJJWMxNDVHNiJJJWMyNDVHRiRJJWMzNDVHRiRJJWM0NDVHRiRJJWM0NTVHRiRJJWM0NTZHRiQ=</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L677" drawlabel="true" applyint="true" applyrational="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZccS1JI21pR0YkNiVRIlRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYlLUYsNiNRIUYnLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUY2Ni9RJGZvckYnLyUlYm9sZEdGMS9GM1ElYm9sZEYnLyUrZm9udHdlaWdodEdGYm9GO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZmby1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmVvRmdvLUYsNiVRImlGJ0YvRjJGaG8tRjY2L1EjdG9GJ0Zfb0Zhb0Zjb0Y7Rj5GQEZCRkRGRkZIRmVvRmdvRmhvLUYsNiVRJW5vcHNGJ0YvRjItRlA2JC1GIzYlLUYsNiVRIlNGJ0YvRjJGV0Y5RjlGaG8tRjY2L1EjZG9GJ0Zfb0Zhb0Zjb0Y7Rj5GQEZCRkRGRkZIRmVvRmdvRmhvRitGNUYrRmhvLUY2Ni9RJnVuaW9uRidGX29GYW9GY29GO0Y+RkBGQkZERkZGSEZlb0Znb0Zoby1GNjYtRmVuRjkvRjxGMUY+L0ZBRjFGQkZERkZGSC9GS1EsMC4xNjY2NjY3ZW1GJy9GTkZmcS1GLDYlUSVzdWJzRidGL0YyLUY2Ni1RIihGJ0Y5RmNxRj5GZHFGQkZERkZGSEZlcUZncS1GUDYmLUYjNi4tRiw2JVEkc2VxRidGL0YyLUZQNiQtRiM2MEZocC1GUDYmLUYjNiUtRiw2JVEiakYnRi9GMkZXRjlGOS9GWlEiW0YnL0ZnblEiXUYnLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMEYnRjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZlby9GTlEsMC4zMzMzMzMzZW1GJ0Zdc0Zkcy1GaHM2JFEiMUYnRjktRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRidGZ29GW3AtRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSEZndC9GTkZodEZhdEZXRjlGOUZbdEZocC1GUDYmLUYjNiVGW3BGV0Y5RjlGYHNGYnNGZHNGYXRGW3QtRiM2JUZici1GUDYkLUYjNjBGaHAtRlA2Ji1GIzYkRl1zRjlGOUZgc0Zic0Zkc0Znc0ZbdEZdc0Zkc0ZbcC1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIRmd0Rlx1RmF0RmR0RmFwLUZQNiQtRiM2JEZocEY5RjlGOUY5RjlGVEZXRjlGOUZZRmZuRlt0LUYsNiVRJWV2YWxGJ0YvRjJGW3ItRiw2JVEkYWRkRidGL0YyRltyRmV2RltyRmV2RltyRltyLUYsNiVRImNGJ0YvRjItRjY2LVEnJnNwYXI7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZbcEZbd0Zdc0Zbdy1GLDYlUSJrRidGL0YyLUY2Ni1RIilGJ0Y5RmNxRj5GZHFGQkZERkZGSEZlcUZncS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGZW9GZ29GW3ItRiw2JVEiS0YnRi9GMkZbd0ZbcEZhd0Zkd0ZbckZnd0Zbd0Zdc0Zhd0Zkd0ZbckZnd0Zbd0Zed0Zhd0ZbdEZed0Zkc0Zdc0ZkdC1GaHM2JFEiNkYnRjlGYXdGW3RGaG9GXXNGZHNGW3BGZHRGandGYXdGW3RGW3BGZHNGYXRGZHRGandGYXdGW3QtRiw2JVEkZWwzRidGL0YyLUZQNiYtRiM2JUZhdEZXRjlGOUZgc0Zic0Zhd0Zhdy1GNjYtRmhuRjlGY3FGPkZkcUZCRkRGRkZIRmVxL0ZOUSwwLjExMTExMTFlbUYnRmluLUY2Ni9RI29kRidGX29GYW9GY29GO0Y+RkBGQkZERkZGSEZlb0Znb0Zpbi1GLDYlUSdmYWN0b3JGJ0YvRjItRlA2JC1GIzYlRitGV0Y5RjlGV0Y5</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYwLUYsNiUtSSNtb0dGJDYtUSomdW1pbnVzMDtGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjkvJSlzdHJldGNoeUdGOS8lKnN5bW1ldHJpY0dGOS8lKGxhcmdlb3BHRjkvJS5tb3ZhYmxlbGltaXRzR0Y5LyUnYWNjZW50R0Y5LyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGSC1GLDYmLUkjbWlHRiQ2JVEjSzFGJy8lJ2l0YWxpY0dRJXRydWVGJy9GNVEnaXRhbGljRictRjE2LVExJkludmlzaWJsZVRpbWVzO0YnRjRGN0Y6RjxGPkZARkJGRC9GR1EmMC4wZW1GJy9GSkZaLUYjNiQtRiw2KC1GLDYmRk1GVi1GTjYlUSNLMkYnRlFGVEY0LUYxNi1RJyZwbHVzO0YnRjRGN0Y6RjxGPkZARkJGREZGRkktRiw2Ji1GTjYlUSNLM0YnRlFGVEZWLUZONiVRI0s2RidGUUZURjQtRjE2LVEoJm1pbnVzO0YnRjRGN0Y6RjxGPkZARkJGREZGRkktRiw2Ji1GTjYlUSNLNEYnRlFGVEZWLUZONiVRI0s1RidGUUZURjRGNEY0RjRGNC1GMTYtUSIsRidGNEY3L0Y7RlNGPEY+RkBGQkZERlkvRkpRLDAuMzMzMzMzM2VtRictRiw2JUYwLUYsNiZGXG9GVkZmbkY0RjRGZXAtRiw2JUYwLUYsNiZGZG9GVkZmbkY0RjRGZXAtRiw2JUYwLUYsNiZGX3BGVkZmbkY0RjRGZXAtRiw2JUYwLUYsNiZGYnBGVkZmbkY0RjRGZXAtRiw2JUYwLUYsNiZGZ29GVkZmbkY0RjQvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjlGNEY0LyUlb3BlbkdRJyZsY3ViO0YnLyUmY2xvc2VHUScmcmN1YjtGJw==">PCgsJComSSNLMUc2IiIiIiwoKiZGJUYnSSNLMkdGJkYnRicqJkkjSzNHRiZGJ0kjSzZHRiZGJ0YnKiZJI0s0R0YmRidJI0s1R0YmRichIiJGJ0YxLCQqJkYqRidGKEYnRjEsJComRixGJ0YoRidGMSwkKiZGL0YnRihGJ0YxLCQqJkYwRidGKEYnRjEsJComRi1GJ0YoRidGMQ==</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L672" drawlabel="true" applyint="true" applyrational="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZeby1JI21pR0YkNiVRImdGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdldmFsREdGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2RS1JI21uR0YkNiRRIjJGJ0Y5LUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GaW4tRiw2JVEkZHgzRidGL0YyRmVuLUY2Ni1RIiZGJ0Y5RjtGPkZARkJGREZGRkhGaG5Gam4tRiw2JVEic0YnRi9GMkZlbi1GLDYlUSRkeDRGJ0YvRjItRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZbcEZlbi1JJW1zdXBHRiQ2JS1GLDYlUSN4M0YnRi9GMi1GIzYkLUZYNiRRIjFGJ0Y5RjkvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRmVuLUZTNiQtRiM2Ji1GXnA2JS1GLDYlUSN4MUYnRi9GMi1GIzYkRldGOUZocEZnby1GXnA2JS1GLDYlUSN4MkYnRi9GMkZkcUZocEY5RjlGZW5GW29GZW5GXm8tRiw2JVEidEYnRi9GMkZlbkZbby1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRmpvRlxwLUYsNiVRJGR4MUYnRi9GMkZlbkZeb0ZbckZlbkZhckZeci1GLDYlUSRkeDJGJ0YvRjJGZW5GXm9GW3JGZW5GZHJGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRIkhGJ0YvRjJGNS1GLDYlUTBDb250cmFjdEluZGljZXNGJ0YvRjItRjY2LVEiKEYnRjkvRjxGMUY+L0ZBRjFGQkZERkZGSC9GS1EsMC4xNjY2NjY3ZW1GJy9GTkZmcy1GLDYlUS5JbnZlcnNlTWV0cmljRidGL0YyLUZTNiQtRiM2JUYrLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZobi9GTlEsMC4zMzMzMzMzZW1GJ0ZPRmBzLUYsNiVRJGFkZEYnRi9GMkZgc0ZndC1GUzYkLUYjNi0tRlM2JC1GIzYnLUYsNiVRInBGJ0YvRjItRjY2LVEnJnNwYXI7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSJpRidGL0YyRl90RjlGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGaG5Gam4tRlM2JC1GIzY5RmJ1RmV1LUYsNiVRImpGJ0YvRjItRjY2LVEiKUYnRjlGY3NGPkZkc0ZCRkRGRkZIRmVzRmdzRlt2LUYsNiVRI2R4RidGL0YyRmV1Rmh1RmVuRl5vRltyRmVuRmh2RmV1RmJ2RmF0RmJ2LUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmVwLUY2Ni1RIy4uRidGOUY7Rj5GQEZCRkRGRkZIRmpvRmpuLUZYNiRRIjRGJ0Y5Rl90RjlGOUZhdEZodUZbd0ZlcEZed0Zhd0ZfdEY5RjlGZXZGYXQtRjY2LVEiW0YnRjlGY3NGPkZkc0ZCRkRGRkZIRmVzRmdzRmR3RmVwRmF0RmVwLUY2Ni1RIl1GJ0Y5RmNzRj5GZHNGQkZERkZGSEZlcy9GTlEsMC4xMTExMTExZW1GJ0ZhdEZkd0ZXRmF0RldGZ3dGZ3dGZXYtRjY2LVEiO0YnRjlGO0ZkdEZARkJGREZGRkhGaG5GTS1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0Zpbi8lJmRlcHRoR0ZkeC8lKmxpbmVicmVha0dRKG5ld2xpbmVGJ0Zlbi1GLDYlUSJKRidGL0YyRjUtRiw2JVEpc2ltcGxpZnlGJ0YvRjJGYHMtRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIRmpvRlxwRmBwRmVuRmpyRmdvRmBzRmFxRmVuLUYsNiVRI3AxRidGL0YyRmdvRmhxRmVuLUYsNiVRI3AyRidGL0YyRmdvRldGZW4tRiw2JVEjeDRGJ0YvRjJGZW4tRiw2JVEjcDRGJ0YvRjJGZXZGZW5GXnpGZXZGX3RGOQ==">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</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2JVEiSEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORlMtRiM2KC1JJW1zdXBHRiQ2JS1GLDYlUSNwNEYnRi9GMi1JI21uR0YkNiRRIjJGJ0Y5LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJy1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmJvLUZYNiUtRiw2JVEjeDFGJ0YvRjJGZ25GW29GXm8tRiw2JVEjeDNGJ0YvRjJGOS1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRlJGVC1GIzYoRldGXm8tRlg2JS1GLDYlUSN4MkYnRi9GMkZnbkZbb0Zeb0Zpb0Y5RlxwLUZYNiUtRiw2JVEjcDFGJ0YvRjJGZ25GW29GXHAtRlg2JS1GLDYlUSNwMkYnRi9GMkZnbkZbby1GNjYtUScmcGx1cztGJ0Y5RjtGPkZARkJGREZGRkhGUkZULUYjNihGZ25GXm8tRiw2JVEjcDNGJ0YvRjJGXm9GWkY5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSJIR0YoLCwqKEkjcDRHRigiIiNJI3gxR0YmRjFJI3gzR0YmIiIiISIiKihGMEYxSSN4MkdGJkYxRjNGNEY1KiRJI3AxR0YoRjFGNSokSSNwMkdGKEYxRjUqJkkjcDNHRihGNEYwRjRGMTcjRi4=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEiSkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2Ji1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYjNiYtRlI2JC1GIzYmLUklbXN1cEdGJDYlLUYsNiVRI3gxRidGL0YyLUkjbW5HRiQ2JFEiMkYnRjkvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni1RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZnby1GZ242JS1GLDYlUSN4MkYnRi9GMkZcb0Zgb0Y5RjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZicC1GZ242JS1GLDYlUSN4M0YnRi9GMkZcb0Zgb0Y5RmNvLUYjNiZGXG9GXnAtRiw2JVEjeDRGJ0YvRjJGOUY5RjlGXnAtRmduNiUtRiw2JVEjcDRGJ0YvRjJGXG9GYG9GOUZjby1GIzYmLUZSNiQtRiM2KC1GIzYmRmluRl5wLUYsNiVRI3AxRidGL0YyRjlGY28tRiM2JkZbcEZecC1GLDYlUSNwMkYnRi9GMkY5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGZm9GaG8tRiM2KEZcb0ZecC1GLDYlUSNwM0YnRi9GMkZecEZmcEY5RjlGOUZecEZgcUY5RmNvLUYjNiZGZnBGXnAtRlI2JC1GIzYmLUZnbjYlRltyRlxvRmBvRmNvLUZnbjYlRmByRlxvRmBvRjlGOUY5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSJKR0YoLCgqJiwmKiYsJiokSSN4MUdGJiIiIyIiIiokSSN4MkdGJkY1RjZGNkkjeDNHRiZGNUY2SSN4NEdGJkY1RjZJI3A0R0YoRjVGNiomLCgqJkkjcDFHRihGNkY0RjZGNiomSSNwMkdGKEY2RjhGNkY2KiZJI3AzR0YoRjZGOUY2ISIjRjZGO0Y2RjYqJkY5RjYsJiokRj9GNUY2KiRGQUY1RjZGNkY2NyNGLg==</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L688" drawlabel="true" applyint="true" applyrational="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZBLUkjbWlHRiQ2JVEkc2VxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEiKEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR0YxLyUqc2VwYXJhdG9yR1EmZmFsc2VGJy8lKXN0cmV0Y2h5R0YxLyUqc3ltbWV0cmljR0Y/LyUobGFyZ2VvcEdGPy8lLm1vdmFibGVsaW1pdHNHRj8vJSdhY2NlbnRHRj8vJSdsc3BhY2VHUSwwLjE2NjY2NjdlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ3Nlcmllc0YnRi9GMkY1LUYsNiVRI1BCRidGL0YyRjUtRiw2JVEiSEYnRi9GMi1GNjYtUSIsRidGOS9GPEY/L0Y+RjEvRkFGP0ZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRIkZGJ0YvRjItRjY2LVEnJnNwYXI7RidGOUZlbkY9RmduRkJGREZGRkgvRktRLDAuMjc3Nzc3OGVtRicvRk5GY28tRiw2JVEiaUYnRi9GMi1GNjYtUSIpRidGOUY7Rj1GQEZCRkRGRkZIRkpGTUZYLUYsNiVRI3gzRidGL0YyLUY2Ni1RIj1GJ0Y5RmVuRj1GZ25GQkZERkZGSEZib0Zkby1JI21uR0YkNiRRIjBGJ0Y5RlgtRiw2JVEiTkYnRi9GMkZob0ZYRmVvRl5wLUZicDYkUSIxRidGOS1GNjYtUSMuLkYnRjlGZW5GPUZnbkZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmluLUZicDYkUSI2RidGOUZob0ZYLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiZGUi1GaHE2JC1GIzYnRlVGWC1GLDYlUSJKRidGL0YyLyUrZXhlY3V0YWJsZUdGP0Y5RjlGY3JGOUY5RmNyRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZBLUkjbWlHRiQ2JVEkc2VxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEiKEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR0YxLyUqc2VwYXJhdG9yR1EmZmFsc2VGJy8lKXN0cmV0Y2h5R0YxLyUqc3ltbWV0cmljR0Y/LyUobGFyZ2VvcEdGPy8lLm1vdmFibGVsaW1pdHNHRj8vJSdhY2NlbnRHRj8vJSdsc3BhY2VHUSwwLjE2NjY2NjdlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ3Nlcmllc0YnRi9GMkY1LUYsNiVRI1BCRidGL0YyRjUtRiw2JVEiSEYnRi9GMi1GNjYtUSIsRidGOS9GPEY/L0Y+RjEvRkFGP0ZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRIkZGJ0YvRjItRjY2LVEnJnNwYXI7RidGOUZlbkY9RmduRkJGREZGRkgvRktRLDAuMjc3Nzc3OGVtRicvRk5GY28tRiw2JVEiaUYnRi9GMi1GNjYtUSIpRidGOUY7Rj1GQEZCRkRGRkZIRkpGTUZYLUYsNiVRI3gzRidGL0YyLUY2Ni1RIj1GJ0Y5RmVuRj1GZ25GQkZERkZGSEZib0Zkby1JI21uR0YkNiRRIjBGJ0Y5RlgtRiw2JVEiTkYnRi9GMkZob0ZYRmVvRl5wLUZicDYkUSIxRidGOS1GNjYtUSMuLkYnRjlGZW5GPUZnbkZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmluLUZicDYkUSI2RidGOUZob0ZYLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiZGUi1GaHE2JC1GIzYnRlVGWC1GLDYlUSJKRidGL0YyLyUrZXhlY3V0YWJsZUdGP0Y5RjlGY3JGOUY5RmNyRjk=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRitGMi1GIzYmLUYzNi1RIk9GJ0YvRjYvRjpGOEY8Rj5GQEZCRkRGRi9GSkZILUYzNi1RMCZBcHBseUZ1bmN0aW9uO0YnRi9GNkZRRjxGPkZARkJGREZGRlItSShtZmVuY2VkR0YkNiQtRiM2Ji1JJW1zdXBHRiQ2JS1JI21pR0YkNiVRI3gzRicvJSdpdGFsaWNHRjsvRjBRJ2l0YWxpY0YnLUYsNiRRIzEzRidGLy8lMXN1cGVyc2NyaXB0c2hpZnRHRi4vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjhGL0YvRi9GMkZMRjJGTEYyRkxGMkYrRi8=">NikiIiFGIyslSSN4M0clKnByb3RlY3RlZEctSSJPRzYkRiZJKF9zeXNsaWJHNiI2IyIiIiIjOEYkRiRGJEYj</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L681" drawlabel="true" applyint="true" applyrational="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZoby1JI21pR0YkNiVRI1EzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEnZXhwYW5kRidGL0YyLUY2Ni1RIihGJ0Y5L0Y8RjFGPi9GQUYxRkJGREZGRkgvRktRLDAuMTY2NjY2N2VtRicvRk5GWC1GLDYlUSRhZGRGJ0YvRjJGUkZaRlJGWkZSRlItRiw2JVEiY0YnRi9GMi1GNjYtUScmc3BhcjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRImlGJ0YvRjJGam4tRiw2JVEiakYnRi9GMkZqbi1GLDYlUSJrRidGL0YyLUY2Ni1RIilGJ0Y5RlVGPkZWRkJGREZGRkhGV0ZZLUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZdcEZSLUYsNiVRIkZGJ0YvRjJGam5GXW9GZm9GaW9GUkZfcEZqbkZgb0Zmb0Zpb0ZSRl9wRmpuRmNvRmZvLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGXHAvRk5RLDAuMzMzMzMzM2VtRidGY28tRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GYG8tRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRidGXnAtSSNtbkdGJDYkUSI2RidGOUZmb0ZicEZgb0ZocEZdb0ZbcUZgcUZmb0ZicEZdb0ZocC1GYXE2JFEiMUYnRjlGW3FGYHFGZm8tRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSEZecS9GTkZfcS1GLDYlUSJIRidGL0YyRmlvLUkobWZlbmNlZEdGJDYkLUYjNiZGWi1GX3I2JC1GIzYtLUZfcjYkLUYjNictRiw2JVEiZEYnRi9GMkZqbkZdby8lK2V4ZWN1dGFibGVHRj1GOUY5RmlvLUZfcjYkLUYjNidGX3BGam5GXW9GXnNGOUY5RmJwRl1vRmhwRmRxRltxRmBxRl5zRjlGOUZec0Y5RjlGZ3EtRiw2JVEiSkYnRi9GMkZpby1GX3I2JC1GIzYmRlotRl9yNiQtRiM2LS1GX3I2JC1GIzYnLUYsNiVRImVGJ0YvRjJGam5GXW9GXnNGOUY5RmlvRmBzRmJwRl1vRmhwRmRxRltxRmBxRl5zRjlGOUZec0Y5RjlGZm8tRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEkZXEzRidGL0YyRjUtRl9yNiYtRiM2Ji1GLDYlUSdjb2VmZnNGJ0YvRjItRl9yNiQtRiM2J0YrRmJwLUZfcjYmLUYjNjEtRiw2JVEjeDFGJ0YvRjJGYnAtRiw2JVEjeDJGJ0YvRjJGYnAtRiw2JVEjeDRGJ0YvRjJGYnAtRiw2JVEjcDFGJ0YvRjJGYnAtRiw2JVEjcDJGJ0YvRjJGYnAtRiw2JVEjcDNGJ0YvRjJGYnAtRiw2JVEjcDRGJ0YvRjJGXnNGOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0Zec0Y5RjlGXnNGOUY5RmB3RmN3RmZ0LUYsNiVRJW5vcHNGJ0YvRjItRl9yNiQtRiM2JUZpdEZec0Y5RjlGXnNGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZoby1JI21pR0YkNiVRI1EzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEnZXhwYW5kRidGL0YyLUY2Ni1RIihGJ0Y5L0Y8RjFGPi9GQUYxRkJGREZGRkgvRktRLDAuMTY2NjY2N2VtRicvRk5GWC1GLDYlUSRhZGRGJ0YvRjJGUkZaRlJGWkZSRlItRiw2JVEiY0YnRi9GMi1GNjYtUScmc3BhcjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRImlGJ0YvRjJGam4tRiw2JVEiakYnRi9GMkZqbi1GLDYlUSJrRidGL0YyLUY2Ni1RIilGJ0Y5RlVGPkZWRkJGREZGRkhGV0ZZLUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZdcEZSLUYsNiVRIkZGJ0YvRjJGam5GXW9GZm9GaW9GUkZfcEZqbkZgb0Zmb0Zpb0ZSRl9wRmpuRmNvRmZvLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGXHAvRk5RLDAuMzMzMzMzM2VtRidGY28tRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GYG8tRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRidGXnAtSSNtbkdGJDYkUSI2RidGOUZmb0ZicEZgb0ZocEZdb0ZbcUZgcUZmb0ZicEZdb0ZocC1GYXE2JFEiMUYnRjlGW3FGYHFGZm8tRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSEZecS9GTkZfcS1GLDYlUSJIRidGL0YyRmlvLUkobWZlbmNlZEdGJDYkLUYjNiZGWi1GX3I2JC1GIzYtLUZfcjYkLUYjNictRiw2JVEiZEYnRi9GMkZqbkZdby8lK2V4ZWN1dGFibGVHRj1GOUY5RmlvLUZfcjYkLUYjNidGX3BGam5GXW9GXnNGOUY5RmJwRl1vRmhwRmRxRltxRmBxRl5zRjlGOUZec0Y5RjlGZ3EtRiw2JVEiSkYnRi9GMkZpby1GX3I2JC1GIzYmRlotRl9yNiQtRiM2LS1GX3I2JC1GIzYnLUYsNiVRImVGJ0YvRjJGam5GXW9GXnNGOUY5RmlvRmBzRmJwRl1vRmhwRmRxRltxRmBxRl5zRjlGOUZec0Y5RjlGZm8tRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEkZXEzRidGL0YyRjUtRl9yNiYtRiM2Ji1GLDYlUSdjb2VmZnNGJ0YvRjItRl9yNiQtRiM2J0YrRmJwLUZfcjYmLUYjNjEtRiw2JVEjeDFGJ0YvRjJGYnAtRiw2JVEjeDJGJ0YvRjJGYnAtRiw2JVEjeDRGJ0YvRjJGYnAtRiw2JVEjcDFGJ0YvRjJGYnAtRiw2JVEjcDJGJ0YvRjJGYnAtRiw2JVEjcDNGJ0YvRjJGYnAtRiw2JVEjcDRGJ0YvRjJGXnNGOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0Zec0Y5RjlGXnNGOUY5RmB3RmN3RmZ0LUYsNiVRJW5vcHNGJ0YvRjItRl9yNiQtRiM2JUZpdEZec0Y5RjlGXnNGOQ==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEjODBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">IiMhKQ==</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L683" drawlabel="true" applyint="true" applyrational="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY/LUkjbWlHRiQ2JVEkRXEzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2JS1GLDYjUSFGJy8lK2V4ZWN1dGFibGVHRj1GOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJy1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GNjYvUSRmb3JGJy8lJWJvbGRHRjEvRjNRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRmJvRjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GZm8tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZlb0Znby1GLDYlUSJpRidGL0YyRmhvLUY2Ni9RI3RvRidGX29GYW9GY29GO0Y+RkBGQkZERkZGSEZlb0Znb0Zoby1GLDYlUSVub3BzRidGL0YyLUZQNiQtRiM2JS1GLDYlUSRlcTNGJ0YvRjJGV0Y5RjlGaG8tRjY2L1EjZG9GJ0Zfb0Zhb0Zjb0Y7Rj5GQEZCRkRGRkZIRmVvRmdvRmhvRitGNUYrRmhvLUY2Ni9RJnVuaW9uRidGX29GYW9GY29GO0Y+RkBGQkZERkZGSEZlb0Znb0Zoby1GUDYmLUYjNiktRiw2JVElZXZhbEYnRi9GMi1GUDYkLUYjNihGVC1GIzYlLUYsNiVRJ3Nlcmllc0YnRi9GMi1GUDYkLUYjNi1GaHAtRlA2Ji1GIzYkRltwRjlGOS9GWlEiW0YnL0ZnblEiXUYnLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGZW8vRk5RLDAuMzMzMzMzM2VtRictRiw2JVEjeDNGJ0YvRjItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIwRidGOUZdcy1GLDYlUSJORidGL0YyLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZHQtRmpzNiRRIjFGJ0Y5RjlGOUY5RlRGXXMtRlA2Ji1GIzYmRmNzRmZzRmlzRjlGOUZZRmZuRjlGOUZdcy1GLDYlUSRzZXFGJ0YvRjItRlA2JC1GIzYuRmVxLUZQNiQtRiM2Jy1GLDYlUSVkaWZmRidGL0YyLUZQNiQtRiM2KkZeckZhckZdc0Zjc0Zoby1GNjYtUSIkRidGOUY7Rj5GQEZCRkRGRkZIRmVvRmdvLUYsNiVRImtGJ0YvRjJGOUY5Rl1zRml0RjlGOUZdc0ZidkZmc0ZmdC1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSEZjdEZnb0ZddEZgdEZmdEZXRjlGOUZXRjlGOUZZRmZuRmluLUY2Ni9RI29kRidGX29GYW9GY29GO0Y+RkBGQkZERkZGSEZlb0Znb0ZpbkZhcC1GUDYkLUYjNiVGK0ZXRjlGOUZXRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY/LUkjbWlHRiQ2JVEkRXEzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2JS1GLDYjUSFGJy8lK2V4ZWN1dGFibGVHRj1GOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJy1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GNjYvUSRmb3JGJy8lJWJvbGRHRjEvRjNRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRmJvRjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GZm8tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZlb0Znby1GLDYlUSJpRidGL0YyRmhvLUY2Ni9RI3RvRidGX29GYW9GY29GO0Y+RkBGQkZERkZGSEZlb0Znb0Zoby1GLDYlUSVub3BzRidGL0YyLUZQNiQtRiM2JS1GLDYlUSRlcTNGJ0YvRjJGV0Y5RjlGaG8tRjY2L1EjZG9GJ0Zfb0Zhb0Zjb0Y7Rj5GQEZCRkRGRkZIRmVvRmdvRmhvRitGNUYrRmhvLUY2Ni9RJnVuaW9uRidGX29GYW9GY29GO0Y+RkBGQkZERkZGSEZlb0Znb0Zoby1GUDYmLUYjNiktRiw2JVElZXZhbEYnRi9GMi1GUDYkLUYjNihGVC1GIzYlLUYsNiVRJ3Nlcmllc0YnRi9GMi1GUDYkLUYjNi1GaHAtRlA2Ji1GIzYkRltwRjlGOS9GWlEiW0YnL0ZnblEiXUYnLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGZW8vRk5RLDAuMzMzMzMzM2VtRictRiw2JVEjeDNGJ0YvRjItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIwRidGOUZdcy1GLDYlUSJORidGL0YyLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZHQtRmpzNiRRIjFGJ0Y5RjlGOUY5RlRGXXMtRlA2Ji1GIzYmRmNzRmZzRmlzRjlGOUZZRmZuRjlGOUZdcy1GLDYlUSRzZXFGJ0YvRjItRlA2JC1GIzYuRmVxLUZQNiQtRiM2Jy1GLDYlUSVkaWZmRidGL0YyLUZQNiQtRiM2KkZeckZhckZdc0Zjc0Zoby1GNjYtUSIkRidGOUY7Rj5GQEZCRkRGRkZIRmVvRmdvLUYsNiVRImtGJ0YvRjJGOUY5Rl1zRml0RjlGOUZdc0ZidkZmc0ZmdC1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSEZjdEZnb0ZddEZgdEZmdEZXRjlGOUZXRjlGOUZZRmZuRmluLUY2Ni9RI29kRidGX29GYW9GY29GO0Y+RkBGQkZERkZGSEZlb0Znb0ZpbkZhcC1GUDYkLUYjNiVGK0ZXRjlGOUZXRjk=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEkNjcwRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">IiRxJw==</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L685" drawlabel="true" applyint="true" applyrational="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkZWwzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEqZWxpbWluYXRlRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEkRXEzRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRlM2Ji1GIzYsLUYsNiVRJHNlcUYnRi9GMi1GUzYkLUYjNixGYG8tRlM2JC1GIzYsRmBvLUZTNiQtRiM2Ky1GUzYkLUYjNistRiw2JVEiY0YnRi9GMi1GNjYtUScmc3BhcjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRImlGJ0YvRjJGZnAtRiw2JVEiakYnRi9GMkZmcC1GLDYlUSJrRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjlGWkZfcS1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZccS1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZpbi1JI21uR0YkNiRRIjZGJ0Y5RmJxRjlGOUZaRlxxRmRxRmlwRmdxRl1yRmJxRjlGOUZaRmlwRmRxLUZecjYkUSIxRidGOUZncUZdckZicUY5RjlGWkZgby1GUzYkLUYjNi0tRiw2JVEiZEYnRi9GMkZmcEZpcEZaRmlwRmRxRmFyRmdxRl1yRmJxRjlGOUZaLUYjNiYtRiw2I1EhRidGYG8tRlM2JC1GIzYsLUYsNiVRImVGJ0YvRjJGZnBGaXBGWkZpcEZkcUZhckZncUZdckY5RjlGOUZdc0ZicUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRmJxRjlGOUZicUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkZWwzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEqZWxpbWluYXRlRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEkRXEzRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRlM2Ji1GIzYsLUYsNiVRJHNlcUYnRi9GMi1GUzYkLUYjNixGYG8tRlM2JC1GIzYsRmBvLUZTNiQtRiM2Ky1GUzYkLUYjNistRiw2JVEiY0YnRi9GMi1GNjYtUScmc3BhcjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRImlGJ0YvRjJGZnAtRiw2JVEiakYnRi9GMkZmcC1GLDYlUSJrRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjlGWkZfcS1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZccS1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZpbi1JI21uR0YkNiRRIjZGJ0Y5RmJxRjlGOUZaRlxxRmRxRmlwRmdxRl1yRmJxRjlGOUZaRmlwRmRxLUZecjYkUSIxRidGOUZncUZdckZicUY5RjlGWkZgby1GUzYkLUYjNi0tRiw2JVEiZEYnRi9GMkZmcEZpcEZaRmlwRmRxRmFyRmdxRl1yRmJxRjlGOUZaLUYjNiYtRiw2I1EhRidGYG8tRlM2JC1GIzYsLUYsNiVRImVGJ0YvRjJGZnBGaXBGWkZpcEZkcUZhckZncUZdckY5RjlGOUZdc0ZicUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRmJxRjlGOUZicUY5</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRlbDNHRig3JDxgby9JJWMxMTFHRigiIiEvSSVjMTEyR0YoLCRJJWMxNDVHRighIiIvSSVjMTEzR0YoRjIvSSVjMTE0R0YoRjIvSSVjMTE1R0YoRjIvSSVjMTE2R0YoRjIvSSVjMTIyR0YoLCRJJWMyNDVHRihGNy9JJWMxMjNHRigsJEklYzM0NUdGKEY3L0klYzEyNEdGKCwkSSVjNDQ1R0YoRjcvSSVjMTI1R0YoLCRJJWM0NTVHRihGNy9JJWMxMjZHRigsJEklYzQ1NkdGKEY3L0klYzEzM0dGKEYyL0klYzEzNEdGKEYyL0klYzEzNUdGKEYyL0klYzEzNkdGKEY1L0klYzE0NEdGKEYyL0Y2RjYvSSVjMTQ2R0YoRjIvSSVjMTU1R0YoRjIvSSVjMTU2R0YoRjIvSSVjMTY2R0YoRjIvSSVjMjIyR0YoRjIvSSVjMjIzR0YoRjIvSSVjMjI0R0YoRjIvSSVjMjI1R0YoRjIvSSVjMjI2R0YoRjIvSSVjMjMzR0YoRjIvSSVjMjM0R0YoRjIvSSVjMjM1R0YoRjIvSSVjMjM2R0YoRkIvSSVjMjQ0R0YoRjIvRkNGQy9JJWMyNDZHRihGMi9JJWMyNTVHRihGMi9JJWMyNTZHRihGMi9JJWMyNjZHRihGMi9JJWMzMzNHRihGMi9JJWMzMzRHRihGMi9JJWMzMzVHRihGMi9JJWMzMzZHRihGRi9JJWMzNDRHRihGMi9GR0ZHL0klYzM0NkdGKEZKL0klYzM1NUdGKEYyL0klYzM1NkdGKEZOL0klYzM2NkdGKEZSL0klYzQ0NEdGKEYyL0ZLRksvSSVjNDQ2R0YoRjIvRk9GTy9GU0ZTL0klYzQ2NkdGKEYyL0klYzU1NUdGKEYyL0klYzU1NkdGKEYyL0klYzU2NkdGKEYyL0klYzY2NkdGKEYyL0kjZDFHRihGMi9JI2QyR0YoRjIvSSNkM0dGKEYyL0kjZDRHRihGMi9JI2Q1R0YoRjIvSSNkNkdGKEYyL0kjZTFHRihGMi9JI2UyR0YoRjIvSSNlM0dGKEYyL0kjZTRHRihGMi9JI2U1R0YoRjIvSSNlNkdGKEYyPCI3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L682" drawlabel="true" applyint="true" applyrational="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZKLUkjbWlHRiQ2JVEiU0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNiUtRiw2I1EhRicvJStleGVjdXRhYmxlR0Y9RjlGOS8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRjY2L1EkZm9yRicvJSVib2xkR0YxL0YzUSVib2xkRicvJStmb250d2VpZ2h0R0Zib0Y7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmZvLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGZW9GZ28tRiw2JVEiaUYnRi9GMkZoby1GNjYvUSN0b0YnRl9vRmFvRmNvRjtGPkZARkJGREZGRkhGZW9GZ29GaG8tRiw2JVElbm9wc0YnRi9GMi1GUDYkLUYjNiYtRiw2JVEkZWwzRidGL0YyLUZQNiYtRiM2JS1JI21uR0YkNiRRIjFGJ0Y5RldGOUY5L0ZaUSJbRicvRmduUSJdRidGV0Y5RjlGaG8tRjY2L1EjZG9GJ0Zfb0Zhb0Zjb0Y7Rj5GQEZCRkRGRkZIRmVvRmdvRmhvLUY2Ni9RI2lmRidGX29GYW9GY29GO0Y+RkBGQkZERkZGSEZlb0Znb0Zoby1GLDYlUSRsaHNGJ0YvRjItRlA2JC1GIzYnRmhwRltxLUZQNiYtRiM2JUZbcEZXRjlGOUZjcUZlcUZXRjlGOS1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSRyaHNGJ0YvRjItRlA2JC1GIzYmRmhwLUZQNiYtRiM2JEZfcUY5RjlGY3FGZXEtRlA2Ji1GIzYkRltwRjlGOUZjcUZlcUY5RjlGaG8tRjY2L1EldGhlbkYnRl9vRmFvRmNvRjtGPkZARkJGREZGRkhGZW9GZ29GaG9GK0Y1RitGaG8tRjY2L1EmdW5pb25GJ0Zfb0Zhb0Zjb0Y7Rj5GQEZCRkRGRkZIRmVvRmdvRmhvLUZQNiYtRiM2J0ZULUYjNiVGXXJGXnNGOUZURldGOUY5RllGZm5GaW4tRjY2L1EjZmlGJ0Zfb0Zhb0Zjb0Y7Rj5GQEZCRkRGRkZIRmVvRmdvRmluLUY2Ni9RI29kRidGX29GYW9GY29GO0Y+RkBGQkZERkZGSEZlb0Znb0ZpbkYrRldGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZKLUkjbWlHRiQ2JVEiU0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNiUtRiw2I1EhRicvJStleGVjdXRhYmxlR0Y9RjlGOS8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRjY2L1EkZm9yRicvJSVib2xkR0YxL0YzUSVib2xkRicvJStmb250d2VpZ2h0R0Zib0Y7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmZvLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGZW9GZ28tRiw2JVEiaUYnRi9GMkZoby1GNjYvUSN0b0YnRl9vRmFvRmNvRjtGPkZARkJGREZGRkhGZW9GZ29GaG8tRiw2JVElbm9wc0YnRi9GMi1GUDYkLUYjNiYtRiw2JVEkZWwzRidGL0YyLUZQNiYtRiM2JS1JI21uR0YkNiRRIjFGJ0Y5RldGOUY5L0ZaUSJbRicvRmduUSJdRidGV0Y5RjlGaG8tRjY2L1EjZG9GJ0Zfb0Zhb0Zjb0Y7Rj5GQEZCRkRGRkZIRmVvRmdvRmhvLUY2Ni9RI2lmRidGX29GYW9GY29GO0Y+RkBGQkZERkZGSEZlb0Znb0Zoby1GLDYlUSRsaHNGJ0YvRjItRlA2JC1GIzYnRmhwRltxLUZQNiYtRiM2JUZbcEZXRjlGOUZjcUZlcUZXRjlGOS1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSRyaHNGJ0YvRjItRlA2JC1GIzYmRmhwLUZQNiYtRiM2JEZfcUY5RjlGY3FGZXEtRlA2Ji1GIzYkRltwRjlGOUZjcUZlcUY5RjlGaG8tRjY2L1EldGhlbkYnRl9vRmFvRmNvRjtGPkZARkJGREZGRkhGZW9GZ29GaG9GK0Y1RitGaG8tRjY2L1EmdW5pb25GJ0Zfb0Zhb0Zjb0Y7Rj5GQEZCRkRGRkZIRmVvRmdvRmhvLUZQNiYtRiM2J0ZULUYjNiVGXXJGXnNGOUZURldGOUY5RllGZm5GaW4tRjY2L1EjZmlGJ0Zfb0Zhb0Zjb0Y7Rj5GQEZCRkRGRkZIRmVvRmdvRmluLUY2Ni9RI29kRidGX29GYW9GY29GO0Y+RkBGQkZERkZGSEZlb0Znb0ZpbkYrRldGOQ==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYwLUkjbWlHRiQ2JVElYzE0NUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIixGJy9GNlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGQC8lKnN5bW1ldHJpY0dGQC8lKGxhcmdlb3BHRkAvJS5tb3ZhYmxlbGltaXRzR0ZALyUnYWNjZW50R0ZALyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRi82JVElYzI0NUYnRjJGNUY4LUYvNiVRJWMzNDVGJ0YyRjVGOC1GLzYlUSVjNDQ1RidGMkY1RjgtRi82JVElYzQ1NUYnRjJGNUY4LUYvNiVRJWM0NTZGJ0YyRjUvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkBGPEY8LyUlb3BlbkdRJyZsY3ViO0YnLyUmY2xvc2VHUScmcmN1YjtGJw==">PChJJWMxNDVHNiJJJWMyNDVHRiRJJWMzNDVHRiRJJWM0NDVHRiRJJWM0NTVHRiRJJWM0NTZHRiQ=</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L684" drawlabel="true" applyint="true" applyrational="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZccS1JI21pR0YkNiVRIlRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYlLUYsNiNRIUYnLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUY2Ni9RJGZvckYnLyUlYm9sZEdGMS9GM1ElYm9sZEYnLyUrZm9udHdlaWdodEdGYm9GO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZmby1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmVvRmdvLUYsNiVRImlGJ0YvRjJGaG8tRjY2L1EjdG9GJ0Zfb0Zhb0Zjb0Y7Rj5GQEZCRkRGRkZIRmVvRmdvRmhvLUYsNiVRJW5vcHNGJ0YvRjItRlA2JC1GIzYlLUYsNiVRIlNGJ0YvRjJGV0Y5RjlGaG8tRjY2L1EjZG9GJ0Zfb0Zhb0Zjb0Y7Rj5GQEZCRkRGRkZIRmVvRmdvRmhvRitGNUYrRmhvLUY2Ni9RJnVuaW9uRidGX29GYW9GY29GO0Y+RkBGQkZERkZGSEZlb0Znb0Zoby1GNjYtRmVuRjkvRjxGMUY+L0ZBRjFGQkZERkZGSC9GS1EsMC4xNjY2NjY3ZW1GJy9GTkZmcS1GLDYlUSVzdWJzRidGL0YyLUY2Ni1RIihGJ0Y5RmNxRj5GZHFGQkZERkZGSEZlcUZncS1GUDYmLUYjNi4tRiw2JVEkc2VxRidGL0YyLUZQNiQtRiM2MEZocC1GUDYmLUYjNiUtRiw2JVEiakYnRi9GMkZXRjlGOS9GWlEiW0YnL0ZnblEiXUYnLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMEYnRjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZlby9GTlEsMC4zMzMzMzMzZW1GJ0Zdc0Zkcy1GaHM2JFEiMUYnRjktRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRidGZ29GW3AtRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSEZndC9GTkZodEZhdEZXRjlGOUZbdEZocC1GUDYmLUYjNiVGW3BGV0Y5RjlGYHNGYnNGZHNGYXRGW3QtRiM2JUZici1GUDYkLUYjNjBGaHAtRlA2Ji1GIzYkRl1zRjlGOUZgc0Zic0Zkc0Znc0ZbdEZdc0Zkc0ZbcC1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIRmd0Rlx1RmF0RmR0RmFwLUZQNiQtRiM2JEZocEY5RjlGOUY5RjlGVEZXRjlGOUZZRmZuRlt0LUYsNiVRJWV2YWxGJ0YvRjJGW3ItRiw2JVEkYWRkRidGL0YyRltyRmV2RltyRmV2RltyRltyLUYsNiVRImNGJ0YvRjItRjY2LVEnJnNwYXI7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZbcEZbd0Zdc0Zbdy1GLDYlUSJrRidGL0YyLUY2Ni1RIilGJ0Y5RmNxRj5GZHFGQkZERkZGSEZlcUZncS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGZW9GZ29GW3ItRiw2JVEiS0YnRi9GMkZbd0ZbcEZhd0Zkd0ZbckZnd0Zbd0Zdc0Zhd0Zkd0ZbckZnd0Zbd0Zed0Zhd0ZbdEZed0Zkc0Zdc0ZkdC1GaHM2JFEiNkYnRjlGYXdGW3RGaG9GXXNGZHNGW3BGZHRGandGYXdGW3RGW3BGZHNGYXRGZHRGandGYXdGW3QtRiw2JVEkZWwzRidGL0YyLUZQNiYtRiM2JUZhdEZXRjlGOUZgc0Zic0Zhd0Zhdy1GNjYtRmhuRjlGY3FGPkZkcUZCRkRGRkZIRmVxL0ZOUSwwLjExMTExMTFlbUYnRmluLUY2Ni9RI29kRidGX29GYW9GY29GO0Y+RkBGQkZERkZGSEZlb0Znb0Zpbi1GLDYlUSdmYWN0b3JGJ0YvRjItRlA2JC1GIzYlRitGV0Y5RjlGV0Y5">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</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYwLUYsNiUtSSNtb0dGJDYtUSomdW1pbnVzMDtGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjkvJSlzdHJldGNoeUdGOS8lKnN5bW1ldHJpY0dGOS8lKGxhcmdlb3BHRjkvJS5tb3ZhYmxlbGltaXRzR0Y5LyUnYWNjZW50R0Y5LyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGSC1GLDYmLUkjbWlHRiQ2JVEjSzFGJy8lJ2l0YWxpY0dRJXRydWVGJy9GNVEnaXRhbGljRictRjE2LVExJkludmlzaWJsZVRpbWVzO0YnRjRGN0Y6RjxGPkZARkJGRC9GR1EmMC4wZW1GJy9GSkZaLUYjNiQtRiw2KC1GLDYmRk1GVi1GTjYlUSNLMkYnRlFGVEY0LUYxNi1RJyZwbHVzO0YnRjRGN0Y6RjxGPkZARkJGREZGRkktRiw2Ji1GTjYlUSNLM0YnRlFGVEZWLUZONiVRI0s2RidGUUZURjQtRjE2LVEoJm1pbnVzO0YnRjRGN0Y6RjxGPkZARkJGREZGRkktRiw2Ji1GTjYlUSNLNEYnRlFGVEZWLUZONiVRI0s1RidGUUZURjRGNEY0RjRGNC1GMTYtUSIsRidGNEY3L0Y7RlNGPEY+RkBGQkZERlkvRkpRLDAuMzMzMzMzM2VtRictRiw2JUYwLUYsNiZGXG9GVkZmbkY0RjRGZXAtRiw2JUYwLUYsNiZGZG9GVkZmbkY0RjRGZXAtRiw2JUYwLUYsNiZGX3BGVkZmbkY0RjRGZXAtRiw2JUYwLUYsNiZGYnBGVkZmbkY0RjRGZXAtRiw2JUYwLUYsNiZGZ29GVkZmbkY0RjQvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjlGNEY0LyUlb3BlbkdRJyZsY3ViO0YnLyUmY2xvc2VHUScmcmN1YjtGJw==">PCgsJComSSNLMUc2IiIiIiwoKiZGJUYnSSNLMkdGJkYnRicqJkkjSzNHRiZGJ0kjSzZHRiZGJ0YnKiZJI0s0R0YmRidJI0s1R0YmRichIiJGJ0YxLCQqJkYqRidGKEYnRjEsJComRixGJ0YoRidGMSwkKiZGL0YnRihGJ0YxLCQqJkYwRidGKEYnRjEsJComRi1GJ0YoRidGMQ==</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L641" drawlabel="true" applyint="true" applyrational="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L708" drawlabel="true" applyint="true" applyrational="true">
<Input><Text-field style="Text" layout="Normal">Syzygies of order 4</Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L696" drawlabel="true" applyint="true" applyrational="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkjbWlHRiQ2JVEkYTExRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjFGJ0Y5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GVy1GIzYmLUkmbWZyYWNHRiQ2KEZPLUZQNiRRIjZGJ0Y5LyUubGluZXRoaWNrbmVzc0dGUi8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zfby8lKWJldmVsbGVkR0Y9LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GaG8tSSVtc3VwR0YkNiUtRiw2JVEjeDNGJ0YvRjItRlA2JFEiM0YnRjkvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRjktRjY2LVEnJnBsdXM7RidGOUY7Rj5GQEZCRkRGRkZIRlZGWC1GIzYmLUZmbjYoRk8tRlA2JFEkMTgwRidGOUZbb0Zdb0Zgb0Zib0Zkby1GW3A2JUZdcEZobkZjcEY5RlMtRiM2Ji1GZm42KEZPLUZQNiRRJjEyOTYwRidGOUZbb0Zdb0Zgb0Zib0Zkby1GW3A2JUZdcC1GUDYkUSI5RidGOUZjcEY5RmZwLUYjNiYtRmZuNihGTy1GUDYkUSgxNzEwNzIwRidGOUZbb0Zdb0Zgb0Zib0Zkby1GW3A2JUZdcC1GUDYkUSMxMkYnRjlGY3BGOUZmcC1GIzYmLUY2Ni1RIk9GJ0Y5RjtGPkZARkJGREZGRkhGZ29GaW8tRjY2LVEwJkFwcGx5RnVuY3Rpb247RidGOUY7Rj5GQEZCRkRGRkZIRmdvRmlvLUkobWZlbmNlZEdGJDYkLUYjNiYtRltwNiVGXXAtRlA2JFEjMTVGJ0Y5RmNwLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOUY5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRhMTFHRigrL0kjeDNHRiYiIiIiIiEjISIiIiInIiIkI0YwIiQhPUY0I0YzIiZnSCIiIiojRjAiKD8yciIiIzctSSJPR0YlNiNGMCIjOjcjRi4=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkjbWlHRiQ2JVEkYTEyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSN4M0YnRi9GMi1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORlYtRiM2Ji1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIxRidGOS1GaG42JFEjMTJGJ0Y5LyUubGluZXRoaWNrbmVzc0dGam4vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGYm8vJSliZXZlbGxlZEdGPS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORltwLUklbXN1cEdGJDYlRk8tRmhuNiRRIjRGJ0Y5LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Y5LUY2Ni1RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSEZVRlctRiM2Ji1GZW42KEZnbi1GaG42JFEkNTA0RidGOUZeb0Zgb0Zjb0Zlb0Znby1GXnA2JUZPLUZobjYkUSI3RidGOUZjcEY5RlItRiM2Ji1GZW42KEZnbi1GaG42JFEmNDUzNjBGJ0Y5Rl5vRmBvRmNvRmVvRmdvLUZecDYlRk8tRmhuNiRRIzEwRidGOUZjcEY5RmZwLUYjNiYtRmVuNihGZ24tRmhuNiRRKDcwNzYxNjBGJ0Y5Rl5vRmBvRmNvRmVvRmdvLUZecDYlRk8tRmhuNiRRIzEzRidGOUZjcEY5RmZwLUYjNiYtRjY2LVEiT0YnRjlGO0Y+RkBGQkZERkZGSEZqb0ZccC1GNjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y5RjtGPkZARkJGREZGRkhGam9GXHAtSShtZmVuY2VkR0YkNiQtRiM2Ji1GXnA2JUZPLUZobjYkUSMxNUYnRjlGY3AvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5RjlGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRhMTJHRigrL0kjeDNHRiYiIiJGMCMhIiIiIzciIiUjRjAiJC8mIiIoI0YyIiZnYCUiIzUjRjAiKGdoMigiIzgtSSJPR0YlNiNGMCIjOjcjRi4=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEkYjExRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GIzYmLUYjNiUtRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORlctSSZtZnJhY0dGJDYoLUkjbW5HRiQ2JFEiMUYnRjktRmduNiRRIjJGJ0Y5LyUubGluZXRoaWNrbmVzc0dGaW4vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGYW8vJSliZXZlbGxlZEdGPUY5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5Gam8tSSVtc3VwR0YkNiUtRiw2JVEjeDNGJ0YvRjJGam4vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRjktRjY2LVEnJnBsdXM7RidGOUY7Rj5GQEZCRkRGRkZIRlZGWC1GIzYmLUZaNihGZm4tRmduNiRRIzMwRidGOUZdb0Zfb0Zib0Zkb0Zmby1GXXA2JUZfcC1GZ242JFEiNUYnRjlGYnBGOS1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRlZGWC1GIzYmLUZaNihGZm4tRmduNiRRJTE0NDBGJ0Y5Rl1vRl9vRmJvRmRvRmZvLUZdcDYlRl9wLUZnbjYkUSI4RidGOUZicEY5RmVwLUYjNiYtRlo2KEZmbi1GZ242JFEnMTQyNTYwRidGOUZdb0Zfb0Zib0Zkb0Zmby1GXXA2JUZfcC1GZ242JFEjMTFGJ0Y5RmJwRjlGZXAtRiM2Ji1GNjYtUSJPRidGOUY7Rj5GQEZCRkRGRkZIRmlvRltwLUY2Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjlGO0Y+RkBGQkZERkZGSEZpb0ZbcC1JKG1mZW5jZWRHRiQ2JC1GIzYmLUZdcDYlRl9wLUZnbjYkUSMxNEYnRjlGYnAvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5RjlGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRiMTFHRigrLUkjeDNHRiYjISIiIiIjRjIjIiIiIiNJIiImI0YxIiVTOSIiKSNGNCInZ0Q5IiM2LUkiT0dGJTYjRjQiIzk3I0Yu</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkjbWlHRiQ2JVEkYjEyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjFGJ0Y5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GVy1GIzYmLUkmbWZyYWNHRiQ2KEZPLUZQNiRRIjNGJ0Y5LyUubGluZXRoaWNrbmVzc0dGUi8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zfby8lKWJldmVsbGVkR0Y9LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GaG8tSSVtc3VwR0YkNiUtRiw2JVEjeDNGJ0YvRjJGaG4vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRjktRjY2LVEnJnBsdXM7RidGOUY7Rj5GQEZCRkRGRkZIRlZGWC1GIzYmLUZmbjYoRk8tRlA2JFEjNzJGJ0Y5RltvRl1vRmBvRmJvRmRvLUZbcDYlRl1wLUZQNiRRIjZGJ0Y5RmBwRjlGUy1GIzYmLUZmbjYoRk8tRlA2JFElNDUzNkYnRjlGW29GXW9GYG9GYm9GZG8tRltwNiVGXXAtRlA2JFEiOUYnRjlGYHBGOUZjcC1GIzYmLUZmbjYoRk8tRlA2JFEnNTQ0MzIwRidGOUZbb0Zdb0Zgb0Zib0Zkby1GW3A2JUZdcC1GUDYkUSMxMkYnRjlGYHBGOUZjcC1GIzYmLUY2Ni1RIk9GJ0Y5RjtGPkZARkJGREZGRkhGZ29GaW8tRjY2LVEwJkFwcGx5RnVuY3Rpb247RidGOUY7Rj5GQEZCRkRGRkZIRmdvRmlvLUkobWZlbmNlZEdGJDYkLUYjNiYtRltwNiVGXXAtRlA2JFEjMTRGJ0Y5RmBwLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOUY5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRiMTJHRigrL0kjeDNHRiYiIiIiIiEjISIiIiIkRjQjRjAiI3MiIicjRjMiJU9YIiIqI0YwIic/VmEiIzctSSJPR0YlNiNGMCIjOTcjRi4=</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L707" drawlabel="true" applyint="true" applyrational="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZcby1JI21pR0YkNiVRI0YxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEjcDRGJ0YvRjItRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEjRjJGJ0YvRjJGNS1GLDYlUSN4MUYnRi9GMi1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmluLUYsNiVRI3AyRidGL0YyLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GYm8tRiw2JVEjeDJGJ0YvRjJGZW4tRiw2JVEjcDFGJ0YvRjJGUi1GLDYlUSNGM0YnRi9GMkY1LUYsNiVRJGExMUYnRi9GMkZlbkZnby1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIRmFvRmNvRlhGZW4tRiw2JVEkYjExRidGL0YyRmVuRk9GUi1GLDYlUSNGNEYnRi9GMkY1LUYsNiVRJGExMkYnRi9GMkZlbkZnb0ZgcEZYRmVuLUYsNiVRJGIxMkYnRi9GMkZlbkZPRlItRiw2JVEjRjVGJ0YvRjJGNUZdcEZlbkZbb0ZgcEZkb0ZlbkZjcEZlbkZPRlItRiw2JVEjRjZGJ0YvRjJGNUZpcEZlbkZbb0ZgcEZkb0ZlbkZccUZlbkZPRlIvJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZcby1JI21pR0YkNiVRI0YxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEjcDRGJ0YvRjItRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEjRjJGJ0YvRjJGNS1GLDYlUSN4MUYnRi9GMi1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmluLUYsNiVRI3AyRidGL0YyLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GYm8tRiw2JVEjeDJGJ0YvRjJGZW4tRiw2JVEjcDFGJ0YvRjJGUi1GLDYlUSNGM0YnRi9GMkY1LUYsNiVRJGExMUYnRi9GMkZlbkZnby1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIRmFvRmNvRlhGZW4tRiw2JVEkYjExRidGL0YyRmVuRk9GUi1GLDYlUSNGNEYnRi9GMkY1LUYsNiVRJGExMkYnRi9GMkZlbkZnb0ZgcEZYRmVuLUYsNiVRJGIxMkYnRi9GMkZlbkZPRlItRiw2JVEjRjVGJ0YvRjJGNUZdcEZlbkZbb0ZgcEZkb0ZlbkZjcEZlbkZPRlItRiw2JVEjRjZGJ0YvRjJGNUZpcEZlbkZbb0ZgcEZkb0ZlbkZccUZlbkZPRlIvJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group hide-input="false" labelreference="L699" drawlabel="true" applyint="true" applyrational="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2JVEjUTRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdleHBhbmRGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSRhZGRGJ0YvRjItRlM2JC1GIzYsRlctRlM2JC1GIzYsRlctRlM2JC1GIzYsRlctRlM2JC1GIzYzLUZTNiQtRiM2LS1GLDYlUSJjRidGL0YyLUY2Ni1RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEiaUYnRi9GMkZbcC1GLDYlUSJqRidGL0YyRltwLUYsNiVRImtGJ0YvRjJGW3AtRiw2JVEibEYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZgcS1GUzYkLUYjNictRiw2JVEiRkYnRi9GMkZbcEZecEZqcEY5RjlGXHEtRlM2JC1GIzYnRmZxRltwRmFwRmpwRjlGOUZccS1GUzYkLUYjNiZGZnFGW3BGZHBGOUY5RlxxLUZTNiQtRiM2JkZmcUZbcEZncEY5RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZfcS9GTlEsMC4zMzMzMzMzZW1GJ0ZncC1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZkcC1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJ0ZhcS1JI21uR0YkNiRRIjZGJ0Y5RmpwRjlGOUZlckZkcEZbc0ZhcEZec0Zjc0ZqcEY5RjlGZXJGYXBGW3NGXnBGXnNGY3NGanBGOUY5RmVyRl5wRltzLUZkczYkUSIxRidGOUZec0Zjc0ZqcEY5RjlGanBGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRJGVxNEYnRi9GMkY1LUZTNiYtRiM2Ji1GLDYlUSdjb2VmZnNGJ0YvRjItRlM2JC1GIzYnRitGZXItRlM2Ji1GIzYxLUYsNiVRI3gxRidGL0YyRmVyLUYsNiVRI3gyRidGL0YyRmVyLUYsNiVRI3g0RidGL0YyRmVyLUYsNiVRI3AxRidGL0YyRmVyLUYsNiVRI3AyRidGL0YyRmVyLUYsNiVRI3AzRidGL0YyRmVyLUYsNiVRI3A0RidGL0YyRmpwRjlGOS8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRidGanBGOUY5RmpwRjlGOUZkdkZndkZqcy1GLDYlUSVub3BzRidGL0YyLUZTNiQtRiM2JUZddEZqcEY5RjlGanBGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2JVEjUTRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdleHBhbmRGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSRhZGRGJ0YvRjItRlM2JC1GIzYsRlctRlM2JC1GIzYsRlctRlM2JC1GIzYsRlctRlM2JC1GIzYzLUZTNiQtRiM2LS1GLDYlUSJjRidGL0YyLUY2Ni1RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEiaUYnRi9GMkZbcC1GLDYlUSJqRidGL0YyRltwLUYsNiVRImtGJ0YvRjJGW3AtRiw2JVEibEYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZgcS1GUzYkLUYjNictRiw2JVEiRkYnRi9GMkZbcEZecEZqcEY5RjlGXHEtRlM2JC1GIzYnRmZxRltwRmFwRmpwRjlGOUZccS1GUzYkLUYjNiZGZnFGW3BGZHBGOUY5RlxxLUZTNiQtRiM2JkZmcUZbcEZncEY5RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZfcS9GTlEsMC4zMzMzMzMzZW1GJ0ZncC1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZkcC1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJ0ZhcS1JI21uR0YkNiRRIjZGJ0Y5RmpwRjlGOUZlckZkcEZbc0ZhcEZec0Zjc0ZqcEY5RjlGZXJGYXBGW3NGXnBGXnNGY3NGanBGOUY5RmVyRl5wRltzLUZkczYkUSIxRidGOUZec0Zjc0ZqcEY5RjlGanBGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRJGVxNEYnRi9GMkY1LUZTNiYtRiM2Ji1GLDYlUSdjb2VmZnNGJ0YvRjItRlM2JC1GIzYnRitGZXItRlM2Ji1GIzYxLUYsNiVRI3gxRidGL0YyRmVyLUYsNiVRI3gyRidGL0YyRmVyLUYsNiVRI3g0RidGL0YyRmVyLUYsNiVRI3AxRidGL0YyRmVyLUYsNiVRI3AyRidGL0YyRmVyLUYsNiVRI3AzRidGL0YyRmVyLUYsNiVRI3A0RidGL0YyRmpwRjlGOS8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRidGanBGOUY5RmpwRjlGOUZkdkZndkZqcy1GLDYlUSVub3BzRidGL0YyLUZTNiQtRiM2JUZddEZqcEY5RjlGanBGOQ==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEkMTQ1RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">IiRYIg==</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L704" drawlabel="true" applyint="true" applyrational="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY/LUkjbWlHRiQ2JVEkRXE0RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2JS1GLDYjUSFGJy8lK2V4ZWN1dGFibGVHRj1GOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJy1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GNjYvUSRmb3JGJy8lJWJvbGRHRjEvRjNRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRmJvRjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GZm8tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZlb0Znby1GLDYlUSJpRidGL0YyRmhvLUY2Ni9RI3RvRidGX29GYW9GY29GO0Y+RkBGQkZERkZGSEZlb0Znb0Zoby1GLDYlUSVub3BzRidGL0YyLUZQNiQtRiM2JS1GLDYlUSRlcTRGJ0YvRjJGV0Y5RjlGaG8tRjY2L1EjZG9GJ0Zfb0Zhb0Zjb0Y7Rj5GQEZCRkRGRkZIRmVvRmdvRmhvRitGNUYrRmhvLUY2Ni9RJnVuaW9uRidGX29GYW9GY29GO0Y+RkBGQkZERkZGSEZlb0Znb0Zoby1GUDYmLUYjNiktRiw2JVElZXZhbEYnRi9GMi1GUDYkLUYjNihGVC1GIzYlLUYsNiVRJ3Nlcmllc0YnRi9GMi1GUDYkLUYjNi1GaHAtRlA2Ji1GIzYkRltwRjlGOS9GWlEiW0YnL0ZnblEiXUYnLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGZW8vRk5RLDAuMzMzMzMzM2VtRictRiw2JVEjeDNGJ0YvRjItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIwRidGOUZdcy1GLDYlUSJORidGL0YyLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZHQtRmpzNiRRIjFGJ0Y5RjlGOUY5RlRGXXMtRlA2Ji1GIzYmRmNzRmZzRmlzRjlGOUZZRmZuRjlGOUZdcy1GLDYlUSRzZXFGJ0YvRjItRlA2JC1GIzYuRmVxLUZQNiQtRiM2Jy1GLDYlUSVkaWZmRidGL0YyLUZQNiQtRiM2KkZeckZhckZdc0Zjc0Zoby1GNjYtUSIkRidGOUY7Rj5GQEZCRkRGRkZIRmVvRmdvLUYsNiVRImtGJ0YvRjJGOUY5Rl1zRml0RjlGOUZdc0ZidkZmc0ZmdC1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSEZjdEZnb0ZddEZgdEZmdEZXRjlGOUZXRjlGOUZZRmZuRmluLUY2Ni9RI29kRidGX29GYW9GY29GO0Y+RkBGQkZERkZGSEZlb0Znb0ZpbkZhcC1GUDYkLUYjNiVGK0ZXRjlGOUZXRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY/LUkjbWlHRiQ2JVEkRXE0RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2JS1GLDYjUSFGJy8lK2V4ZWN1dGFibGVHRj1GOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJy1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GNjYvUSRmb3JGJy8lJWJvbGRHRjEvRjNRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRmJvRjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GZm8tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZlb0Znby1GLDYlUSJpRidGL0YyRmhvLUY2Ni9RI3RvRidGX29GYW9GY29GO0Y+RkBGQkZERkZGSEZlb0Znb0Zoby1GLDYlUSVub3BzRidGL0YyLUZQNiQtRiM2JS1GLDYlUSRlcTRGJ0YvRjJGV0Y5RjlGaG8tRjY2L1EjZG9GJ0Zfb0Zhb0Zjb0Y7Rj5GQEZCRkRGRkZIRmVvRmdvRmhvRitGNUYrRmhvLUY2Ni9RJnVuaW9uRidGX29GYW9GY29GO0Y+RkBGQkZERkZGSEZlb0Znb0Zoby1GUDYmLUYjNiktRiw2JVElZXZhbEYnRi9GMi1GUDYkLUYjNihGVC1GIzYlLUYsNiVRJ3Nlcmllc0YnRi9GMi1GUDYkLUYjNi1GaHAtRlA2Ji1GIzYkRltwRjlGOS9GWlEiW0YnL0ZnblEiXUYnLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGZW8vRk5RLDAuMzMzMzMzM2VtRictRiw2JVEjeDNGJ0YvRjItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIwRidGOUZdcy1GLDYlUSJORidGL0YyLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZHQtRmpzNiRRIjFGJ0Y5RjlGOUY5RlRGXXMtRlA2Ji1GIzYmRmNzRmZzRmlzRjlGOUZZRmZuRjlGOUZdcy1GLDYlUSRzZXFGJ0YvRjItRlA2JC1GIzYuRmVxLUZQNiQtRiM2Jy1GLDYlUSVkaWZmRidGL0YyLUZQNiQtRiM2KkZeckZhckZdc0Zjc0Zoby1GNjYtUSIkRidGOUY7Rj5GQEZCRkRGRkZIRmVvRmdvLUYsNiVRImtGJ0YvRjJGOUY5Rl1zRml0RjlGOUZdc0ZidkZmc0ZmdC1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSEZjdEZnb0ZddEZgdEZmdEZXRjlGOUZXRjlGOUZZRmZuRmluLUY2Ni9RI29kRidGX29GYW9GY29GO0Y+RkBGQkZERkZGSEZlb0Znb0ZpbkZhcC1GUDYkLUYjNiVGK0ZXRjlGOUZXRjk=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFElMTQ5OEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiUpXCI=</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L709" drawlabel="true" applyint="true" applyrational="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkZWw0RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEqZWxpbWluYXRlRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEkRXE0RidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRlM2Ji1GIzYmLUYsNiVRJHNlcUYnRi9GMi1GUzYkLUYjNixGYG8tRlM2JC1GIzYsRmBvLUZTNiQtRiM2LEZgby1GUzYkLUYjNistRlM2JC1GIzYtLUYsNiVRImNGJ0YvRjItRjY2LVEnJnNwYXI7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSJpRidGL0YyRmpwLUYsNiVRImpGJ0YvRjJGanAtRiw2JVEia0YnRi9GMkZqcC1GLDYlUSJsRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjlGWkZmcS1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZjcS1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZpbi1JI21uR0YkNiRRIjZGJ0Y5RmlxRjlGOUZaRmNxRltyRmBxRl5yRmRyRmlxRjlGOUZaRmBxRltyRl1xRl5yRmRyRmlxRjlGOUZaRl1xRltyLUZlcjYkUSIxRidGOUZeckZkckZpcUY5RjlGaXFGOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0ZpcUY5RjlGaXFGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkZWw0RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEqZWxpbWluYXRlRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEkRXE0RidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRlM2Ji1GIzYmLUYsNiVRJHNlcUYnRi9GMi1GUzYkLUYjNixGYG8tRlM2JC1GIzYsRmBvLUZTNiQtRiM2LEZgby1GUzYkLUYjNistRlM2JC1GIzYtLUYsNiVRImNGJ0YvRjItRjY2LVEnJnNwYXI7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSJpRidGL0YyRmpwLUYsNiVRImpGJ0YvRjJGanAtRiw2JVEia0YnRi9GMkZqcC1GLDYlUSJsRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjlGWkZmcS1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZjcS1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZpbi1JI21uR0YkNiRRIjZGJ0Y5RmlxRjlGOUZaRmNxRltyRmBxRl5yRmRyRmlxRjlGOUZaRmBxRltyRl1xRl5yRmRyRmlxRjlGOUZaRl1xRltyLUZlcjYkUSIxRidGOUZeckZkckZpcUY5RjlGaXFGOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0ZpcUY5RjlGaXFGOQ==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L710" drawlabel="true" applyint="true" applyrational="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZNLUkjbWlHRiQ2JVEiU0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNiUtRiw2I1EhRicvJStleGVjdXRhYmxlR0Y9RjlGOS8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRjY2L1EkZm9yRicvJSVib2xkR0YxL0YzUSVib2xkRicvJStmb250d2VpZ2h0R0Zib0Y7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmZvLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGZW9GZ28tRiw2JVEiaUYnRi9GMkZoby1GNjYvUSN0b0YnRl9vRmFvRmNvRjtGPkZARkJGREZGRkhGZW9GZ29GaG8tRiw2JVElbm9wc0YnRi9GMi1GUDYkLUYjNiYtRiw2JVEkZWw0RidGL0YyLUZQNiYtRiM2JS1JI21uR0YkNiRRIjFGJ0Y5RldGOUY5L0ZaUSJbRicvRmduUSJdRidGV0Y5RjlGaG8tRjY2L1EjZG9GJ0Zfb0Zhb0Zjb0Y7Rj5GQEZCRkRGRkZIRmVvRmdvRmhvLUY2Ni9RI2lmRidGX29GYW9GY29GO0Y+RkBGQkZERkZGSEZlb0Znb0Zoby1GLDYlUSRsaHNGJ0YvRjItRlA2JC1GIzYnRmhwRltxLUZQNiYtRiM2JUZbcEZXRjlGOUZjcUZlcUZXRjlGOS1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSRyaHNGJ0YvRjItRlA2JC1GIzYmRmhwLUZQNiYtRiM2JEZfcUY5RjlGY3FGZXEtRlA2Ji1GIzYkRltwRjlGOUZjcUZlcUY5RjlGaG8tRjY2L1EldGhlbkYnRl9vRmFvRmNvRjtGPkZARkJGREZGRkhGZW9GZ29GaG9GK0Y1RitGaG8tRjY2L1EmdW5pb25GJ0Zfb0Zhb0Zjb0Y7Rj5GQEZCRkRGRkZIRmVvRmdvRmhvLUZQNiYtRiM2J0ZULUYjNiVGXXJGXnNGOUZURldGOUY5RllGZm5GaW4tRjY2L1EjZmlGJ0Zfb0Zhb0Zjb0Y7Rj5GQEZCRkRGRkZIRmVvRmdvRmluLUY2Ni9RI29kRidGX29GYW9GY29GO0Y+RkBGQkZERkZGSEZlb0Znb0ZpbkYrLUY2Ni1RIjtGJ0Y5RjsvRj9GMUZARkJGREZGRkhGZW9GTUZhcC1GUDYkLUYjNiVGK0ZXRjlGOUZXRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZNLUkjbWlHRiQ2JVEiU0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNiUtRiw2I1EhRicvJStleGVjdXRhYmxlR0Y9RjlGOS8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRjY2L1EkZm9yRicvJSVib2xkR0YxL0YzUSVib2xkRicvJStmb250d2VpZ2h0R0Zib0Y7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmZvLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGZW9GZ28tRiw2JVEiaUYnRi9GMkZoby1GNjYvUSN0b0YnRl9vRmFvRmNvRjtGPkZARkJGREZGRkhGZW9GZ29GaG8tRiw2JVElbm9wc0YnRi9GMi1GUDYkLUYjNiYtRiw2JVEkZWw0RidGL0YyLUZQNiYtRiM2JS1JI21uR0YkNiRRIjFGJ0Y5RldGOUY5L0ZaUSJbRicvRmduUSJdRidGV0Y5RjlGaG8tRjY2L1EjZG9GJ0Zfb0Zhb0Zjb0Y7Rj5GQEZCRkRGRkZIRmVvRmdvRmhvLUY2Ni9RI2lmRidGX29GYW9GY29GO0Y+RkBGQkZERkZGSEZlb0Znb0Zoby1GLDYlUSRsaHNGJ0YvRjItRlA2JC1GIzYnRmhwRltxLUZQNiYtRiM2JUZbcEZXRjlGOUZjcUZlcUZXRjlGOS1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSRyaHNGJ0YvRjItRlA2JC1GIzYmRmhwLUZQNiYtRiM2JEZfcUY5RjlGY3FGZXEtRlA2Ji1GIzYkRltwRjlGOUZjcUZlcUY5RjlGaG8tRjY2L1EldGhlbkYnRl9vRmFvRmNvRjtGPkZARkJGREZGRkhGZW9GZ29GaG9GK0Y1RitGaG8tRjY2L1EmdW5pb25GJ0Zfb0Zhb0Zjb0Y7Rj5GQEZCRkRGRkZIRmVvRmdvRmhvLUZQNiYtRiM2J0ZULUYjNiVGXXJGXnNGOUZURldGOUY5RllGZm5GaW4tRjY2L1EjZmlGJ0Zfb0Zhb0Zjb0Y7Rj5GQEZCRkRGRkZIRmVvRmdvRmluLUY2Ni9RI29kRidGX29GYW9GY29GO0Y+RkBGQkZERkZGSEZlb0Znb0ZpbkYrLUY2Ni1RIjtGJ0Y5RjsvRj9GMUZARkJGREZGRkhGZW9GTUZhcC1GUDYkLUYjNiVGK0ZXRjlGOUZXRjk=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDZOLUkjbWlHRiQ2JVEmYzExNDVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSIsRicvRjZRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRkAvJSpzeW1tZXRyaWNHRkAvJShsYXJnZW9wR0ZALyUubW92YWJsZWxpbWl0c0dGQC8lJ2FjY2VudEdGQC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYvNiVRJmMxMjQ1RidGMkY1RjgtRi82JVEmYzEzNDVGJ0YyRjVGOC1GLzYlUSZjMTQ0NUYnRjJGNUY4LUYvNiVRJmMxNDU1RidGMkY1RjgtRi82JVEmYzE0NTZGJ0YyRjVGOC1GLzYlUSZjMjI0NUYnRjJGNUY4LUYvNiVRJmMyMzQ1RidGMkY1RjgtRi82JVEmYzI0NDVGJ0YyRjVGOC1GLzYlUSZjMjQ1NUYnRjJGNUY4LUYvNiVRJmMyNDU2RidGMkY1RjgtRi82JVEmYzMzNDVGJ0YyRjVGOC1GLzYlUSZjMzQ0NUYnRjJGNUY4LUYvNiVRJmMzNDU1RidGMkY1RjgtRi82JVEmYzM0NTZGJ0YyRjVGOC1GLzYlUSZjNDQ0NUYnRjJGNUY4LUYvNiVRJmM0NDU1RidGMkY1RjgtRi82JVEmYzQ0NTZGJ0YyRjVGOC1GLzYlUSZjNDU1NUYnRjJGNUY4LUYvNiVRJmM0NTU2RidGMkY1RjgtRi82JVEmYzQ1NjZGJ0YyRjUvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkBGPEY8LyUlb3BlbkdRJyZsY3ViO0YnLyUmY2xvc2VHUScmcmN1YjtGJw==">PDdJJmMxMTQ1RzYiSSZjMTI0NUdGJEkmYzEzNDVHRiRJJmMxNDQ1R0YkSSZjMTQ1NUdGJEkmYzE0NTZHRiRJJmMyMjQ1R0YkSSZjMjM0NUdGJEkmYzI0NDVHRiRJJmMyNDU1R0YkSSZjMjQ1NkdGJEkmYzMzNDVHRiRJJmMzNDQ1R0YkSSZjMzQ1NUdGJEkmYzM0NTZHRiRJJmM0NDQ1R0YkSSZjNDQ1NUdGJEkmYzQ0NTZHRiRJJmM0NTU1R0YkSSZjNDU1NkdGJEkmYzQ1NjZHRiQ=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEjMjFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">IiNA</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L705" drawlabel="true" applyint="true" applyrational="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY/LUkjbWlHRiQ2JVEiVEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNiUtRiw2I1EhRicvJStleGVjdXRhYmxlR0Y9RjlGOS8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRjY2L1EkZm9yRicvJSVib2xkR0YxL0YzUSVib2xkRicvJStmb250d2VpZ2h0R0Zib0Y7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmZvLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGZW9GZ28tRiw2JVEiaUYnRi9GMkZoby1GNjYvUSN0b0YnRl9vRmFvRmNvRjtGPkZARkJGREZGRkhGZW9GZ29GaG8tRiw2JVElbm9wc0YnRi9GMi1GUDYkLUYjNiUtRiw2JVEiU0YnRi9GMkZXRjlGOUZoby1GNjYvUSNkb0YnRl9vRmFvRmNvRjtGPkZARkJGREZGRkhGZW9GZ29GaG9GK0Y1RitGaG8tRjY2L1EmdW5pb25GJ0Zfb0Zhb0Zjb0Y7Rj5GQEZCRkRGRkZIRmVvRmdvRmhvLUZQNiYtRiM2Ji1GLDYlUSVzdWJzRidGL0YyLUZQNiQtRiM2KC1GUDYmLUYjNi4tRiw2JVEkc2VxRidGL0YyLUZQNiQtRiM2MEZocC1GUDYmLUYjNiUtRiw2JVEiakYnRi9GMkZXRjlGOS9GWlEiW0YnL0ZnblEiXUYnLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMEYnRjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZlby9GTlEsMC4zMzMzMzMzZW1GJ0Zbc0Zicy1GZnM2JFEiMUYnRjktRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRidGZ29GW3AtRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSEZldC9GTkZmdEZfdEZXRjlGOUZpc0ZocC1GUDYmLUYjNiVGW3BGV0Y5RjlGXnNGYHNGYnNGX3RGaXMtRiM2JUZgci1GUDYkLUYjNjBGaHAtRlA2Ji1GIzYkRltzRjlGOUZec0Zgc0Zic0Zlc0Zpc0Zbc0Zic0ZbcC1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIRmV0Rmp0Rl90RmJ0RmFwLUZQNiQtRiM2JEZocEY5RjlGOUY5RjlGVEZXRjlGOUZZRmZuRmlzLUYsNiVRJWV2YWxGJ0YvRjItRlA2JC1GIzYpLUYsNiVRJGFkZEYnRi9GMi1GUDYkLUYjNixGZ3YtRlA2JC1GIzYtRmd2LUZQNiQtRiM2LEZndi1GUDYkLUYjNjMtRlA2JC1GIzYtLUYsNiVRImNGJ0YvRjItRjY2LVEnJnNwYXI7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZbcEZheEZbc0ZheC1GLDYlUSJrRidGL0YyRmF4LUYsNiVRImxGJ0YvRjJGV0Y5RjktRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIRmVvRmdvLUZQNiQtRiM2Jy1GLDYlUSJLRidGL0YyRmF4RltwRldGOUY5Rmp4LUZQNiQtRiM2J0ZheUZheEZbc0ZXRjlGOUZqeC1GUDYkLUYjNidGYXlGYXhGZHhGV0Y5RjlGangtRlA2JC1GIzYmRmF5RmF4Rmd4RjlGOUZpc0ZneEZic0ZkeEZidC1GZnM2JFEiNkYnRjlGV0Y5RjlGaXNGZHhGYnNGW3NGYnRGYHpGV0Y5RjlGaXNGaG9GW3NGYnNGW3BGYnRGYHpGV0Y5RjlGaXNGW3BGYnNGX3RGYnRGYHpGV0Y5RjlGaXMtRiw2JVEkZWw0RidGL0YyLUZQNiYtRiM2JUZfdEZXRjlGOUZec0Zgc0ZXRjlGOUZXRjlGOUZXRjlGOUZZRmZuRmluLUY2Ni9RI29kRidGX29GYW9GY29GO0Y+RkBGQkZERkZGSEZlb0Znb0Zpbi1GLDYlUSdmYWN0b3JGJ0YvRjItRlA2JC1GIzYlRitGV0Y5RjlGV0Y5">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</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDZOLUYsNiUtSSNtb0dGJDYtUSomdW1pbnVzMDtGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjkvJSlzdHJldGNoeUdGOS8lKnN5bW1ldHJpY0dGOS8lKGxhcmdlb3BHRjkvJS5tb3ZhYmxlbGltaXRzR0Y5LyUnYWNjZW50R0Y5LyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGSC1GLDYmLUklbXN1cEdGJDYlLUkjbWlHRiQ2JVEjSzFGJy8lJ2l0YWxpY0dRJXRydWVGJy9GNVEnaXRhbGljRictSSNtbkdGJDYkUSIyRidGNC8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRictRjE2LVExJkludmlzaWJsZVRpbWVzO0YnRjRGN0Y6RjxGPkZARkJGRC9GR1EmMC4wZW1GJy9GSkZeby1GIzYkLUYsNigtRiw2JkZQRmpuLUZRNiVRI0syRidGVEZXRjQtRjE2LVEnJnBsdXM7RidGNEY3RjpGPEY+RkBGQkZERkZGSS1GLDYmLUZRNiVRI0szRidGVEZXRmpuLUZRNiVRI0s2RidGVEZXRjQtRjE2LVEoJm1pbnVzO0YnRjRGN0Y6RjxGPkZARkJGREZGRkktRiw2Ji1GUTYlUSNLNEYnRlRGV0Zqbi1GUTYlUSNLNUYnRlRGV0Y0RjRGNEY0RjQtRjE2LVEiLEYnRjRGNy9GO0ZWRjxGPkZARkJGREZdby9GSlEsMC4zMzMzMzMzZW1GJy1GLDYlRjAtRiw2Ji1GTjYlRmZvRllGZ25Gam5GYG9GNEY0Rl9xLUYsNiVGMC1GLDYmLUZONiVGXnBGWUZnbkZqbkZgb0Y0RjRGX3EtRiw2JUYwLUYsNiYtRk42JUZpcEZZRmduRmpuRmBvRjRGNEZfcS1GLDYlRjAtRiw2Ji1GTjYlRlxxRllGZ25Gam5GYG9GNEY0Rl9xLUYsNiVGMC1GLDYmLUZONiVGYXBGWUZnbkZqbkZgb0Y0RjRGX3EtRiw2JUYwLUYsNiYtRiM2JC1GLDYoRmRvRmlvRlxwRmlvRmdwRjRGNEZqbkZgb0Y0RjRGX3EtRiw2JUYwLUYsNihGUEZqbkZmb0ZqbkZgb0Y0RjRGX3EtRiw2JUYwLUYsNihGUEZqbkZecEZqbkZgb0Y0RjRGX3EtRiw2JUYwLUYsNihGUEZqbkZpcEZqbkZgb0Y0RjRGX3EtRiw2JUYwLUYsNihGUEZqbkZccUZqbkZgb0Y0RjRGX3EtRiw2JUYwLUYsNihGUEZqbkZhcEZqbkZgb0Y0RjRGX3EtRiw2JUYwLUYsNihGZm9Gam5GXnBGam5GYG9GNEY0Rl9xLUYsNiVGMC1GLDYoRmZvRmpuRmlwRmpuRmBvRjRGNEZfcS1GLDYlRjAtRiw2KEZmb0ZqbkZccUZqbkZgb0Y0RjRGX3EtRiw2JUYwLUYsNihGZm9Gam5GYXBGam5GYG9GNEY0Rl9xLUYsNiVGMC1GLDYoRl5wRmpuRmlwRmpuRmBvRjRGNEZfcS1GLDYlRjAtRiw2KEZecEZqbkZccUZqbkZgb0Y0RjRGX3EtRiw2JUYwLUYsNihGXnBGam5GYXBGam5GYG9GNEY0Rl9xLUYsNiVGMC1GLDYoRmlwRmpuRmFwRmpuRmBvRjRGNEZfcS1GLDYlRjAtRiw2KEZccUZqbkZhcEZqbkZgb0Y0RjQvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjlGNEY0LyUlb3BlbkdRJyZsY3ViO0YnLyUmY2xvc2VHUScmcmN1YjtGJw==">PDcsJComSSNLMUc2IiIiIywoKiZGJSIiIkkjSzJHRiZGKkYqKiZJI0szR0YmRipJI0s2R0YmRipGKiomSSNLNEdGJkYqSSNLNUdGJkYqISIiRipGMiwkKiZGK0YnRihGKkYyLCQqJkYtRidGKEYqRjIsJComRjBGJ0YoRipGMiwkKiZGMUYnRihGKkYyLCQqJkYuRidGKEYqRjIsJComLChGKUYqRixGKkYvRipGKkYoRipGMiwkKihGJUYqRitGKkYoRipGMiwkKihGJUYqRi1GKkYoRipGMiwkKihGJUYqRjBGKkYoRipGMiwkKihGJUYqRjFGKkYoRipGMiwkKihGJUYqRi5GKkYoRipGMiwkKihGK0YqRi1GKkYoRipGMiwkKihGK0YqRjBGKkYoRipGMiwkKihGK0YqRjFGKkYoRipGMiwkKihGK0YqRi5GKkYoRipGMiwkKihGLUYqRjBGKkYoRipGMiwkKihGLUYqRjFGKkYoRipGMiwkKihGLUYqRi5GKkYoRipGMiwkKihGMEYqRi5GKkYoRipGMiwkKihGMUYqRi5GKkYoRipGMg==</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group hide-input="false" labelreference="L695" drawlabel="true" applyint="true" applyrational="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEkMTk4RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">IiQpPg==</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L702" drawlabel="true" applyint="true" applyrational="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY/LUkjbWlHRiQ2JVEkRXE0RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2JS1GLDYjUSFGJy8lK2V4ZWN1dGFibGVHRj1GOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJy1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GNjYvUSRmb3JGJy8lJWJvbGRHRjEvRjNRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRmJvRjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GZm8tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZlb0Znby1GLDYlUSJpRidGL0YyRmhvLUY2Ni9RI3RvRidGX29GYW9GY29GO0Y+RkBGQkZERkZGSEZlb0Znb0Zoby1GLDYlUSVub3BzRidGL0YyLUZQNiQtRiM2JS1GLDYlUSRlcTRGJ0YvRjJGV0Y5RjlGaG8tRjY2L1EjZG9GJ0Zfb0Zhb0Zjb0Y7Rj5GQEZCRkRGRkZIRmVvRmdvRmhvRitGNUYrRmhvLUY2Ni9RJnVuaW9uRidGX29GYW9GY29GO0Y+RkBGQkZERkZGSEZlb0Znb0Zoby1GUDYmLUYjNiktRiw2JVElZXZhbEYnRi9GMi1GUDYkLUYjNihGVC1GIzYlLUYsNiVRJ3Nlcmllc0YnRi9GMi1GUDYkLUYjNi1GaHAtRlA2Ji1GIzYkRltwRjlGOS9GWlEiW0YnL0ZnblEiXUYnLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGZW8vRk5RLDAuMzMzMzMzM2VtRictRiw2JVEjeDNGJ0YvRjItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIwRidGOUZdcy1GLDYlUSJORidGL0YyLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZHQtRmpzNiRRIjFGJ0Y5RjlGOUY5RlRGXXMtRlA2Ji1GIzYmRmNzRmZzRmlzRjlGOUZZRmZuRjlGOUZdcy1GLDYlUSRzZXFGJ0YvRjItRlA2JC1GIzYuRmVxLUZQNiQtRiM2Jy1GLDYlUSVkaWZmRidGL0YyLUZQNiQtRiM2KkZeckZhckZdc0Zjc0Zoby1GNjYtUSIkRidGOUY7Rj5GQEZCRkRGRkZIRmVvRmdvLUYsNiVRImtGJ0YvRjJGOUY5Rl1zRml0RjlGOUZdc0ZidkZmc0ZmdC1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSEZjdEZnb0ZddEZgdEZmdEZXRjlGOUZXRjlGOUZZRmZuRmluLUY2Ni9RI29kRidGX29GYW9GY29GO0Y+RkBGQkZERkZGSEZlb0Znb0ZpbkZhcC1GUDYkLUYjNiVGK0ZXRjlGOUZXRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY/LUkjbWlHRiQ2JVEkRXE0RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2JS1GLDYjUSFGJy8lK2V4ZWN1dGFibGVHRj1GOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJy1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GNjYvUSRmb3JGJy8lJWJvbGRHRjEvRjNRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRmJvRjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GZm8tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZlb0Znby1GLDYlUSJpRidGL0YyRmhvLUY2Ni9RI3RvRidGX29GYW9GY29GO0Y+RkBGQkZERkZGSEZlb0Znb0Zoby1GLDYlUSVub3BzRidGL0YyLUZQNiQtRiM2JS1GLDYlUSRlcTRGJ0YvRjJGV0Y5RjlGaG8tRjY2L1EjZG9GJ0Zfb0Zhb0Zjb0Y7Rj5GQEZCRkRGRkZIRmVvRmdvRmhvRitGNUYrRmhvLUY2Ni9RJnVuaW9uRidGX29GYW9GY29GO0Y+RkBGQkZERkZGSEZlb0Znb0Zoby1GUDYmLUYjNiktRiw2JVElZXZhbEYnRi9GMi1GUDYkLUYjNihGVC1GIzYlLUYsNiVRJ3Nlcmllc0YnRi9GMi1GUDYkLUYjNi1GaHAtRlA2Ji1GIzYkRltwRjlGOS9GWlEiW0YnL0ZnblEiXUYnLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGZW8vRk5RLDAuMzMzMzMzM2VtRictRiw2JVEjeDNGJ0YvRjItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIwRidGOUZdcy1GLDYlUSJORidGL0YyLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZHQtRmpzNiRRIjFGJ0Y5RjlGOUY5RlRGXXMtRlA2Ji1GIzYmRmNzRmZzRmlzRjlGOUZZRmZuRjlGOUZdcy1GLDYlUSRzZXFGJ0YvRjItRlA2JC1GIzYuRmVxLUZQNiQtRiM2Jy1GLDYlUSVkaWZmRidGL0YyLUZQNiQtRiM2KkZeckZhckZdc0Zjc0Zoby1GNjYtUSIkRidGOUY7Rj5GQEZCRkRGRkZIRmVvRmdvLUYsNiVRImtGJ0YvRjJGOUY5Rl1zRml0RjlGOUZdc0ZidkZmc0ZmdC1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSEZjdEZnb0ZddEZgdEZmdEZXRjlGOUZXRjlGOUZZRmZuRmluLUY2Ni9RI29kRidGX29GYW9GY29GO0Y+RkBGQkZERkZGSEZlb0Znb0ZpbkZhcC1GUDYkLUYjNiVGK0ZXRjlGOUZXRjk=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFElMTk1MkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiVfPg==</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L697" drawlabel="true" applyint="true" applyrational="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkZWw0RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEqZWxpbWluYXRlRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiotRiw2JVEkRXE0RidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRlM2Ji1GIzYyLUYsNiVRJHNlcUYnRi9GMi1GUzYkLUYjNixGYG8tRlM2JC1GIzYsRmBvLUZTNiQtRiM2LEZgby1GUzYkLUYjNistRlM2JC1GIzYtLUYsNiVRImNGJ0YvRjItRjY2LVEnJnNwYXI7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSJpRidGL0YyRmpwLUYsNiVRImpGJ0YvRjJGanAtRiw2JVEia0YnRi9GMkZqcC1GLDYlUSJsRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjlGWkZmcS1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZjcS1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZpbi1JI21uR0YkNiRRIjZGJ0Y5RmlxRjlGOUZaRmNxRltyRmBxRl5yRmRyRmlxRjlGOUZaRmBxRltyRl1xRl5yRmRyRmlxRjlGOUZaRl1xRltyLUZlcjYkUSIxRidGOUZeckZkckZpcUY5RjlGWkZgby1GUzYkLUYjNixGYG8tRlM2JC1GIzYvLUYsNiVRImRGJ0YvRjJGanBGXXFGanBGYHFGWkZgcUZbckZdcUZeckZkckZpcUY5RjlGWkZdcUZbckZockZeckZkckZpcUY5RjlGWkZgby1GUzYkLUYjNixGYG8tRlM2JC1GIzYvLUYsNiVRImVGJ0YvRjJGanBGXXFGanBGYHFGWkZgcUZbckZdcUZeckZkckZpcUY5RjlGWkZdcUZbckZockZeckZkckZpcUY5RjlGWi1GLDYlUSNmMUYnRi9GMkZaLUYsNiVRI2YyRidGL0YyRlotRiw2JVEjZjNGJ0YvRjJGaXFGOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJy1GLDYjUSFGJy1GIzYlLUY2Ni1RIlxGJ0Y5RjtGPkZARkJGREZGRkhGaG5GY3ItRlM2Ji1GIzYmLUYsNiVRJGQ0NUYnRi9GMkZaLUYsNiVRJGU0NUYnRi9GMkY5RjlGanRGXXVGOUZgdUZpcUY5RjlGaXFGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkZWw0RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEqZWxpbWluYXRlRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiotRiw2JVEkRXE0RidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRlM2Ji1GIzYyLUYsNiVRJHNlcUYnRi9GMi1GUzYkLUYjNixGYG8tRlM2JC1GIzYsRmBvLUZTNiQtRiM2LEZgby1GUzYkLUYjNistRlM2JC1GIzYtLUYsNiVRImNGJ0YvRjItRjY2LVEnJnNwYXI7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSJpRidGL0YyRmpwLUYsNiVRImpGJ0YvRjJGanAtRiw2JVEia0YnRi9GMkZqcC1GLDYlUSJsRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjlGWkZmcS1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZjcS1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZpbi1JI21uR0YkNiRRIjZGJ0Y5RmlxRjlGOUZaRmNxRltyRmBxRl5yRmRyRmlxRjlGOUZaRmBxRltyRl1xRl5yRmRyRmlxRjlGOUZaRl1xRltyLUZlcjYkUSIxRidGOUZeckZkckZpcUY5RjlGWkZgby1GUzYkLUYjNixGYG8tRlM2JC1GIzYvLUYsNiVRImRGJ0YvRjJGanBGXXFGanBGYHFGWkZgcUZbckZdcUZeckZkckZpcUY5RjlGWkZdcUZbckZockZeckZkckZpcUY5RjlGWkZgby1GUzYkLUYjNixGYG8tRlM2JC1GIzYvLUYsNiVRImVGJ0YvRjJGanBGXXFGanBGYHFGWkZgcUZbckZdcUZeckZkckZpcUY5RjlGWkZdcUZbckZockZeckZkckZpcUY5RjlGWi1GLDYlUSNmMUYnRi9GMkZaLUYsNiVRI2YyRidGL0YyRlotRiw2JVEjZjNGJ0YvRjJGaXFGOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJy1GLDYjUSFGJy1GIzYlLUY2Ni1RIlxGJ0Y5RjtGPkZARkJGREZGRkhGaG5GY3ItRlM2Ji1GIzYmLUYsNiVRJGQ0NUYnRi9GMkZaLUYsNiVRJGU0NUYnRi9GMkY5RjlGanRGXXVGOUZgdUZpcUY5RjlGaXFGOQ==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L703" drawlabel="true" applyint="true" applyrational="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZNLUkjbWlHRiQ2JVEiU0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNiUtRiw2I1EhRicvJStleGVjdXRhYmxlR0Y9RjlGOS8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRjY2L1EkZm9yRicvJSVib2xkR0YxL0YzUSVib2xkRicvJStmb250d2VpZ2h0R0Zib0Y7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmZvLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGZW9GZ28tRiw2JVEiaUYnRi9GMkZoby1GNjYvUSN0b0YnRl9vRmFvRmNvRjtGPkZARkJGREZGRkhGZW9GZ29GaG8tRiw2JVElbm9wc0YnRi9GMi1GUDYkLUYjNiYtRiw2JVEkZWw0RidGL0YyLUZQNiYtRiM2JS1JI21uR0YkNiRRIjFGJ0Y5RldGOUY5L0ZaUSJbRicvRmduUSJdRidGV0Y5RjlGaG8tRjY2L1EjZG9GJ0Zfb0Zhb0Zjb0Y7Rj5GQEZCRkRGRkZIRmVvRmdvRmhvLUY2Ni9RI2lmRidGX29GYW9GY29GO0Y+RkBGQkZERkZGSEZlb0Znb0Zoby1GLDYlUSRsaHNGJ0YvRjItRlA2JC1GIzYnRmhwRltxLUZQNiYtRiM2JUZbcEZXRjlGOUZjcUZlcUZXRjlGOS1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSRyaHNGJ0YvRjItRlA2JC1GIzYmRmhwLUZQNiYtRiM2JEZfcUY5RjlGY3FGZXEtRlA2Ji1GIzYkRltwRjlGOUZjcUZlcUY5RjlGaG8tRjY2L1EldGhlbkYnRl9vRmFvRmNvRjtGPkZARkJGREZGRkhGZW9GZ29GaG9GK0Y1RitGaG8tRjY2L1EmdW5pb25GJ0Zfb0Zhb0Zjb0Y7Rj5GQEZCRkRGRkZIRmVvRmdvRmhvLUZQNiYtRiM2J0ZULUYjNiVGXXJGXnNGOUZURldGOUY5RllGZm5GaW4tRjY2L1EjZmlGJ0Zfb0Zhb0Zjb0Y7Rj5GQEZCRkRGRkZIRmVvRmdvRmluLUY2Ni9RI29kRidGX29GYW9GY29GO0Y+RkBGQkZERkZGSEZlb0Znb0ZpbkYrLUY2Ni1RIjtGJ0Y5RjsvRj9GMUZARkJGREZGRkhGZW9GTUZhcC1GUDYkLUYjNiUtRiw2JVEiJUYnRi9GMkZXRjlGOUZXRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZNLUkjbWlHRiQ2JVEiU0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNiUtRiw2I1EhRicvJStleGVjdXRhYmxlR0Y9RjlGOS8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRjY2L1EkZm9yRicvJSVib2xkR0YxL0YzUSVib2xkRicvJStmb250d2VpZ2h0R0Zib0Y7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmZvLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGZW9GZ28tRiw2JVEiaUYnRi9GMkZoby1GNjYvUSN0b0YnRl9vRmFvRmNvRjtGPkZARkJGREZGRkhGZW9GZ29GaG8tRiw2JVElbm9wc0YnRi9GMi1GUDYkLUYjNiYtRiw2JVEkZWw0RidGL0YyLUZQNiYtRiM2JS1JI21uR0YkNiRRIjFGJ0Y5RldGOUY5L0ZaUSJbRicvRmduUSJdRidGV0Y5RjlGaG8tRjY2L1EjZG9GJ0Zfb0Zhb0Zjb0Y7Rj5GQEZCRkRGRkZIRmVvRmdvRmhvLUY2Ni9RI2lmRidGX29GYW9GY29GO0Y+RkBGQkZERkZGSEZlb0Znb0Zoby1GLDYlUSRsaHNGJ0YvRjItRlA2JC1GIzYnRmhwRltxLUZQNiYtRiM2JUZbcEZXRjlGOUZjcUZlcUZXRjlGOS1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSRyaHNGJ0YvRjItRlA2JC1GIzYmRmhwLUZQNiYtRiM2JEZfcUY5RjlGY3FGZXEtRlA2Ji1GIzYkRltwRjlGOUZjcUZlcUY5RjlGaG8tRjY2L1EldGhlbkYnRl9vRmFvRmNvRjtGPkZARkJGREZGRkhGZW9GZ29GaG9GK0Y1RitGaG8tRjY2L1EmdW5pb25GJ0Zfb0Zhb0Zjb0Y7Rj5GQEZCRkRGRkZIRmVvRmdvRmhvLUZQNiYtRiM2J0ZULUYjNiVGXXJGXnNGOUZURldGOUY5RllGZm5GaW4tRjY2L1EjZmlGJ0Zfb0Zhb0Zjb0Y7Rj5GQEZCRkRGRkZIRmVvRmdvRmluLUY2Ni9RI29kRidGX29GYW9GY29GO0Y+RkBGQkZERkZGSEZlb0Znb0ZpbkYrLUY2Ni1RIjtGJ0Y5RjsvRj9GMUZARkJGREZGRkhGZW9GTUZhcC1GUDYkLUYjNiUtRiw2JVEiJUYnRi9GMkZXRjlGOUZXRjk=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDZOLUkjbWlHRiQ2JVEmYzExNDVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSIsRicvRjZRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRkAvJSpzeW1tZXRyaWNHRkAvJShsYXJnZW9wR0ZALyUubW92YWJsZWxpbWl0c0dGQC8lJ2FjY2VudEdGQC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYvNiVRJmMxMjQ1RidGMkY1RjgtRi82JVEmYzEzNDVGJ0YyRjVGOC1GLzYlUSZjMTQ0NUYnRjJGNUY4LUYvNiVRJmMxNDU1RidGMkY1RjgtRi82JVEmYzE0NTZGJ0YyRjVGOC1GLzYlUSZjMjI0NUYnRjJGNUY4LUYvNiVRJmMyMzQ1RidGMkY1RjgtRi82JVEmYzI0NDVGJ0YyRjVGOC1GLzYlUSZjMjQ1NUYnRjJGNUY4LUYvNiVRJmMyNDU2RidGMkY1RjgtRi82JVEmYzMzNDVGJ0YyRjVGOC1GLzYlUSZjMzQ0NUYnRjJGNUY4LUYvNiVRJmMzNDU1RidGMkY1RjgtRi82JVEmYzM0NTZGJ0YyRjVGOC1GLzYlUSZjNDQ0NUYnRjJGNUY4LUYvNiVRJmM0NDU1RidGMkY1RjgtRi82JVEmYzQ0NTZGJ0YyRjVGOC1GLzYlUSZjNDU1NUYnRjJGNUY4LUYvNiVRJmM0NTU2RidGMkY1RjgtRi82JVEmYzQ1NjZGJ0YyRjUvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkBGPEY8LyUlb3BlbkdRJyZsY3ViO0YnLyUmY2xvc2VHUScmcmN1YjtGJw==">PDdJJmMxMTQ1RzYiSSZjMTI0NUdGJEkmYzEzNDVHRiRJJmMxNDQ1R0YkSSZjMTQ1NUdGJEkmYzE0NTZHRiRJJmMyMjQ1R0YkSSZjMjM0NUdGJEkmYzI0NDVHRiRJJmMyNDU1R0YkSSZjMjQ1NkdGJEkmYzMzNDVHRiRJJmMzNDQ1R0YkSSZjMzQ1NUdGJEkmYzM0NTZHRiRJJmM0NDQ1R0YkSSZjNDQ1NUdGJEkmYzQ0NTZHRiRJJmM0NTU1R0YkSSZjNDU1NkdGJEkmYzQ1NjZHRiQ=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEjMjFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">IiNA</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L733" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Some other experiments can be done by changing above f(u)=u^m.</Text-field>
</Input>
</Group>
<Group view="code" labelreference="L715" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L714" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Now consider C-flat ppwave metric with general f(u) and let us discuss functional relations between Killing tensors (since those are algebraic, so functional dependence implies algerbaic dependence)</Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L717" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzZGLUkjbW5HRiQ2JFEiMkYnRjktRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZpbi1GLDYlUSRkeDNGJ0YvRjJGZW4tRjY2LVEiJkYnRjlGO0Y+RkBGQkZERkZGSEZobkZqbi1GLDYlUSJzRidGL0YyRmVuLUYsNiVRJGR4NEYnRi9GMi1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORltwLUYsNiVRImZGJ0YvRjItRlM2JC1GIzYlLUYsNiVRI3gzRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIRmhuRmpuLUZTNiQtRiM2Jy1JJW1zdXBHRiQ2JS1GLDYlUSN4MUYnRi9GMi1GIzYlRldGL0YyLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Znby1GYXE2JS1GLDYlUSN4MkYnRi9GMkZmcUZocUZncEY5RjlGZW5GW29GZW5GXm8tRiw2JVEidEYnRi9GMkZlbkZbby1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRmpvRlxwLUYsNiVRJGR4MUYnRi9GMkZlbkZeb0ZgckZlbkZmckZjci1GLDYlUSRkeDJGJ0YvRjJGZW5GXm9GYHJGZW5GaXJGZ3BGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmdwRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzZGLUkjbW5HRiQ2JFEiMkYnRjktRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZpbi1GLDYlUSRkeDNGJ0YvRjJGZW4tRjY2LVEiJkYnRjlGO0Y+RkBGQkZERkZGSEZobkZqbi1GLDYlUSJzRidGL0YyRmVuLUYsNiVRJGR4NEYnRi9GMi1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORltwLUYsNiVRImZGJ0YvRjItRlM2JC1GIzYlLUYsNiVRI3gzRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIRmhuRmpuLUZTNiQtRiM2Jy1JJW1zdXBHRiQ2JS1GLDYlUSN4MUYnRi9GMi1GIzYlRldGL0YyLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Znby1GYXE2JS1GLDYlUSN4MkYnRi9GMkZmcUZocUZncEY5RjlGZW5GW29GZW5GXm8tRiw2JVEidEYnRi9GMkZlbkZbby1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRmpvRlxwLUYsNiVRJGR4MUYnRi9GMkZlbkZeb0ZgckZlbkZmckZjci1GLDYlUSRkeDJGJ0YvRjJGZW5GXm9GYHJGZW5GaXJGZ3BGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmdwRjk=</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L728" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEiWEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYwLUYsNiVRImFGJ0YvRjItRlM2JC1GIzYlLUYsNiVRI3gzRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZhby1GLDYlUSVEX3gxRidGL0YyLUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5Gam8tRiw2JVEjeDFGJ0YvRjJGXW8tRiw2JVEiREYnL0YwRj1GOS1GUzYkLUYjNihGVy8lK2ZvcmVncm91bmRHUSpbMCwwLDI1NV1GJ0Zbby8lKXJlYWRvbmx5R0YxLyUwZm9udF9zdHlsZV9uYW1lR1EqMkR+T3V0cHV0RidGOUY5LUZTNiQtRiM2KEZobkZncEZbb0ZqcEZccUY5RjlGXW8tRiw2JVElRF94NEYnRi9GMkZbb0Y5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEnZmFjdG9yRidGL0YyLUZTNiQtRiM2Ji1GLDYlUS5MaWVEZXJpdmF0aXZlRidGL0YyLUZTNiQtRiM2J0YrLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGYG8vRk5RLDAuMzMzMzMzM2VtRictRiw2JVEiZ0YnRi9GMkZbb0Y5RjlGW29GOUY5RltvRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEiWEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYwLUYsNiVRImFGJ0YvRjItRlM2JC1GIzYlLUYsNiVRI3gzRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZhby1GLDYlUSVEX3gxRidGL0YyLUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5Gam8tRiw2JVEjeDFGJ0YvRjJGXW8tRiw2JVEiREYnL0YwRj1GOS1GUzYkLUYjNihGVy8lK2ZvcmVncm91bmRHUSpbMCwwLDI1NV1GJ0Zbby8lKXJlYWRvbmx5R0YxLyUwZm9udF9zdHlsZV9uYW1lR1EqMkR+T3V0cHV0RidGOUY5LUZTNiQtRiM2KEZobkZncEZbb0ZqcEZccUY5RjlGXW8tRiw2JVElRF94NEYnRi9GMkZbb0Y5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEnZmFjdG9yRidGL0YyLUZTNiQtRiM2Ji1GLDYlUS5MaWVEZXJpdmF0aXZlRidGL0YyLUZTNiQtRiM2J0YrLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGYG8vRk5RLDAuMzMzMzMzM2VtRictRiw2JVEiZ0YnRi9GMkZbb0Y5RjlGW29GOUY5RltvRjk=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtRiM2JC1GLDYqLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y2LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tSSNtaUdGJDYlUSN4MUYnLyUnaXRhbGljR1EldHJ1ZUYnL0Y3USdpdGFsaWNGJ0Y5LUkobWZlbmNlZEdGJDYkLUYsNiYtRiw2Ji1GLDYmLUZSNiVRImFGJ0ZVRlgtRjo2LVEwJkFwcGx5RnVuY3Rpb247RidGNkY9RkBGQkZERkZGSEZKRkxGTy1GZW42JC1GLDYmLUZSNiVRI3gzRidGVUZYLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y/RjZGNkY2RjktRiw2Ji1GUjYlUSJmRidGVUZYRmBvRmNvRjZGNi1GOjYtUScmcGx1cztGJ0Y2Rj1GQEZCRkRGRkZIRkovRk1RLDAuMjIyMjIyMmVtRicvRlBGaHAtRiw2Ji1GLDYmLUklbXN1cEdGJDYmLUZSNiVRIkRGJy9GVkY/RjYtRmVuNiQtRiw2JkYyRmpvRl1wRjZGNi8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRicvSSttc2VtYW50aWNzR0YkUSNAQEYnRmBvLUZlbjYkLUYsNiZGXW9Gam9GXXBGNkY2RjZGYG9GY29GNkY2RjZGOS1GUjYlUSRkeDNGJ0ZVRlhGNi1GLDYoLUZSNiVRK19ER3Byb2R1Y3RGJ0ZVRlhGYG8tRmVuNiQtRiw2KC1GLDYoRjJGOUZRRjktRmVuNiQtRiw2Ji1GLDYmLUYsNihGXW9GYG9GY29Gam9GXXBGNkY5LUYsNihGYXBGYG9GY29Gam9GXXBGNkY2LUY6Ni1RIitGJ0Y2Rj1GQEZCRkRGRkZIRkpGZ3BGaXAtRiw2KC1GLDYoLUYsNigtRlI2JUZeckZVRlhGYG8tRmVuNiQtRiw2KEZhcS1GOjYtUSIsRidGNkY9L0ZBRldGQkZERkZGSEZKRkwvRlBRLDAuMzMzMzMzM2VtRidGMkZqb0ZdcEY2RjZGam9GXXBGNkZgb0ZfckZqb0ZdcEY2RmBvRmNvRmpvRl1wRjZGNkY2RjZGanRGY3JGam9GXXBGNkY2RmpvRl1wRjZGOUZjckY2LUYsNigtRlI2JVEkX0RHRidGVUZYRmBvLUZlbjYkLUYsNiYtRmVuNiYtRiw2KC1GZW42Ji1GLDYqLUkjbXNHRiQ2I1EndGVuc29yRidGanQtRlI2JVEjUjRGJ0ZVRlhGanQtRmVuNiYtRiw2KC1GZW42Ji1GLDYoLUZidjYjUShjb3ZfYmFzRidGanRGYHdGam9GXXBGNkY2LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmp0LUZlbjYmLUYsNiYtRlI2I1EhRidGam9GXXBGNkY2RmN3RmZ3RmpvRl1wRjZGNkZjd0Zmd0Zqb0ZdcEY2RjZGY3dGZndGanQtRmVuNiYtRiw2Ji1GZW42Ji1GLDYoLUZlbjYmLUYsNigtRjM2JFEiM0YnRjZGanRGXHlGam9GXXBGNkY2RmN3RmZ3Rmp0Rl9zRmpvRl1wRjZGNkZjd0Zmd0Zqb0ZdcEY2RjZGY3dGZndGam9GXXBGNkY2RmN3RmZ3RmpvRl1wRjZGNkZqb0ZdcEY2">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUklbXJvd0dGLjYlLUYtNiQtRjM2KS1JI21uR0YuNiNRIjJGKC1JI21vR0YuNiNRMSZJbnZpc2libGVUaW1lcztGKC1JI21pR0YuNiNRI3gxRihGPS1JKG1mZW5jZWRHRi42Iy1GMzYlLUYzNiUtRjM2JS1GQjYjUSJhRigtRj42I1EwJkFwcGx5RnVuY3Rpb247RigtRkY2Iy1GQjYjUSN4M0YoRj0tRjM2JS1GQjYjUSJmRihGUUZULUY+NiNRJyZwbHVzO0YoLUYzNiUtRjM2JS1JJW1zdXBHRi42JS1GQjYkUSJERigvSSpmb250c3R5bGVHRihRJ25vcm1hbEYoLUZGNiNGOS9JK21zZW1hbnRpY3NHRi5RI0BARihGUS1GRjYjRk5GUUZURj0tRkI2I1EkZHgzRigtSSZfSG9sZEdGLjYjNyMtRi02JEY3LUZjcDYjNyMtRi02JEY3LUZjcDYjNyMtSStfREdwcm9kdWN0R0YoNiQsJComSSN4MUdGJiIiIiwmKiYtSSJhR0YoNiNJI3gzR0YmRmZxLUkiZkdGKEZbckZmcUZmcS0tLUkjQEBHRiU2JEkiREdGJSIiIzYjRmpxRltyRmZxRmZxRmVySSRkeDNHNiMvSSdfbG9jYWxHRiZJMF9uMTM5MzE3NDY4NTk1MkdGKEY9Rl9wLUZjcDYjNyMtSSRfREdHRig2IzckNyVRJ3RlbnNvckYoSSNSNEdGKDckNyRRKGNvdl9iYXNGKEZoczciNyM3JDckIiIkRl10RmNxRl5z</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L718" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L723" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZpbi1JI21pR0YkNiVRJEZGM0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRI2ExRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVEjeDNGJ0YvRjJGOUY5LUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GaG4tRiw2JVEjcDFGJ0YvRjItRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZhby1GLDYlUSN4MUYnRi9GMkZaRk8tRjY2LVEiJ0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4xMTExMTExZW1GJ0ZpbkZSLUYsNiVRI3A0RidGL0YyLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRJEZGNEYnRi9GMkY1LUYsNiVRI2EyRidGL0YyRlJGWkZqbkZdb0Zjb0ZaRmRwRmZvRlJGWkZbcEZecC1GLDYlUSRGRjVGJ0YvRjJGNUZPRlJGWi1GLDYlUSNwMkYnRi9GMkZdby1GLDYlUSN4MkYnRi9GMkZaRk9GZm9GUkZaRltwRl5wLUYsNiVRJEZGNkYnRi9GMkY1RmRwRlJGWkZqcEZdb0ZdcUZaRmRwRmZvRlJGWkZbcEZecC8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZpbi1JI21pR0YkNiVRJEZGM0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRI2ExRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVEjeDNGJ0YvRjJGOUY5LUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GaG4tRiw2JVEjcDFGJ0YvRjItRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZhby1GLDYlUSN4MUYnRi9GMkZaRk8tRjY2LVEiJ0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4xMTExMTExZW1GJ0ZpbkZSLUYsNiVRI3A0RidGL0YyLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRJEZGNEYnRi9GMkY1LUYsNiVRI2EyRidGL0YyRlJGWkZqbkZdb0Zjb0ZaRmRwRmZvRlJGWkZbcEZecC1GLDYlUSRGRjVGJ0YvRjJGNUZPRlJGWi1GLDYlUSNwMkYnRi9GMkZdby1GLDYlUSN4MkYnRi9GMkZaRk9GZm9GUkZaRltwRl5wLUYsNiVRJEZGNkYnRi9GMkY1RmRwRlJGWkZqcEZdb0ZdcUZaRmRwRmZvRlJGWkZbcEZecC8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L596" drawlabel="true" applyint="true" applyrational="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2JVEjRjFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiVRI0YyRidGL0YyLUY2Ni1RIjtGJ0Y5RjtGPkZARkJGREZGRkhGSi9GTlEsMC4yNzc3Nzc4ZW1GJy1GLDYlUSRGRjNGJ0YvRjJGNS1GLDYlUSRGRjRGJ0YvRjJGUy1GLDYlUSRGRjVGJ0YvRjJGNS1GLDYlUSRGRjZGJ0YvRjJGUy1GLDYlUSJIRidGL0YyRlMtRiw2JVEiSkYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2JVEjRjFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiVRI0YyRidGL0YyLUY2Ni1RIjtGJ0Y5RjtGPkZARkJGREZGRkhGSi9GTlEsMC4yNzc3Nzc4ZW1GJy1GLDYlUSRGRjNGJ0YvRjJGNS1GLDYlUSRGRjRGJ0YvRjJGUy1GLDYlUSRGRjVGJ0YvRjJGNS1GLDYlUSRGRjZGJ0YvRjJGUy1GLDYlUSJIRidGL0YyRlMtRiw2JVEiSkYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEjcDRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSgmY29tbWE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYjNictRjY2LVEqJnVtaW51czA7RidGOUY7L0Y/Rj1GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORlctRiM2Ji1GLDYlUSNwMUYnRi9GMi1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7RlVGQEZCRkRGRkZIRkovRk5GTC1GLDYlUSN4MkYnRi9GMkY5LUY2Ni1RJyZwbHVzO0YnRjlGO0ZVRkBGQkZERkZGSEZWRlgtRiM2Ji1GLDYlUSNwMkYnRi9GMkZobi1GLDYlUSN4MUYnRi9GMkY5RjlGOQ==">NiRJI3A0RzYiLCYqJkkjcDFHRiQiIiJJI3gyRyUqcHJvdGVjdGVkR0YoISIiKiZJI3AyR0YkRihJI3gxR0YqRihGKA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUYjNiYtRiM2Ji1GIzYmLUkjbWlHRiQ2JVEjYTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUTAmQXBwbHlGdW5jdGlvbjtGJy9GOVEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkMvJSlzdHJldGNoeUdGQy8lKnN5bW1ldHJpY0dGQy8lKGxhcmdlb3BHRkMvJS5tb3ZhYmxlbGltaXRzR0ZDLyUnYWNjZW50R0ZDLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGUi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYyNiVRI3gzRidGNUY4LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZDRj9GP0Y/LUY8Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y/RkFGREZGRkhGSkZMRk5GUEZTLUYyNiVRI3AxRidGNUY4Rj8tRjw2LVEnJnBsdXM7RidGP0ZBRkRGRkZIRkpGTEZOL0ZRUSwwLjIyMjIyMjJlbUYnL0ZURmZvLUYjNigtRjI2JVEjeDFGJ0Y1RjhGXG8tRiM2Ji1GIzYmLUYyNiVRIkRGJy9GNkZDRj9GOy1GVjYkLUYjNiZGMUZnbkZqbkY/Rj9GP0Y7RlVGP0Zcby1GMjYlUSNwNEYnRjVGOEY/Rj8tRjw2LVEoJmNvbW1hO0YnRj9GQS9GRUY3RkZGSEZKRkxGTkZQL0ZUUSwwLjMzMzMzMzNlbUYnLUYjNiYtRiM2Ji1GIzYmLUYyNiVRI2EyRidGNUY4RjtGVUY/RlxvRl9vRj9GYm8tRiM2KEZqb0Zcby1GIzYmLUYjNiZGYXBGOy1GVjYkLUYjNiZGaHFGZ25Gam5GP0Y/Rj9GO0ZVRj9GXG9GaXBGP0Y/Rj8=">NiQsJiomLUkjYTFHNiI2I0kjeDNHJSpwcm90ZWN0ZWRHIiIiSSNwMUdGJ0YrRisqKEkjeDFHRipGKy0tSSJERzYkRipJKF9zeXNsaWJHRic2I0YmRihGK0kjcDRHRidGK0YrLCYqJi1JI2EyR0YnRihGK0YsRitGKyooRi5GKy0tRjE2I0Y5RihGK0Y1RitGKw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUYjNiYtRiM2Ji1GIzYmLUkjbWlHRiQ2JVEjYTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUTAmQXBwbHlGdW5jdGlvbjtGJy9GOVEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkMvJSlzdHJldGNoeUdGQy8lKnN5bW1ldHJpY0dGQy8lKGxhcmdlb3BHRkMvJS5tb3ZhYmxlbGltaXRzR0ZDLyUnYWNjZW50R0ZDLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGUi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYyNiVRI3gzRidGNUY4LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZDRj9GP0Y/LUY8Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y/RkFGREZGRkhGSkZMRk5GUEZTLUYyNiVRI3AyRidGNUY4Rj8tRjw2LVEnJnBsdXM7RidGP0ZBRkRGRkZIRkpGTEZOL0ZRUSwwLjIyMjIyMjJlbUYnL0ZURmZvLUYjNigtRjI2JVEjeDJGJ0Y1RjhGXG8tRiM2Ji1GIzYmLUYyNiVRIkRGJy9GNkZDRj9GOy1GVjYkLUYjNiZGMUZnbkZqbkY/Rj9GP0Y7RlVGP0Zcby1GMjYlUSNwNEYnRjVGOEY/Rj8tRjw2LVEoJmNvbW1hO0YnRj9GQS9GRUY3RkZGSEZKRkxGTkZQL0ZUUSwwLjMzMzMzMzNlbUYnLUYjNiYtRiM2Ji1GIzYmLUYyNiVRI2EyRidGNUY4RjtGVUY/RlxvRl9vRj9GYm8tRiM2KEZqb0Zcby1GIzYmLUYjNiZGYXBGOy1GVjYkLUYjNiZGaHFGZ25Gam5GP0Y/Rj9GO0ZVRj9GXG9GaXBGP0Y/Rj8=">NiQsJiomLUkjYTFHNiI2I0kjeDNHJSpwcm90ZWN0ZWRHIiIiSSNwMkdGJ0YrRisqKEkjeDJHRipGKy0tSSJERzYkRipJKF9zeXNsaWJHRic2I0YmRihGK0kjcDRHRidGK0YrLCYqJi1JI2EyR0YnRihGK0YsRitGKyooRi5GKy0tRjE2I0Y5RihGK0Y1RitGKw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUklbXN1cEdGJDYlLUkjbWlHRiQ2JVEjcDFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtbkdGJDYkUSIyRicvRjZRJ25vcm1hbEYnLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RJyZwbHVzO0YnRjwvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkcvJSlzdHJldGNoeUdGRy8lKnN5bW1ldHJpY0dGRy8lKGxhcmdlb3BHRkcvJS5tb3ZhYmxlbGltaXRzR0ZHLyUnYWNjZW50R0ZHLyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGVi1GLDYlLUYvNiVRI3AyRidGMkY1RjhGPi1GQjYtUSgmbWludXM7RidGPEZFRkhGSkZMRk5GUEZSRlRGVy1GIzYoRjgtRkI2LVExJkludmlzaWJsZVRpbWVzO0YnRjxGRUZIRkpGTEZORlBGUi9GVVEmMC4wZW1GJy9GWEZhby1GLzYlUSNwM0YnRjJGNUZdby1GLzYlUSNwNEYnRjJGNUY8RkEtRiM2KC1GIzYmLUYvNiVRImZGJ0YyRjUtRkI2LVEwJkFwcGx5RnVuY3Rpb247RidGPEZFRkhGSkZMRk5GUEZSRmBvRmJvLUkobWZlbmNlZEdGJDYkLUYjNiYtRi82JVEjeDNGJ0YyRjUvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkdGPEY8RjxGXW8tRmRwNiQtRiM2Ji1GLDYlLUYvNiVRI3gxRidGMkY1RjhGPkZBLUYsNiUtRi82JVEjeDJGJ0YyRjVGOEY+RjxGPEZdby1GLDYlRmZvRjhGPkY8Rjw=">LCoqJEkjcDFHNiIiIiMiIiIqJEkjcDJHRiVGJkYnKiZJI3AzR0YlRidJI3A0R0YlRichIiMqKC1JImZHRiU2I0kjeDNHJSpwcm90ZWN0ZWRHRicsJiokSSN4MUdGM0YmRicqJEkjeDJHRjNGJkYnRidGLEYmRic=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2Ki1JJW1zdXBHRiQ2JS1JI21pR0YkNiVRI3A0RicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUkjbW5HRiQ2JFEiMkYnRi8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnLUYsNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRJjAuMGVtRicvRkVGaW4tRkw2JVEjeDNGJ0ZPRlJGZW4tSShtZmVuY2VkR0YkNiQtRiM2Ji1GSTYlLUZMNiVRI3gxRidGT0ZSRlRGWC1GLDYtUScmcGx1cztGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZELUZJNiUtRkw2JVEjeDJGJ0ZPRlJGVEZYRi9GL0Zlbi1GIzYmLUZMNiVRImZGJ0ZPRlItRiw2LVEwJkFwcGx5RnVuY3Rpb247RidGL0YyRjVGN0Y5RjtGPUY/RmhuRmpuLUZfbzYkLUYjNiZGW28vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjRGL0YvRi9GL0Zoby1GIzYoRlRGZW5GSEZlbi1GTDYlUSN4NEYnRk9GUkYvRmhvLUYjNiYtRl9vNiQtRiM2KC1GIzYmRmVvRmVuLUZMNiVRI3AxRidGT0ZSRi9GaG8tRiM2JkZdcEZlbi1GTDYlUSNwMkYnRk9GUkYvRmhvLUYjNihGVEZlbi1GTDYlUSNwM0YnRk9GUkZlbkZbb0YvRi9GL0ZlbkZLRi8tRiw2LVEoJm1pbnVzO0YnRi9GMkY1RjdGOUY7Rj1GP0ZBRkQtRiM2JkZbb0Zlbi1GX282JC1GIzYmLUZJNiVGXnJGVEZYRmhvLUZJNiVGY3JGVEZYRi9GL0YvRi8=">LCoqKkkjcDRHNiIiIiNJI3gzRyUqcHJvdGVjdGVkRyIiIiwmKiRJI3gxR0YoRiZGKSokSSN4MkdGKEYmRilGKS1JImZHRiU2I0YnRikhIiIqJkYkRiZJI3g0R0YoRilGJiomLCgqJkkjcDFHRiVGKUYsRilGKSomSSNwMkdGJUYpRi5GKUYpKiZJI3AzR0YlRilGJ0YpRiZGKUYkRilGKSomRidGKSwmKiRGOEYmRikqJEY6RiZGKUYpRjI=</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L599" drawlabel="true" applyint="true" applyrational="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2JVEjVXVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYxLUYsNiVRI0YyRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEkRkYzRidGL0YyRlctRiw2JVEkRkY0RidGL0YyRlctRiw2JVEkRkY1RidGL0YyRlctRiw2JVEkRkY2RidGL0YyRlctRiw2JVEiSEYnRi9GMkZXLUYsNiVRIkpGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSNJaUYnRi9GMkY1LUZQNiYtRiM2MS1GLDYlUSNwMUYnRi9GMkZXLUYsNiVRI3AyRidGL0YyRlctRiw2JVEjcDNGJ0YvRjJGVy1GLDYlUSN4MUYnRi9GMkZXLUYsNiVRI3gyRidGL0YyRlctRiw2JVEjeDNGJ0YvRjJGVy1GLDYlUSN4NEYnRi9GMkZbcEY5RjlGXXBGYHBGY3AtRiw2JVEibUYnRi9GMkY1LUZQNiQtRiM2Jy1GLDYlUSJpRidGL0YyRlctRiw2JVEiakYnRi9GMkZbcEY5RjktRjY2LVEoJnNyYXJyO0YnRjlGO0Y+RkBGQkZERkZGSEZlbi9GTkZmbi1GLDYlUSVkaWZmRidGL0YyLUZQNiQtRiM2KUYrLUZQNiYtRiM2JUZpckZbcEY5RjlGXXBGYHBGV0ZmcC1GUDYmLUYjNiVGXHNGW3BGOUY5Rl1wRmBwRltwRjlGOUZjcEZbcEY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2JVEjVXVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYxLUYsNiVRI0YyRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEkRkYzRidGL0YyRlctRiw2JVEkRkY0RidGL0YyRlctRiw2JVEkRkY1RidGL0YyRlctRiw2JVEkRkY2RidGL0YyRlctRiw2JVEiSEYnRi9GMkZXLUYsNiVRIkpGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSNJaUYnRi9GMkY1LUZQNiYtRiM2MS1GLDYlUSNwMUYnRi9GMkZXLUYsNiVRI3AyRidGL0YyRlctRiw2JVEjcDNGJ0YvRjJGVy1GLDYlUSN4MUYnRi9GMkZXLUYsNiVRI3gyRidGL0YyRlctRiw2JVEjeDNGJ0YvRjJGVy1GLDYlUSN4NEYnRi9GMkZbcEY5RjlGXXBGYHBGY3AtRiw2JVEibUYnRi9GMkY1LUZQNiQtRiM2Jy1GLDYlUSJpRidGL0YyRlctRiw2JVEiakYnRi9GMkZbcEY5RjktRjY2LVEoJnNyYXJyO0YnRjlGO0Y+RkBGQkZERkZGSEZlbi9GTkZmbi1GLDYlUSVkaWZmRidGL0YyLUZQNiQtRiM2KUYrLUZQNiYtRiM2JUZpckZbcEY5RjlGXXBGYHBGV0ZmcC1GUDYmLUYjNiVGXHNGW3BGOUY5Rl1wRmBwRltwRjlGOUZjcEZbcEY5</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L724" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEiTUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVElZXZhbEYnRi9GMi1GUzYkLUYjNigtRiw2JVEmVG9KZXRGJ0YvRjItRlM2JC1GIzYtLUYsNiNRIUYnLUYjNiUtRiw2JVEnTWF0cml4RidGL0YyLUZTNiQtRiM2Ji1GLDYlUSJtRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSI3RidGOUY5RjlGOUZfb0ZecC1GUzYmLUYjNiwtRiw2JVEjYTFGJ0YvRjItRlM2JC1GIzYlLUYsNiVRI3gzRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjlGXnAtRiw2JVEjYTJGJ0YvRjJGYXFGXnAtRiw2JVEiZkYnRi9GMkZhcUZocUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRl5wLUYsNiVRKW5vdGF0aW9uRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRK2pldG51bWJlcnNGJ0YvRjJGaHFGOUY5Rl5wLUZTNiYtRiM2MC1JJW1zdWJHRiQ2JUZecS1GIzYmLUZncDYkUSIxRidGOUZecEZoc0Y5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGaXItRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmJ0LUZkczYlRl5xLUYjNiQtRlM2Ji1GIzYkRl9vRjlGOS9GYXJRIltGJy9GZHJRIl1GJ0Y5Rlt0LUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGYnAvRk5GY3AtRmRzNiVGXXJGZnRGW3RGXnAtRmRzNiVGanFGZnNGW3RGaXJGXnQtRmRzNiVGanFGZnRGW3RGYHVGZHVGOUY5RmByRmNyRmhxRjlGOUZocUY5RjlGaHFGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEiTUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVElZXZhbEYnRi9GMi1GUzYkLUYjNigtRiw2JVEmVG9KZXRGJ0YvRjItRlM2JC1GIzYtLUYsNiNRIUYnLUYjNiUtRiw2JVEnTWF0cml4RidGL0YyLUZTNiQtRiM2Ji1GLDYlUSJtRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSI3RidGOUY5RjlGOUZfb0ZecC1GUzYmLUYjNiwtRiw2JVEjYTFGJ0YvRjItRlM2JC1GIzYlLUYsNiVRI3gzRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjlGXnAtRiw2JVEjYTJGJ0YvRjJGYXFGXnAtRiw2JVEiZkYnRi9GMkZhcUZocUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRl5wLUYsNiVRKW5vdGF0aW9uRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRK2pldG51bWJlcnNGJ0YvRjJGaHFGOUY5Rl5wLUZTNiYtRiM2MC1JJW1zdWJHRiQ2JUZecS1GIzYmLUZncDYkUSIxRidGOUZecEZoc0Y5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGaXItRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmJ0LUZkczYlRl5xLUYjNiQtRlM2Ji1GIzYkRl9vRjlGOS9GYXJRIltGJy9GZHJRIl1GJ0Y5Rlt0LUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGYnAvRk5GY3AtRmRzNiVGXXJGZnRGW3RGXnAtRmRzNiVGanFGZnNGW3RGaXJGXnQtRmRzNiVGanFGZnRGW3RGYHVGZHVGOUY5RmByRmNyRmhxRjlGOUZocUY5RjlGaHFGOQ==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSJNR0YoWCwlIUdGKEYoW2dsISIlISEhI1IiKCIoLUklbXJvd0c2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiQtSSNtb0dGMjYjUSomdW1pbnVzMDtGKC1JI21pR0YyNiNRI3gyRigtRjE2JC1GOzYjUSNhMUYoLUkobWZlbmNlZEdGMjYkL0klb3BlbkdGJVEnJmxzcWI7RigvSSZjbG9zZUdGJVEnJnJzcWI7RigtRjE2JC1GOzYjUSNhMkYoRkMtSSNtbkdGMjYjUSIwRihGUS1GMTYlLUZSNiNRIjJGKC1GNzYjUTEmSW52aXNpYmxlVGltZXM7RigtRjs2I1EjcDFGKC1GMTYmRjYtRjE2J0ZXRlpGZ25GWi1GOzYjUSN4M0YoLUY3NiNRJyZwbHVzO0YoLUYxNiUtRjs2I1EjcDRGKEZaLUY7NiNRI3gxRihGaW9GUUZRRj5GTC1GMTYlRldGWi1GOzYjUSNwMkYoLUYxNiZGNi1GMTYnRldGWkZecEZaRl5vRmFvLUYxNiVGZm9GWkY6RlFGUUZRRlFGUS1GMTYkRjYtRjE2JUZXRlpGZm8tRjE2J0ZXRlpGXm9GWkZmb0ZecC1GMTYlLUklbXN1YkdGMjYkRkAtRlI2I1EiMUYoRlpGZm8tRjE2JS1GYHE2JEZORmJxRlpGZm9GUUZRLUYxNilGV0ZaLUYxNiQtRjs2I1EiZkYoRkNGWkZpb0ZaLUklbXN1cEdGMjYkRmZvRlctRjE2JUZmb0ZaLUZENiMtRjE2JkY2LUYxNitGV0ZaRmZvRlpGaW9GWkZeb0ZaRltyRmFvRmduLUYxNiRGNkZnbkZRRlFGXXFGZXEtRjE2KUZXRlpGW3JGWkY6RlpGYHItRjE2JUZmb0ZaLUZENiMtRjE2JkY2LUYxNitGV0ZaRmZvRlpGOkZaRl5vRlpGW3JGYW9GXnBGUS1GMTYmRjYtRjE2KUZmb0ZaRmlvRlpGPkZaRltyRmFvLUYxNiVGZ25GWkZfcS1GMTYmRjYtRjE2KUZmb0ZaRmlvRlpGTEZaRltyRmFvLUYxNiVGZ25GWkZncS1GMTYmRjYtRjE2KUZmb0ZaRjpGWkY+RlpGW3JGYW8tRjE2JUZecEZaRl9xLUYxNiZGNi1GMTYpRmZvRlpGOkZaRkxGWkZbckZhby1GMTYlRl5wRlpGZ3EtRjE2Jy1GYHE2JEZdckZicUZaLUZENiMtRjE2JS1GYXI2JEZpb0ZXRmFvLUZhcjYkRjpGV0ZaRmByLUYxNipGNi1GMTYnRmN1RlotRkQ2Iy1GMTYlLUYxNiVGXm9GWkZhdUZhb0ZbckZaRmByRmFvLUYxNidGV0ZaLUY7NiNRI3AzRihGWkZmby1GNzYjUSgmbWludXM7RigtRmFyNiRGZ25GV0Zqdi1GYXI2JEZecEZXRlFGUUZRRlFGUUZRLUYxNiVGV0ZaRmByNyMtSSdNYXRyaXhHRiU2Iy9JJCVpZEdGKCI1S0BSTzFhKlskKm8k</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L725" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEiTUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYrLUkjbW5HRiQ2JFEiMUYnL0YzUSdub3JtYWxGJy1JI21vR0YkNi1RIy4uRidGPi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGRi8lKXN0cmV0Y2h5R0ZGLyUqc3ltbWV0cmljR0ZGLyUobGFyZ2VvcEdGRi8lLm1vdmFibGVsaW1pdHNHRkYvJSdhY2NlbnRHRkYvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR1EmMC4wZW1GJy1GOzYkUSI2RidGPi1GQTYtUSIsRidGPkZEL0ZIRjFGSUZLRk1GT0ZRL0ZURlgvRldRLDAuMzMzMzMzM2VtRidGOkZARlkvJStleGVjdXRhYmxlR0ZGRj5GPi1GLDYjUSFGJ0Zdb0Y+">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEiTUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYrLUkjbW5HRiQ2JFEiMUYnL0YzUSdub3JtYWxGJy1JI21vR0YkNi1RIy4uRidGPi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGRi8lKXN0cmV0Y2h5R0ZGLyUqc3ltbWV0cmljR0ZGLyUobGFyZ2VvcEdGRi8lLm1vdmFibGVsaW1pdHNHRkYvJSdhY2NlbnRHRkYvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR1EmMC4wZW1GJy1GOzYkUSI2RidGPi1GQTYtUSIsRidGPkZEL0ZIRjFGSUZLRk1GT0ZRL0ZURlgvRldRLDAuMzMzMzMzM2VtRidGOkZARlkvJStleGVjdXRhYmxlR0ZGRj5GPi1GLDYjUSFGJ0Zdb0Y+</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyNYLCUhR0YoRihbZ2whIiUhISEjRSInIictSSVtcm93RzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2JC1JI21vR0YwNiNRKiZ1bWludXMwO0YoLUkjbWlHRjA2I1EjeDJGKC1GLzYkLUY5NiNRI2ExRigtSShtZmVuY2VkR0YwNiQvSSVvcGVuR0YlUScmbHNxYjtGKC9JJmNsb3NlR0YlUScmcnNxYjtGKC1GLzYkLUY5NiNRI2EyRihGQS1JI21uR0YwNiNRIjBGKEZPLUYvNiUtRlA2I1EiMkYoLUY1NiNRMSZJbnZpc2libGVUaW1lcztGKC1GOTYjUSNwMUYoLUY5NiNRI3gxRihGT0ZPRjxGSi1GLzYlRlVGWC1GOTYjUSNwMkYoRk9GT0ZPRk9GTy1GLzYkRjQtRi82JUZVRlgtRjk2I1EjcDRGKEZdby1GLzYlLUklbXN1YkdGMDYkRj4tRlA2I1EiMUYoRlhGZG8tRi82JS1Gam82JEZMRlxwRlhGZG9GT0ZPLUYvNilGVUZYLUYvNiQtRjk2I1EiZkYoRkFGWEZobkZYLUklbXN1cEdGMDYkRmRvRlUtRi82JEY0RmVuRk9GT0Znb0ZfcC1GLzYpRlVGWEZlcEZYRjhGWEZqcEZPLUYvNiZGNC1GLzYpRmRvRlhGaG5GWEY8RlhGZXAtRjU2I1EnJnBsdXM7RigtRi82JUZlbkZYRmlvLUYvNiZGNC1GLzYpRmRvRlhGaG5GWEZKRlhGZXBGZXEtRi82JUZlbkZYRmFwLUYvNiZGNC1GLzYpRmRvRlhGOEZYRjxGWEZlcEZlcS1GLzYlRl1vRlhGaW8tRi82JkY0LUYvNilGZG9GWEY4RlhGSkZYRmVwRmVxLUYvNiVGXW9GWEZhcC1GLzYnLUZqbzYkRmdwRlxwRlgtRkI2Iy1GLzYlLUZbcTYkRmhuRlVGZXEtRltxNiRGOEZVRlhGanA3Iy1JJ01hdHJpeEdGJTYjL0kkJWlkR0YoIjV3Iz09Z1MmKlskKm8k</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L726" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEnZmFjdG9yRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVEsRGV0ZXJtaW5hbnRGJ0YvRjItRjY2JC1GIzYlLUYsNiVRIiVGJ0YvRjIvJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GM1Enbm9ybWFsRidGR0ZERkdGR0ZERkc=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEnZmFjdG9yRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVEsRGV0ZXJtaW5hbnRGJ0YvRjItRjY2JC1GIzYlLUYsNiVRIiVGJ0YvRjIvJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GM1Enbm9ybWFsRidGR0ZERkdGR0ZERkc=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIh</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L727" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjTU1GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSJNRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiktSSNtbkdGJDYkUSIxRidGOS1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTlEmMC4wZW1GJy1GWDYkUSI1RidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLRltvL0ZOUSwwLjMzMzMzMzNlbUYnLUZTNiYtRiM2LUZXRl9vLUZYNiRRIjJGJ0Y5Rl9vLUZYNiRRIjRGJ0Y5Rl9vRlxvRl9vLUZYNiRRIjZGJ0Y5LyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGY3BGOUY5RmNwRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjTU1GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSJNRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiktSSNtbkdGJDYkUSIxRidGOS1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTlEmMC4wZW1GJy1GWDYkUSI1RidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLRltvL0ZOUSwwLjMzMzMzMzNlbUYnLUZTNiYtRiM2LUZXRl9vLUZYNiRRIjJGJ0Y5Rl9vLUZYNiRRIjRGJ0Y5Rl9vRlxvRl9vLUZYNiRRIjZGJ0Y5LyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGY3BGOUY5RmNwRjk=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNNTUdGKFgsJSFHRihGKFtnbCEiJSEhISM6IiYiJi1JJW1yb3dHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUkjbW9HRjI2I1EqJnVtaW51czA7RigtSSNtaUdGMjYjUSN4MkYoLUYxNiQtRjs2I1EjYTFGKC1JKG1mZW5jZWRHRjI2JC9JJW9wZW5HRiVRJyZsc3FiO0YoL0kmY2xvc2VHRiVRJyZyc3FiO0YoLUYxNiQtRjs2I1EjYTJGKEZDLUkjbW5HRjI2I1EiMEYoRlEtRjs2I1EjeDFGKEZRRlFGPkZMLUY7NiNRI3AyRigtRjE2JS1JJW1zdWJHRjI2JEZALUZSNiNRIjFGKC1GNzYjUTEmSW52aXNpYmxlVGltZXM7RigtRjs2I1EjcDRGKC1GMTYlLUZobjYkRk5Gam5GXW9GYG9GUUZRLUYxNiRGNi1GOzYjUSNwMUYoRlFGUUZlbkZjb0ZRLUYxNiZGNi1GMTYpRmBvRl1vRlVGXW9GPkZdby1GMTYkLUY7NiNRImZGKEZDLUY3NiNRJyZwbHVzO0YoLUYxNiVGaW9GXW9GZ24tRjE2JkY2LUYxNilGYG9GXW9GVUZdb0ZMRl1vRmBwRmVwLUYxNiVGaW9GXW9GZW8tRjE2JkY2LUYxNilGYG9GXW9GOkZdb0Y+Rl1vRmBwRmVwLUYxNiVGWEZdb0Znbi1GMTYmRjYtRjE2KUZgb0Zdb0Y6Rl1vRkxGXW9GYHBGZXAtRjE2JUZYRl1vRmVvNyMtSSdNYXRyaXhHRiU2Iy9JJCVpZEdGKCI1X0M/SDFhKlskKm8k</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L729" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSdmYWN0b3JGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSxEZXRlcm1pbmFudEYnRjRGNy1GOzYkLUYjNiQtRiw2JVEjTU1GJ0Y0RjcvRjhRJ25vcm1hbEYnRklGSUZJRklGKy8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnRkk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSdmYWN0b3JGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSxEZXRlcm1pbmFudEYnRjRGNy1GOzYkLUYjNiQtRiw2JVEjTU1GJ0Y0RjcvRjhRJ25vcm1hbEYnRklGSUZJRklGKy8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnRkk=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIh</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L731" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv</Equation></Text-field>
</Input>
</Group></Presentation-Block>
</Worksheet>

==> anc/Koutras-McIntosh_Linear_Quadratic_Integrals.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="2021" minor="0"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="true" autoexpanding_sections="true" UserProfileName="Maple Default Profile" NumericFormat-ApplyInteger="true" NumericFormat-ApplyRational="true" NumericFormat-ApplyExponent="false" editable="true">
</View-Properties>
<MapleNet-Properties prettyprint="3" warnlevel="3" compactdisplay="false" preplot="" helpbrowser="standard" displayprecision="-1" echo="1" scientificx="true" unitattributes="&quot;fontweight&quot; = &quot;bold&quot;" imaginaryunit="I" longdelim="true" elisiontermsthreshold="10000" elisiondigitsafter="100" elisiondigitsbefore="100" plotdevice="inline" errorbreak="1" plotoptions="" plotdriver="opengl" quiet="false" elisiontermsbefore="100" elisiontermsafter="100" historytimestamp="false" screenwidth="79" indentamount="4" plotoutput="terminal" screenpixelheight="1080" rtablesize="[10, 10]" useclientjvm="true" format="worksheet" labelwidth="20" postplot="" typesetting="extended" ansi="false" ansicolor="[]" elisiondigitsthreshold="10000" showassumed="1" ansilprint="false" trailingsemicolon="true" errorcursor="false" labelling="true" screenheight="25" prompt="&gt; " verboseproc="1" latexwidth="8.0" ShowLabels="true"/>
<Styles>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="16" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[40,120,40]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[120,0,14]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Atomic Variable" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[175,0,175]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="true"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.3" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="newline" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
</Styles>
<Startup-Code startupcode=""/>
<Metadata-table>
    <Metadata-category name="&lt;default&gt;"/>
    <Metadata-tag id="0" category="&lt;default&gt;" name="Document Properties">
        <Metadata-attribute name="Keywords" value="&lt;default&gt;"/>
        <Metadata-attribute name="Item List" value="true"/>
        <Metadata-attribute name="Title" value="&lt;default&gt;"/>
        <Metadata-attribute name="Author" value="&lt;default&gt;"/>
        <Metadata-attribute name="Subject" value="&lt;default&gt;"/>
    </Metadata-tag>
</Metadata-table>
<Task-table>
    <Task-category name="&lt;default&gt;"/>
</Task-table>
<Task/><Presentation-Block>
<Group view="code" labelreference="L640" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Description: </Font></Text-field><Text-field style="Text" bold="true" layout="Normal"><Font bold="false">The aim of this Maple worksheet is to analyze which Koutras-McIntosh metrics possess Killing vectors and Killing 2-tensors.</Font></Text-field><Text-field style="Text" layout="Normal">(Written by Boris Kruglikov, in collaboration with Wijnand Stenker. Supplement to the article 'Killing Tensors in Koutras--McIntosh Spacetimes.)</Text-field><Text-field style="Text" bold="true" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L31" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY5LUkjbWlHRiQ2JVEld2l0aEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYkLUYsNiVRNURpZmZlcmVudGlhbEdlb21ldHJ5RidGL0YyL0YzUSdub3JtYWxGJ0Y9LUkjbW9HRiQ2LVEiOkYnRj0vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkUvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGVEYrLUY2NiQtRiM2JS1GLDYlUSdUZW5zb3JGJ0YvRjIvJStleGVjdXRhYmxlR0ZFRj1GPUY/RistRjY2JC1GIzYkLUYsNiVRLEpldENhbGN1bHVzRidGL0YyRj1GPUY/RistRjY2JC1GIzYlLUYsNiVRLkxpbmVhckFsZ2VicmFGJ0YvRjJGaG5GPUY9Rj9GKy1GNjYkLUYjNiUtRiw2JVEmVG9vbHNGJ0YvRjJGaG5GPUY9Rj9GKy1GNjYkLUYjNiUtRiw2JVEpUERFVG9vbHNGJ0YvRjJGaG5GPUY9Rj8tRiw2JVEsUHJlZmVyZW5jZXNGJ0YvRjItRjY2JC1GIzYpLUYsNiNRIUYnLUkjbXNHRiQ2I1EwU2hvd0ZyYW1lUHJvbXB0RictRkA2LVEiLEYnRj1GQy9GR0YxRkhGSkZMRk5GUC9GU1EmMC4wZW1GJy9GVlEsMC4zMzMzMzMzZW1GJy1GQDYtUSInRidGPUZDRkZGSEZKRkxGTkZQL0ZTUSwwLjExMTExMTFlbUYnL0ZWRmlxLUYsNiVGRUYvRjJGXHJGPUY9Rj9GaG5GPQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY5LUkjbWlHRiQ2JVEld2l0aEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYkLUYsNiVRNURpZmZlcmVudGlhbEdlb21ldHJ5RidGL0YyL0YzUSdub3JtYWxGJ0Y9LUkjbW9HRiQ2LVEiOkYnRj0vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkUvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGVEYrLUY2NiQtRiM2JS1GLDYlUSdUZW5zb3JGJ0YvRjIvJStleGVjdXRhYmxlR0ZFRj1GPUY/RistRjY2JC1GIzYkLUYsNiVRLEpldENhbGN1bHVzRidGL0YyRj1GPUY/RistRjY2JC1GIzYlLUYsNiVRLkxpbmVhckFsZ2VicmFGJ0YvRjJGaG5GPUY9Rj9GKy1GNjYkLUYjNiUtRiw2JVEmVG9vbHNGJ0YvRjJGaG5GPUY9Rj9GKy1GNjYkLUYjNiUtRiw2JVEpUERFVG9vbHNGJ0YvRjJGaG5GPUY9Rj8tRiw2JVEsUHJlZmVyZW5jZXNGJ0YvRjItRjY2JC1GIzYpLUYsNiNRIUYnLUkjbXNHRiQ2I1EwU2hvd0ZyYW1lUHJvbXB0RictRkA2LVEiLEYnRj1GQy9GR0YxRkhGSkZMRk5GUC9GU1EmMC4wZW1GJy9GVlEsMC4zMzMzMzMzZW1GJy1GQDYtUSInRidGPUZDRkZGSEZKRkxGTkZQL0ZTUSwwLjExMTExMTFlbUYnL0ZWRmlxLUYsNiVGRUYvRjJGXHJGPUY9Rj9GaG5GPQ==</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L551" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">At first we compute Koutras-McIntosh metrics with nontrivial 1- and 2-Killing tensors</Text-field>
</Input>
</Group>
<Group view="code" labelreference="L30" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYnLUY2NiYtRiM2Ky1GLDYlUSN4MUYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjeDJGJ0YvRjJGQS1GLDYlUSN4M0YnRi9GMkZBLUYsNiVRI3g0RidGL0YyLyUrZXhlY3V0YWJsZUdGSUZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GLDYlUSNSNEYnRi9GMkZfb0ZFRkUtRkI2LVEiOkYnRkVGRy9GS0ZJRkxGTkZQRlJGVC9GV1EsMC4yNzc3Nzc4ZW1GJy9GWkZfcC1GLDYjUSFGJ0Zfb0ZF">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYnLUY2NiYtRiM2Ky1GLDYlUSN4MUYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjeDJGJ0YvRjJGQS1GLDYlUSN4M0YnRi9GMkZBLUYsNiVRI3g0RidGL0YyLyUrZXhlY3V0YWJsZUdGSUZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GLDYlUSNSNEYnRi9GMkZfb0ZFRkUtRkI2LVEiOkYnRkVGRy9GS0ZJRkxGTkZQRlJGVC9GV1EsMC4yNzc3Nzc4ZW1GJy9GWkZfcC1GLDYjUSFGJ0Zfb0ZF</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L2" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzZSLUkjbW5HRiQ2JFEiMkYnRjktRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZpbi1GUzYkLUYjNiktRiw2JVEiYUYnRi9GMkZlbi1GLDYlUSN4MUYnRi9GMi1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmlvLUYsNiVRImJGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOUZlbi1GLDYlUSRkeDNGJ0YvRjJGZW4tRjY2LVEiJkYnRjlGO0Y+RkBGQkZERkZGSEZobkZqbi1GLDYlUSJzRidGL0YyRmVuLUYsNiVRJGR4NEYnRi9GMi1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRmhvRmpvRldGZW5GX29GZW4tRiw2JVEjeDRGJ0YvRjJGZW4tRiw2JVEkZHgxRidGL0YyRmVuRmNwRmZwRmVuRmBwRmVvLUZTNiQtRiM2MEZXRmVuLUYsNiVRImZGJ0YvRjItRlM2JC1GIzYlLUYsNiVRI3gzRidGL0YyRl5wRjlGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGaG5Gam5GW29GY3ItRlM2JC1GIzYnLUklbXN1cEdGJDYlRmJvLUYjNiVGV0YvRjIvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRmVvLUZbczYlLUYsNiVRI3gyRidGL0YyRl1zRl9zRl5wRjlGOUZccS1GW3M2JUZfb0Zdc0Zfc0Zlbi1GW3M2JUZfcUZdc0Zfc0ZecEY5RjlGZW5GYHBGZW5GY3AtRiw2JVEidEYnRi9GMkZlbkZgcEZccUZicUZlbkZjcEZbdEZlbkZicUZccS1GLDYlUSRkeDJGJ0YvRjJGZW5GY3BGW3RGZW5GXnRGXnBGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRl5wRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzZSLUkjbW5HRiQ2JFEiMkYnRjktRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZpbi1GUzYkLUYjNiktRiw2JVEiYUYnRi9GMkZlbi1GLDYlUSN4MUYnRi9GMi1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmlvLUYsNiVRImJGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOUZlbi1GLDYlUSRkeDNGJ0YvRjJGZW4tRjY2LVEiJkYnRjlGO0Y+RkBGQkZERkZGSEZobkZqbi1GLDYlUSJzRidGL0YyRmVuLUYsNiVRJGR4NEYnRi9GMi1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRmhvRmpvRldGZW5GX29GZW4tRiw2JVEjeDRGJ0YvRjJGZW4tRiw2JVEkZHgxRidGL0YyRmVuRmNwRmZwRmVuRmBwRmVvLUZTNiQtRiM2MEZXRmVuLUYsNiVRImZGJ0YvRjItRlM2JC1GIzYlLUYsNiVRI3gzRidGL0YyRl5wRjlGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGaG5Gam5GW29GY3ItRlM2JC1GIzYnLUklbXN1cEdGJDYlRmJvLUYjNiVGV0YvRjIvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRmVvLUZbczYlLUYsNiVRI3gyRidGL0YyRl1zRl9zRl5wRjlGOUZccS1GW3M2JUZfb0Zdc0Zfc0Zlbi1GW3M2JUZfcUZdc0Zfc0ZecEY5RjlGZW5GYHBGZW5GY3AtRiw2JVEidEYnRi9GMkZlbkZgcEZccUZicUZlbkZjcEZbdEZlbkZicUZccS1GLDYlUSRkeDJGJ0YvRjJGZW5GY3BGW3RGZW5GXnRGXnBGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRl5wRjk=</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L32" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjZ2dGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUS5JbnZlcnNlTWV0cmljRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2JVEiZ0YnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5RlpGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjZ2dGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUS5JbnZlcnNlTWV0cmljRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2JVEiZ0YnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5RlpGOQ==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSNnZ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjZRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZALyUpc3RyZXRjaHlHRkAvJSpzeW1tZXRyaWNHRkAvJShsYXJnZW9wR0ZALyUubW92YWJsZWxpbWl0c0dGQC8lJ2FjY2VudEdGQC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRk8tRiM2JC1GLDYxLUY5Ni1RKiZ1bWludXMwO0YnRjxGPkZBRkNGRUZHRklGSy9GTlEsMC4yMjIyMjIyZW1GJy9GUUZaLUYjNiQtRiw2Ji1GIzYkLUYvNiVRJURfeDFGJ0YyRjUtRiw2KC1GLzYlUStfREdwcm9kdWN0RidGMkY1LUY5Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjxGPkZBRkNGRUZHRklGSy9GTlEmMC4wZW1GJy9GUUZoby1JKG1mZW5jZWRHRiQ2JC1GLDYmRlxvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZARjxGPEZfcEZicEY8LUY5Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y8Rj5GQUZDRkVGR0ZJRktGZ29GaW9GXG9GPC1GLDYoRmFvRmRvLUZbcDYkLUYsNihGX28tRjk2LVEiLEYnRjxGPi9GQkY0RkNGRUZHRklGS0Znby9GUVEsMC4zMzMzMzMzZW1GJ0Zcb0ZfcEZicEY8RjxGX3BGYnBGPC1GOTYtUSgmbWludXM7RidGPEY+RkFGQ0ZFRkdGSUZLRllGZW4tRiM2JC1GLDYmLUYjNiQtSSZtZnJhY0dGJDYoLUYsNigtRi82JVEiYUYnRjJGNUZkcC1GLzYlUSN4NEYnRjJGNUZkcEZcb0Y8LUYsNiYtRiw2JkZhckZkcC1GLzYlUSN4MUYnRjJGNUY8LUY5Ni1RJyZwbHVzO0YnRjxGPkZBRkNGRUZHRklGS0ZZRmVuLUYvNiVRImJGJ0YyRjVGPC8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGaXMvJSliZXZlbGxlZEdGQC1GLDYoRmFvRmRvLUZbcDYkLUYsNigtRl1yNigtRiw2KEZhckZkcEZkckZfcEZicEY8LUYsNiYtRiw2JkZpci1GOTYtUSIrRidGPEY+RkFGQ0ZFRkdGSUZLRllGZW5GYXNGPEZfcEZicEY8RmRzRmdzRmpzRlx0Rl1xRlxvRl9wRmJwRjxGPEZfcEZicEY8RmRwLUYvNiVRJURfeDRGJ0YyRjVGPC1GLDYoRmFvRmRvLUZbcDYkLUYsNihGXnRGXXFGX3VGX3BGYnBGPEY8Rl9wRmJwRjxGY3EtRiM2JC1GLDYmLUYjNiQtRi82JVElRF94MkYnRjJGNS1GLDYoRmFvRmRvLUZbcDYkLUYsNiZGXnZGX3BGYnBGPEY8Rl9wRmJwRjxGZHBGXnZGPC1GLDYoRmFvRmRvLUZbcDYkLUYsNihGYXZGXXFGXnZGX3BGYnBGPEY8Rl9wRmJwRjxGXnMtRiM2JC1GLDYmLUYjNiQtRl1yNigtRi82JVElRF94M0YnRjJGNUZnckZkc0Znc0Zqc0ZcdC1GLDYoRmFvRmRvLUZbcDYkLUYsNigtRl1yNigtSSNtbkdGJDYkRmZzRjxGaHRGZHNGZ3NGanNGXHRGXXFGZXdGX3BGYnBGPEY8Rl9wRmJwRjxGZHBGX3VGPC1GLDYoRmFvRmRvLUZbcDYkLUYsNihGaHdGXXFGX3VGX3BGYnBGPEY8Rl9wRmJwRjxGY3EtRiM2JC1GLDYmLUYjNiQtRl1yNigtRiw2KEZhckZkcEZkckZkcEZfdUY8RmdyRmRzRmdzRmpzRlx0LUYsNihGYW9GZG8tRltwNiQtRiw2KEZkdEZdcUZfdUZfcEZicEY8RjxGX3BGYnBGPEZkcEZcb0Y8LUYsNihGYW9GZG8tRltwNiQtRiw2KEZjeUZdcUZcb0ZfcEZicEY8RjxGX3BGYnBGPEZecy1GIzYkLUYsNiYtRiM2JC1GXXI2KEZfdUZnckZkc0Znc0Zqc0ZcdC1GLDYoRmFvRmRvLUZbcDYkLUYsNihGXnhGXXFGX3VGX3BGYnBGPEY8Rl9wRmJwRjxGZHBGZXdGPC1GLDYoRmFvRmRvLUZbcDYkLUYsNihGZ3pGXXFGZXdGX3BGYnBGPEY8Rl9wRmJwRjxGY3EtRiM2JC1GLDYmLUYjNiQtRl1yNigtRiw2Ki1GYXg2JFEiMkYnRjxGZHAtRiw2Ji1GLzYlUSJmRidGMkY1RmRvLUZbcDYkLUYsNiYtRi82JVEjeDNGJ0YyRjVGX3BGYnBGPEY8RjxGZHAtRltwNiQtRiw2Ji1JJW1zdXBHRiQ2JUZbc0ZdXGwvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5zLUZhXWw2JS1GLzYlUSN4MkYnRjJGNUZdXGxGY11sRjxGPEZkcEZfdUY8RmdyRmRzRmdzRmpzRlx0LUYsNihGYW9GZG8tRltwNiQtRiw2KC1GXXI2KC1GLDYqRl1cbEZkcC1GLDYoRmJcbEZkb0ZlXGxGX3BGYnBGPEZkcC1GW3A2JC1GLDYmLUYsNiRGYF1sRjxGXHUtRiw2JEZmXWxGPEY8RjxGX3BGYnBGPEZodEZkc0Znc0Zqc0ZcdEZdcUZfdUZfcEZicEY8RjxGX3BGYnBGPEZkcEZfdUY8LUYsNihGYW9GZG8tRltwNiQtRiw2KEZbXmxGXXFGX3VGX3BGYnBGPEY8Rl9wRmJwRjxGPC1GLDYoLUYvNiVRJF9ER0YnRjJGNUZkby1GW3A2JC1GLDYmLUZbcDYmLUYsNigtRltwNiYtRiw2Ki1JI21zR0YkNiNRJ3RlbnNvckYnRl1xLUYvNiVRI1I0RidGMkY1Rl1xLUZbcDYmLUYsNigtRltwNiYtRiw2KC1GZ2BsNiNRKGNvbl9iYXNGJ0ZdcUZlYWxGX3BGYnBGPEY8LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl1xLUZbcDYmLUYsNiYtRi82I1EhRidGX3BGYnBGPEY8RmhhbEZbYmxGX3BGYnBGPEY8RmhhbEZbYmxGX3BGYnBGPEY8RmhhbEZbYmxGXXEtRltwNiYtRiw2Mi1GW3A2Ji1GLDYoLUZbcDYmLUYsNihGYHhGXXFGYHhGX3BGYnBGPEY8RmhhbEZbYmxGXXEtRiw2JUZWRmB4RjxGX3BGYnBGPEY8RmhhbEZbYmxGXXEtRltwNiYtRiw2KC1GW3A2Ji1GLDYoRmB4Rl1xLUZheDYkUSI0RidGPEZfcEZicEY8RjxGaGFsRltibEZdcS1GLDYnRlZGZHRGX3BGYnBGPEZfcEZicEY8RjxGaGFsRltibEZdcS1GW3A2Ji1GLDYoLUZbcDYmLUYsNihGXVxsRl1xRl1cbEZfcEZicEY8RjxGaGFsRltibEZdcUZhY2xGX3BGYnBGPEY8RmhhbEZbYmxGXXEtRltwNiYtRiw2KC1GW3A2Ji1GLDYoLUZheDYkUSIzRidGPEZdcUZbZGxGX3BGYnBGPEY8RmhhbEZbYmxGXXFGXnhGX3BGYnBGPEY8RmhhbEZbYmxGXXEtRltwNiYtRiw2KC1GW3A2Ji1GLDYoRltkbEZdcUZgeEZfcEZicEY8RjxGaGFsRltibEZdcUZeZGxGX3BGYnBGPEY8RmhhbEZbYmxGXXEtRltwNiYtRiw2KC1GW3A2Ji1GLDYoRltkbEZdcUZgZWxGX3BGYnBGPEY8RmhhbEZbYmxGXXFGXnhGX3BGYnBGPEY8RmhhbEZbYmxGXXEtRltwNiYtRiw2KC1GW3A2Ji1GLDYoRltkbEZdcUZbZGxGX3BGYnBGPEY8RmhhbEZbYmxGXXEtRiw2J0ZWRmFebEZfcEZicEY8Rl9wRmJwRjxGPEZoYWxGW2JsRl9wRmJwRjxGPEZoYWxGW2JsRl9wRmJwRjxGPEZoYWxGW2JsRl9wRmJwRjxGPEZfcEZicEY8RjxGZV9s">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</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L56" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZFLUkjbW9HRiQ2L1EkZm9yRicvJSVib2xkR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y0LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y5LyUpc3RyZXRjaHlHRjkvJSpzeW1tZXRyaWNHRjkvJShsYXJnZW9wR0Y5LyUubW92YWJsZWxpbWl0c0dGOS8lJ2FjY2VudEdGOS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkgtRiw2LVEifkYnL0YzUSdub3JtYWxGJ0Y3RjpGPEY+RkBGQkZERkZGSS1JI21pR0YkNiVRImlGJy8lJ2l0YWxpY0dGMS9GM1EnaXRhbGljRidGSy1GLDYvUSN0b0YnRi9GMkY1RjdGOkY8Rj5GQEZCRkRGRkZJRkstSSNtbkdGJDYkUSI0RidGTkZLLUYsNi9RI2RvRidGL0YyRjVGN0Y6RjxGPkZARkJGREZGRklGS0YrRkstRlE2JVEiakYnRlRGVkZLRlhGS0ZlbkZLRmluRkstRlE2JVEiZ0YnRlRGVi1GLDYtUScmc3BhcjtGJ0ZORjdGOkY8Rj5GQEZCRkQvRkdRLDAuMjc3Nzc3OGVtRicvRkpGZm9GUEZib0Zcby1GLDYtUSomY29sb25lcTtGJ0ZORjdGOkY8Rj5GQEZCRkRGZW9GZ28tRlE2JVEwQ29udHJhY3RJbmRpY2VzRidGVEZWLUkobWZlbmNlZEdGJDYkLUYjNjItRlE2JVEjZ2dGJ0ZURlYtRiw2LVEiLEYnRk5GNy9GO0YxRjxGPkZARkJGREZGL0ZKUSwwLjMzMzMzMzNlbUYnLUZRNiVRI2R4RidGVEZWRmJvRlBGSy1GLDYtUSImRidGTkY3RjpGPEY+RkBGQkZERkZGSS1GUTYlUSJ0RidGVEZWRktGXHFGYm9GXG9GZnAtRl9wNiYtRiM2Jy1GX3A2Ji1GIzYnLUZmbjYkUSIxRidGTkZmcEZdci8lK2V4ZWN1dGFibGVHRjlGTkZOLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmZwLUZfcDYmLUYjNictRmZuNiRRIjJGJ0ZORmZwRlxzRmByRk5GTkZickZlckZgckZORk5GYnJGZXJGYHJGTkZOLUYsNi1RIjpGJ0ZORjdGOkY8Rj5GQEZCRkRGZW9GZ28tRiw2L1Ejb2RGJ0YvRjJGNUY3RjpGPEY+RkBGQkZERkZGSUZfc0Zic0Zfc0ZgckZO">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZFLUkjbW9HRiQ2L1EkZm9yRicvJSVib2xkR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSVib2xkRicvJStmb250d2VpZ2h0R0Y0LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y5LyUpc3RyZXRjaHlHRjkvJSpzeW1tZXRyaWNHRjkvJShsYXJnZW9wR0Y5LyUubW92YWJsZWxpbWl0c0dGOS8lJ2FjY2VudEdGOS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkgtRiw2LVEifkYnL0YzUSdub3JtYWxGJ0Y3RjpGPEY+RkBGQkZERkZGSS1JI21pR0YkNiVRImlGJy8lJ2l0YWxpY0dGMS9GM1EnaXRhbGljRidGSy1GLDYvUSN0b0YnRi9GMkY1RjdGOkY8Rj5GQEZCRkRGRkZJRkstSSNtbkdGJDYkUSI0RidGTkZLLUYsNi9RI2RvRidGL0YyRjVGN0Y6RjxGPkZARkJGREZGRklGS0YrRkstRlE2JVEiakYnRlRGVkZLRlhGS0ZlbkZLRmluRkstRlE2JVEiZ0YnRlRGVi1GLDYtUScmc3BhcjtGJ0ZORjdGOkY8Rj5GQEZCRkQvRkdRLDAuMjc3Nzc3OGVtRicvRkpGZm9GUEZib0Zcby1GLDYtUSomY29sb25lcTtGJ0ZORjdGOkY8Rj5GQEZCRkRGZW9GZ28tRlE2JVEwQ29udHJhY3RJbmRpY2VzRidGVEZWLUkobWZlbmNlZEdGJDYkLUYjNjItRlE2JVEjZ2dGJ0ZURlYtRiw2LVEiLEYnRk5GNy9GO0YxRjxGPkZARkJGREZGL0ZKUSwwLjMzMzMzMzNlbUYnLUZRNiVRI2R4RidGVEZWRmJvRlBGSy1GLDYtUSImRidGTkY3RjpGPEY+RkBGQkZERkZGSS1GUTYlUSJ0RidGVEZWRktGXHFGYm9GXG9GZnAtRl9wNiYtRiM2Jy1GX3A2Ji1GIzYnLUZmbjYkUSIxRidGTkZmcEZdci8lK2V4ZWN1dGFibGVHRjlGTkZOLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmZwLUZfcDYmLUYjNictRmZuNiRRIjJGJ0ZORmZwRlxzRmByRk5GTkZickZlckZgckZORk5GYnJGZXJGYHJGTkZOLUYsNi1RIjpGJ0ZORjdGOkY8Rj5GQEZCRkRGZW9GZ28tRiw2L1Ejb2RGJ0YvRjJGNUY3RjpGPEY+RkBGQkZERkZGSUZfc0Zic0Zfc0ZgckZO</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L57" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2JVEkc2VxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiwtRiw2JVEjZzFGJ0YvRjItSSNtb0dGJDYtUScmc3BhcjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkUvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGVC1GLDYlUSJpRidGL0YyLUY+Ni1RIixGJ0ZBRkMvRkdGMUZIRkpGTEZORlAvRlNRJjAuMGVtRicvRlZRLDAuMzMzMzMzM2VtRidGVy1GPjYtUSI9RidGQUZDRkZGSEZKRkxGTkZQRlJGVS1JI21uR0YkNiRRIjFGJ0ZBLUY+Ni1RIy4uRidGQUZDRkZGSEZKRkxGTkZQL0ZTUSwwLjIyMjIyMjJlbUYnL0ZWRmluLUZgbzYkUSI0RidGQUZBRkEtRj42LVEiO0YnRkFGQ0ZnbkZIRkpGTEZORlBGaG5GVUYrLUY2NiQtRiM2LC1GLDYlUSNnMkYnRi9GMkY9RldGWkZXRlxvRl9vRmNvRmlvRkFGQUZccEYrLUY2NiQtRiM2LC1GLDYlUSNnM0YnRi9GMkY9RldGWkZXRlxvRl9vRmNvRmlvRkFGQUZccEYrLUY2NiQtRiM2LS1GLDYlUSNnNEYnRi9GMkY9RldGWkZXRlxvRl9vRmNvRmlvLyUrZXhlY3V0YWJsZUdGRUZBRkFGZHFGQQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2JVEkc2VxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiwtRiw2JVEjZzFGJ0YvRjItSSNtb0dGJDYtUScmc3BhcjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkUvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGVC1GLDYlUSJpRidGL0YyLUY+Ni1RIixGJ0ZBRkMvRkdGMUZIRkpGTEZORlAvRlNRJjAuMGVtRicvRlZRLDAuMzMzMzMzM2VtRidGVy1GPjYtUSI9RidGQUZDRkZGSEZKRkxGTkZQRlJGVS1JI21uR0YkNiRRIjFGJ0ZBLUY+Ni1RIy4uRidGQUZDRkZGSEZKRkxGTkZQL0ZTUSwwLjIyMjIyMjJlbUYnL0ZWRmluLUZgbzYkUSI0RidGQUZBRkEtRj42LVEiO0YnRkFGQ0ZnbkZIRkpGTEZORlBGaG5GVUYrLUY2NiQtRiM2LC1GLDYlUSNnMkYnRi9GMkY9RldGWkZXRlxvRl9vRmNvRmlvRkFGQUZccEYrLUY2NiQtRiM2LC1GLDYlUSNnM0YnRi9GMkY9RldGWkZXRlxvRl9vRmNvRmlvRkFGQUZccEYrLUY2NiQtRiM2LS1GLDYlUSNnNEYnRi9GMkY9RldGWkZXRlxvRl9vRmNvRmlvLyUrZXhlY3V0YWJsZUdGRUZBRkFGZHFGQQ==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFErJnVtaW51czA7MUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjBGJ0YvRjJGTEYyLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlYtSSZtZnJhY0dGJDYoLUYjNiYtSSNtaUdGJDYlUSJhRicvJSdpdGFsaWNHRjsvRjBRJ2l0YWxpY0YnLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjZGVEY8Rj5GQEZCRkRGRi9GSkZILUZobjYlUSN4NEYnRltvRl1vRi8tRiM2Ji1GIzYmRmduRl9vLUZobjYlUSN4MUYnRltvRl1vRi8tRjM2LVEnJnBsdXM7RidGL0Y2RlRGPEY+RkBGQkZERlVGVy1GaG42JVEiYkYnRltvRl1vRi8vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmhwLyUpYmV2ZWxsZWRHRjhGL0Yv">NiYhIiIiIiFGJCwkKihJImFHNiIiIiJJI3g0RyUqcHJvdGVjdGVkR0YpLCYqJkYnRilJI3gxR0YrRilGKUkiYkdGKEYpRiNGIw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRKyZ1bWludXMwOzFGJ0YvRjJGK0YyRitGLw==">NiYiIiEhIiJGI0Yj</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRitGMkYrRjItSSZtZnJhY0dGJDYoLUYsNiRRIjFGJ0YvLUYjNiYtRiM2Ji1JI21pR0YkNiVRImFGJy8lJ2l0YWxpY0dGOy9GMFEnaXRhbGljRictRjM2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKRkgtRlc2JVEjeDFGJ0ZaRmZuRi8tRjM2LVEnJnBsdXM7RidGL0Y2RltvRjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZkby1GVzYlUSJiRidGWkZmbkYvLyUubGluZXRoaWNrbmVzc0dGUS8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZdcC8lKWJldmVsbGVkR0Y4Ri8=">NiYiIiFGI0YjKiQsJiomSSJhRzYiIiIiSSN4MUclKnByb3RlY3RlZEdGKUYpSSJiR0YoRikhIiI=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUYjNiUtSSNtb0dGJDYtUSomdW1pbnVzMDtGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGNi8lKnN5bW1ldHJpY0dGNi8lKGxhcmdlb3BHRjYvJS5tb3ZhYmxlbGltaXRzR0Y2LyUnYWNjZW50R0Y2LyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGRS1JJm1mcmFjR0YkNigtRiM2Ji1JI21pR0YkNiVRImFGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMlEnaXRhbGljRictRi42LVExJkludmlzaWJsZVRpbWVzO0YnRjFGNEY3RjlGO0Y9Rj9GQS9GRFEmMC4wZW1GJy9GR0ZaLUZONiVRI3g0RidGUUZURjEtRiM2Ji1GIzYmRk1GVi1GTjYlUSN4MUYnRlFGVEYxLUYuNi1RJyZwbHVzO0YnRjFGNEY3RjlGO0Y9Rj9GQUZDRkYtRk42JVEiYkYnRlFGVEYxLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZbcC8lKWJldmVsbGVkR0Y2RjEtRi42LVEoJmNvbW1hO0YnRjFGNC9GOEZTRjlGO0Y9Rj9GQUZZL0ZHUSwwLjMzMzMzMzNlbUYnLUkjbW5HRiQ2JFEiMEYnRjFGYHAtRkk2KC1GZ3A2JEZob0YxRmluRmZvRmlvRlxwRl5wRmBwLUYjNiVGLS1GSTYoLUYjNigtRmdwNiRRIjJGJ0YxRlYtRiM2Ji1GTjYlUSJmRidGUUZULUYuNi1RMCZBcHBseUZ1bmN0aW9uO0YnRjFGNEY3RjlGO0Y9Rj9GQUZZRmVuLUkobWZlbmNlZEdGJDYkLUYjNiYtRk42JVEjeDNGJ0ZRRlQvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjZGMUYxRjFGVi1GYHI2JC1GIzYmLUklbXN1cEdGJDYlRl1vRmRxLyUxc3VwZXJzY3JpcHRzaGlmdEdGaXBGYG8tRmFzNiUtRk42JVEjeDJGJ0ZRRlRGZHFGY3NGMUYxRjFGaW5GZm9GaW9GXHBGXnBGMUYx">NiYsJCooSSJhRzYiIiIiSSN4NEclKnByb3RlY3RlZEdGJywmKiZGJUYnSSN4MUdGKUYnRidJImJHRiZGJyEiIkYuIiIhKiRGKkYuLCQqKiIiI0YnLUkiZkdGJjYjSSN4M0dGKUYnLCYqJClGLEYzRidGJyokKUkjeDJHRilGM0YnRidGJ0YqRi5GLg==</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L55" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEjUEJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRImZGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJoRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEoJnNyYXJyO0YnRjlGO0Y+RkBGQkZERkZGSEZlbi9GTkZmbi1GLDYlUSlzaW1wbGlmeUYnRi9GMi1GUDYkLUYjNiYtRiw2JVEkYWRkRidGL0YyLUZQNiQtRiM2NS1GLDYlUSVkaWZmRidGL0YyLUZQNiQtRiM2KUZURlctRiw2JVEicEYnRi9GMi1GNjYtUScmc3BhcjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRImlGJ0YvRjJGXG9GOUY5LUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGZW5GYW9GYHAtRlA2JC1GIzYpRmluRlctRiw2JVEieEYnRi9GMkZqcEZdcUZcb0Y5RjktRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZeckZgcC1GUDYkLUYjNihGaW5GV0ZncEZqcEZdcUY5RjlGYHFGYHAtRlA2JC1GIzYoRlRGV0ZncUZqcEZdcUY5RjlGV0ZdcS1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JI21uR0YkNiRRIjFGJ0Y5LUY2Ni1RIy4uRidGOUY7Rj5GQEZCRkRGRkZIRl1yRmFvLUZcczYkUSI0RidGOUZcb0Y5RjlGXG9GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRlxvRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEjUEJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRImZGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJoRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEoJnNyYXJyO0YnRjlGO0Y+RkBGQkZERkZGSEZlbi9GTkZmbi1GLDYlUSlzaW1wbGlmeUYnRi9GMi1GUDYkLUYjNiYtRiw2JVEkYWRkRidGL0YyLUZQNiQtRiM2NS1GLDYlUSVkaWZmRidGL0YyLUZQNiQtRiM2KUZURlctRiw2JVEicEYnRi9GMi1GNjYtUScmc3BhcjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRImlGJ0YvRjJGXG9GOUY5LUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGZW5GYW9GYHAtRlA2JC1GIzYpRmluRlctRiw2JVEieEYnRi9GMkZqcEZdcUZcb0Y5RjktRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZeckZgcC1GUDYkLUYjNihGaW5GV0ZncEZqcEZdcUY5RjlGYHFGYHAtRlA2JC1GIzYoRlRGV0ZncUZqcEZdcUY5RjlGV0ZdcS1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JI21uR0YkNiRRIjFGJ0Y5LUY2Ni1RIy4uRidGOUY7Rj5GQEZCRkRGRkZIRl1yRmFvLUZcczYkUSI0RidGOUZcb0Y5RjlGXG9GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRlxvRjk=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L361" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">KV: Linear integrals</Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L54" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEiSEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJGFkZEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYsRk8tRlM2JC1GIzYwLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZpbi1GUzYkLUYjNiktRiw2JVEiZ0YnRi9GMi1GNjYtUScmc3BhcjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRImlGJ0YvRjJGYm8tRiw2JVEiakYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZhcC1GUzYkLUYjNictRiw2JVEicEYnRi9GMkZib0Zlb0ZbcEY5RjlGXXAtRlM2JC1GIzYnRmdwRmJvRmhvRltwRjlGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmBwL0ZOUSwwLjMzMzMzMzNlbUYnRmhvLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMUYnRjktRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkhGaG5GYnAtRmhxNiRRIjRGJ0Y5RltwRjlGOUZecUZlb0ZkcUZncUZbckZeckZbcEY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEiRkYnRi9GMkY1Rk8tRlM2JC1GIzYwLUZTNiQtRiM2Jy1GLDYlUSJ1RidGL0YyRmJvRmVvRltwRjlGOS1GUzYkLUYjNistRiw2JVEjeDFGJ0YvRjJGXnEtRiw2JVEjeDJGJ0YvRjJGXnEtRiw2JVEjeDNGJ0YvRjJGXnEtRiw2JVEjeDRGJ0YvRjJGW3BGOUY5LUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGYHBGYnBGZ3BGYm9GZW9GXnFGZW9GZHFGZ3FGW3JGXnJGW3BGOUY5RmFyRltwRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEiSEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJGFkZEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYsRk8tRlM2JC1GIzYwLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZpbi1GUzYkLUYjNiktRiw2JVEiZ0YnRi9GMi1GNjYtUScmc3BhcjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRImlGJ0YvRjJGYm8tRiw2JVEiakYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZhcC1GUzYkLUYjNictRiw2JVEicEYnRi9GMkZib0Zlb0ZbcEY5RjlGXXAtRlM2JC1GIzYnRmdwRmJvRmhvRltwRjlGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmBwL0ZOUSwwLjMzMzMzMzNlbUYnRmhvLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMUYnRjktRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkhGaG5GYnAtRmhxNiRRIjRGJ0Y5RltwRjlGOUZecUZlb0ZkcUZncUZbckZeckZbcEY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEiRkYnRi9GMkY1Rk8tRlM2JC1GIzYwLUZTNiQtRiM2Jy1GLDYlUSJ1RidGL0YyRmJvRmVvRltwRjlGOS1GUzYkLUYjNistRiw2JVEjeDFGJ0YvRjJGXnEtRiw2JVEjeDJGJ0YvRjJGXnEtRiw2JVEjeDNGJ0YvRjJGXnEtRiw2JVEjeDRGJ0YvRjJGW3BGOUY5LUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGYHBGYnBGZ3BGYm9GZW9GXnFGZW9GZHFGZ3FGW3JGXnJGW3BGOUY5RmFyRltwRjk=</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L53" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEkMTUwRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">IiRdIg==</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L284" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW9HRiQ2LVEiI0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVEpfnBkc29sdmVGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GRzYlUSVldmFsRidGSkZNLUZQNiQtRiM2Jy1GRzYlUSRFUTFGJ0ZKRk0tRiw2LVEiLEYnRi9GMi9GNkZMRjdGOUY7Rj1GP0ZBL0ZFUSwwLjMzMzMzMzNlbUYnLUZQNiYtRiM2LC1GRzYlUSJhRidGSkZNLUYsNi1RIj1GJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRLDAuMjc3Nzc3OGVtRicvRkVGaW8tSSNtbkdGJDYkUSIwRidGL0Zobi1GRzYlUSJmRidGSkZNLUZQNiQtRiM2JS1GRzYlUSN4M0YnRkpGTS8lK2V4ZWN1dGFibGVHRjRGL0YvRmVvLUZccDYkUSIxRidGL0ZpcEYvRi8vJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRmlwRi9GL0ZpcEYvRi8tRiw2LVEiO0YnRi9GMkZbb0Y3RjlGO0Y9Rj9GQUZqby1GRzYlUShwZHNvbHZlRidGSkZNLUZQNiQtRiM2JUZULUZQNiQtRiM2JkZlbkZobi1GUDYmLUYjNitGYm9GZW9GW3BGaG5GX3AtRlA2JC1GIzYkRmZwRi9GL0Zlb0ZmcEYvRi9GXnFGYXFGL0YvRi9GL0ZpcEYv">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW9HRiQ2LVEiI0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVEpfnBkc29sdmVGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GRzYlUSVldmFsRidGSkZNLUZQNiQtRiM2Jy1GRzYlUSRFUTFGJ0ZKRk0tRiw2LVEiLEYnRi9GMi9GNkZMRjdGOUY7Rj1GP0ZBL0ZFUSwwLjMzMzMzMzNlbUYnLUZQNiYtRiM2LC1GRzYlUSJhRidGSkZNLUYsNi1RIj1GJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRLDAuMjc3Nzc3OGVtRicvRkVGaW8tSSNtbkdGJDYkUSIwRidGL0Zobi1GRzYlUSJmRidGSkZNLUZQNiQtRiM2JS1GRzYlUSN4M0YnRkpGTS8lK2V4ZWN1dGFibGVHRjRGL0YvRmVvLUZccDYkUSIxRidGL0ZpcEYvRi8vJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRmlwRi9GL0ZpcEYvRi8tRiw2LVEiO0YnRi9GMkZbb0Y3RjlGO0Y9Rj9GQUZqby1GRzYlUShwZHNvbHZlRidGSkZNLUZQNiQtRiM2JUZULUZQNiQtRiM2JkZlbkZobi1GUDYmLUYjNitGYm9GZW9GW3BGaG5GX3AtRlA2JC1GIzYkRmZwRi9GL0Zlb0ZmcEYvRi9GXnFGYXFGL0YvRi9GL0ZpcEYv</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L285" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbW9HRiQ2LVEiI0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVEpfnBkc29sdmVGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GRzYlUSVldmFsRidGSkZNLUZQNiQtRiM2Ji1GRzYlUSRFUTFGJ0ZKRk0tRiw2LVEiLEYnRi9GMi9GNkZMRjdGOUY7Rj1GP0ZBL0ZFUSwwLjMzMzMzMzNlbUYnLUZQNiYtRiM2Ky1GRzYlUSJiRidGSkZNLUYsNi1RIj1GJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRLDAuMjc3Nzc3OGVtRicvRkVGaW8tSSNtbkdGJDYkUSIwRidGL0Zobi1GRzYlUSJmRidGSkZNLUZQNiQtRiM2JC1GRzYlUSN4M0YnRkpGTUYvRi9GZW8tRlxwNiRRIjFGJ0YvRi9GLy8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRidGL0YvRi9GLy1GLDYtUSI7RidGL0YyRltvRjdGOUY7Rj1GP0ZBRmpvLUZHNiVRKHBkc29sdmVGJ0ZKRk0tRlA2JC1GIzYlRlQtRlA2JC1GIzYmRmVuRmhuLUZQNiYtRiM2K0Zib0Zlb0ZbcEZobkZfcEZicEZlb0ZmcEYvRi9GXHFGX3FGL0YvRi9GLy1GLDYtUSJ+RidGL0YyRjVGN0Y5RjtGPUY/RkFGRC8lK2V4ZWN1dGFibGVHRjRGLw==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbW9HRiQ2LVEiI0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVEpfnBkc29sdmVGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GRzYlUSVldmFsRidGSkZNLUZQNiQtRiM2Ji1GRzYlUSRFUTFGJ0ZKRk0tRiw2LVEiLEYnRi9GMi9GNkZMRjdGOUY7Rj1GP0ZBL0ZFUSwwLjMzMzMzMzNlbUYnLUZQNiYtRiM2Ky1GRzYlUSJiRidGSkZNLUYsNi1RIj1GJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRLDAuMjc3Nzc3OGVtRicvRkVGaW8tSSNtbkdGJDYkUSIwRidGL0Zobi1GRzYlUSJmRidGSkZNLUZQNiQtRiM2JC1GRzYlUSN4M0YnRkpGTUYvRi9GZW8tRlxwNiRRIjFGJ0YvRi9GLy8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRidGL0YvRi9GLy1GLDYtUSI7RidGL0YyRltvRjdGOUY7Rj1GP0ZBRmpvLUZHNiVRKHBkc29sdmVGJ0ZKRk0tRlA2JC1GIzYlRlQtRlA2JC1GIzYmRmVuRmhuLUZQNiYtRiM2K0Zib0Zlb0ZbcEZobkZfcEZicEZlb0ZmcEYvRi9GXHFGX3FGL0YvRi9GLy1GLDYtUSJ+RidGL0YyRjVGN0Y5RjtGPUY/RkFGRC8lK2V4ZWN1dGFibGVHRjRGLw==</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L51" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEkMTQwRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">IiRTIg==</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L50" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkjbWlHRiQ2JVEibUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEiaUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRImpGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSgmc3JhcnI7RidGOUY7Rj5GQEZCRkRGRkZIRmVuL0ZORmZuLUYsNiVRJWRpZmZGJ0YvRjItRlA2JC1GIzYpLUYsNiVRI0VxRidGL0YyLUZQNiYtRiM2JUZURlxvRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZXLUYsNiVRJHZhckYnRi9GMi1GUDYmLUYjNiVGaW5GXG9GOUY5RmBwRmNwRlxvRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSJNRidGL0YyRjUtRiw2JVEnTWF0cml4RidGL0YyLUZQNiQtRiM2KUYrRlctSSNtbkdGJDYkUSQxNTBGJ0Y5RlctRltyNiRRJDE0MEYnRjlGXG9GOUY5Rl1xRlxvRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkjbWlHRiQ2JVEibUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEiaUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRImpGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSgmc3JhcnI7RidGOUY7Rj5GQEZCRkRGRkZIRmVuL0ZORmZuLUYsNiVRJWRpZmZGJ0YvRjItRlA2JC1GIzYpLUYsNiVRI0VxRidGL0YyLUZQNiYtRiM2JUZURlxvRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZXLUYsNiVRJHZhckYnRi9GMi1GUDYmLUYjNiVGaW5GXG9GOUY5RmBwRmNwRlxvRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSJNRidGL0YyRjUtRiw2JVEnTWF0cml4RidGL0YyLUZQNiQtRiM2KUYrRlctSSNtbkdGJDYkUSQxNTBGJ0Y5RlctRltyNiRRJDE0MEYnRjlGXG9GOUY5Rl1xRlxvRjk=</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L58" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElUmFua0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRIk1GJ0YvRjIvJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GM1Enbm9ybWFsRidGQEY9RkA=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElUmFua0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRIk1GJ0YvRjIvJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GM1Enbm9ybWFsRidGQEY9RkA=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEkMTMzRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">IiRMIg==</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L49" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZALUkjbWlHRiQ2JVEkRVE0RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2JS1GLDYlUSRzZXFGJ0YvRjItRlA2JC1GIzYrRlQtRlA2JC1GIzYsRlQtRlA2JC1GIzYrRlQtRlA2JC1GIzYrLUYsNiVRJWRpZmZGJ0YvRjItRlA2JC1GIzYxLUYsNiVRJEVRMUYnRi9GMi1GUDYmLUYjNiQtRiw2JVEia0YnRi9GMkY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyLUY2Ni1RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEiaUYnRi9GMkZocEZgcUZjcS1GLDYlUSJqRidGL0YyRmhwRmBxRmNxLUYsNiVRImxGJ0YvRjJGOUY5RmhwRlxyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmlxLUY2Ni1RIy4uRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl1xLUkjbW5HRiQ2JFEiNEYnRjlGOUY5RmhwRmlxRl9yRmZxRmJyRmhyRjlGOUZocC1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRlxxRmdyRmZxRl9yLUZpcjYkUSIxRidGOUZickZockY5RjlGaHBGX3BGX3JGX3NGYnItRmlyNiRRIzEwRidGOUY5RjlGOUY5L0ZjcFEifGZyRicvRmZwUSJ8aHJGJy1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0ZdcS8lJmRlcHRoR0ZhdC8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GLDYlUSRFUVFGJ0YvRjJGNUZob0Zccy1GNjYvUSZ1bmlvbkYnLyUlYm9sZEdGMS9GM1ElYm9sZEYnLyUrZm9udHdlaWdodEdGYnVGO0Y+RkBGQkZERkZGSEZccUZnckZccy1GLDYlUSRFUTJGJ0YvRjJGXHNGXHVGXHMtRiw2JVEkRVEzRidGL0YyRlxzRlx1RlxzRitGaXMtRiw2JVEjRXFGJ0YvRjJGNS1GLDYlUSZUb0pldEYnRi9GMi1GUDYkLUYjNipGaXRGaHAtRlA2Ji1GIzYlRlQtRlA2JC1GIzYrLUZQNiQtRiM2Ji1GLDYlUSJ1RidGL0YyRmNxRmZxRjlGOS1GUDYkLUYjNiotRiw2JVEjeDFGJ0YvRjJGaHAtRiw2JVEjeDJGJ0YvRjJGaHAtRiw2JVEjeDNGJ0YvRjJGaHAtRiw2JVEjeDRGJ0YvRjJGOUY5RmhwRmZxRl9yRl9zRmJyRmhyRjlGOUY5RjlGZXNGZ3NGaHAtRiw2JVEpbm90YXRpb25GJ0YvRjJGX3ItRiw2JVEramV0bnVtYmVyc0YnRi9GMkY5RjlGaXMtRiw2JVElbm9wc0YnRi9GMi1GUDYkLUYjNiRGW3ZGOUY5LyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZALUkjbWlHRiQ2JVEkRVE0RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2JS1GLDYlUSRzZXFGJ0YvRjItRlA2JC1GIzYrRlQtRlA2JC1GIzYsRlQtRlA2JC1GIzYrRlQtRlA2JC1GIzYrLUYsNiVRJWRpZmZGJ0YvRjItRlA2JC1GIzYxLUYsNiVRJEVRMUYnRi9GMi1GUDYmLUYjNiQtRiw2JVEia0YnRi9GMkY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyLUY2Ni1RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEiaUYnRi9GMkZocEZgcUZjcS1GLDYlUSJqRidGL0YyRmhwRmBxRmNxLUYsNiVRImxGJ0YvRjJGOUY5RmhwRlxyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmlxLUY2Ni1RIy4uRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl1xLUkjbW5HRiQ2JFEiNEYnRjlGOUY5RmhwRmlxRl9yRmZxRmJyRmhyRjlGOUZocC1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRlxxRmdyRmZxRl9yLUZpcjYkUSIxRidGOUZickZockY5RjlGaHBGX3BGX3JGX3NGYnItRmlyNiRRIzEwRidGOUY5RjlGOUY5L0ZjcFEifGZyRicvRmZwUSJ8aHJGJy1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0ZdcS8lJmRlcHRoR0ZhdC8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GLDYlUSRFUVFGJ0YvRjJGNUZob0Zccy1GNjYvUSZ1bmlvbkYnLyUlYm9sZEdGMS9GM1ElYm9sZEYnLyUrZm9udHdlaWdodEdGYnVGO0Y+RkBGQkZERkZGSEZccUZnckZccy1GLDYlUSRFUTJGJ0YvRjJGXHNGXHVGXHMtRiw2JVEkRVEzRidGL0YyRlxzRlx1RlxzRitGaXMtRiw2JVEjRXFGJ0YvRjJGNS1GLDYlUSZUb0pldEYnRi9GMi1GUDYkLUYjNipGaXRGaHAtRlA2Ji1GIzYlRlQtRlA2JC1GIzYrLUZQNiQtRiM2Ji1GLDYlUSJ1RidGL0YyRmNxRmZxRjlGOS1GUDYkLUYjNiotRiw2JVEjeDFGJ0YvRjJGaHAtRiw2JVEjeDJGJ0YvRjJGaHAtRiw2JVEjeDNGJ0YvRjJGaHAtRiw2JVEjeDRGJ0YvRjJGOUY5RmhwRmZxRl9yRl9zRmJyRmhyRjlGOUY5RjlGZXNGZ3NGaHAtRiw2JVEpbm90YXRpb25GJ0YvRjJGX3ItRiw2JVEramV0bnVtYmVyc0YnRi9GMkY5RjlGaXMtRiw2JVElbm9wc0YnRi9GMi1GUDYkLUYjNiRGW3ZGOUY5LyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEkMzUwRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">IiRdJA==</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L47" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY+LUkjbWlHRiQ2JVEldmFyNEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNiUtRiw2JVEkc2VxRidGL0YyLUZQNiQtRiM2K0ZULUZQNiQtRiM2K0ZULUZQNiQtRiM2K0ZULUZQNiQtRiM2K0ZULUZQNiQtRiM2Ki1JJW1zdWJHRiQ2JS1GUDYkLUYjNiYtRiw2JVEidUYnRi9GMi1GNjYtUScmc3BhcjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRImlGJ0YvRjJGOUY5LUYjNiotRiw2JVEiakYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRImtGJ0YvRjJGanAtRiw2JVEibEYnRi9GMkZqcC1GLDYlUSJtRidGL0YyRjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZqcEZocS1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZlcS1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZfcS1JI21uR0YkNiRRIjRGJ0Y5RjlGOUZqcEZlcUZeckZicUZhckZnckY5RjlGanBGYnFGXnJGZ3BGYXJGZ3JGOUY5RmpwRmdwRl5yLUZocjYkUSIxRidGOUZhckZnckY5RjlGanBGYnBGXnJGW3NGYXJGZ3JGOUY5RjlGOS8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEkdmFyRidGL0YyRjUtRiw2JVEldmFyMEYnRi9GMi1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRl5xRmZyLUY2Ni9RJnVuaW9uRicvJSVib2xkR0YxL0YzUSVib2xkRicvJStmb250d2VpZ2h0R0ZmdEY7Rj5GQEZCRkRGRkZIRl5xRmZyRl10LUYsNiVRJXZhcjFGJ0YvRjJGXXRGYHRGXXQtRiw2JVEldmFyMkYnRi9GMkZddEZgdEZddC1GLDYlUSV2YXIzRidGL0YyRl10RmB0Rl10RitGZHMtRiw2JVElbm9wc0YnRi9GMi1GUDYkLUYjNiRGZ3NGOUY5LyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY+LUkjbWlHRiQ2JVEldmFyNEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNiUtRiw2JVEkc2VxRidGL0YyLUZQNiQtRiM2K0ZULUZQNiQtRiM2K0ZULUZQNiQtRiM2K0ZULUZQNiQtRiM2K0ZULUZQNiQtRiM2Ki1JJW1zdWJHRiQ2JS1GUDYkLUYjNiYtRiw2JVEidUYnRi9GMi1GNjYtUScmc3BhcjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRImlGJ0YvRjJGOUY5LUYjNiotRiw2JVEiakYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRImtGJ0YvRjJGanAtRiw2JVEibEYnRi9GMkZqcC1GLDYlUSJtRidGL0YyRjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0ZqcEZocS1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZlcS1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZfcS1JI21uR0YkNiRRIjRGJ0Y5RjlGOUZqcEZlcUZeckZicUZhckZnckY5RjlGanBGYnFGXnJGZ3BGYXJGZ3JGOUY5RmpwRmdwRl5yLUZocjYkUSIxRidGOUZhckZnckY5RjlGanBGYnBGXnJGW3NGYXJGZ3JGOUY5RjlGOS8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEkdmFyRidGL0YyRjUtRiw2JVEldmFyMEYnRi9GMi1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRl5xRmZyLUY2Ni9RJnVuaW9uRicvJSVib2xkR0YxL0YzUSVib2xkRicvJStmb250d2VpZ2h0R0ZmdEY7Rj5GQEZCRkRGRkZIRl5xRmZyRl10LUYsNiVRJXZhcjFGJ0YvRjJGXXRGYHRGXXQtRiw2JVEldmFyMkYnRi9GMkZddEZgdEZddC1GLDYlUSV2YXIzRidGL0YyRl10RmB0Rl10RitGZHMtRiw2JVElbm9wc0YnRi9GMi1GUDYkLUYjNiRGZ3NGOUY5LyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEkMjgwRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">IiQhRw==</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L60" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkjbWlHRiQ2JVEibUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEiaUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRImpGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSgmc3JhcnI7RidGOUY7Rj5GQEZCRkRGRkZIRmVuL0ZORmZuLUYsNiVRJWRpZmZGJ0YvRjItRlA2JC1GIzYpLUYsNiVRI0VxRidGL0YyLUZQNiYtRiM2JUZURlxvRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZXLUYsNiVRJHZhckYnRi9GMi1GUDYmLUYjNiVGaW5GXG9GOUY5RmBwRmNwRlxvRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSJNRidGL0YyRjUtRiw2JVEpc2ltcGxpZnlGJ0YvRjItRlA2JC1GIzYmLUYsNiVRJ01hdHJpeEYnRi9GMi1GUDYkLUYjNilGK0ZXLUkjbW5HRiQ2JFEkMzUwRidGOUZXLUZicjYkUSQyODBGJ0Y5RlxvRjlGOUZcb0Y5RjlGXXFGXG9GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkjbWlHRiQ2JVEibUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEiaUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRImpGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSgmc3JhcnI7RidGOUY7Rj5GQEZCRkRGRkZIRmVuL0ZORmZuLUYsNiVRJWRpZmZGJ0YvRjItRlA2JC1GIzYpLUYsNiVRI0VxRidGL0YyLUZQNiYtRiM2JUZURlxvRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZXLUYsNiVRJHZhckYnRi9GMi1GUDYmLUYjNiVGaW5GXG9GOUY5RmBwRmNwRlxvRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSJNRidGL0YyRjUtRiw2JVEpc2ltcGxpZnlGJ0YvRjItRlA2JC1GIzYmLUYsNiVRJ01hdHJpeEYnRi9GMi1GUDYkLUYjNilGK0ZXLUkjbW5HRiQ2JFEkMzUwRidGOUZXLUZicjYkUSQyODBGJ0Y5RlxvRjlGOUZcb0Y5RjlGXXFGXG9GOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L61" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElUmFua0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRIk1GJ0YvRjIvJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GM1Enbm9ybWFsRidGQEY9RkA=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElUmFua0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRIk1GJ0YvRjIvJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GM1Enbm9ybWFsRidGQEY9RkA=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEkMjc2RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">IiR3Iw==</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L283" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElUmFua0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRJWV2YWxGJ0YvRjItRjY2JC1GIzYnLUYsNiVRIk1GJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUY2NiYtRiM2Jy1GLDYlUSJhRidGL0YyLUZFNi1RIj1GJ0ZIRkovRk5GTEZPRlFGU0ZVRlcvRlpRLDAuMjc3Nzc3OGVtRicvRmduRmVvLUkjbW5HRiQ2JFEiMEYnRkgvJStleGVjdXRhYmxlR0ZMRkhGSC8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRidGW3BGSEZIRltwRkhGSEZELUYjNiVGKy1GNjYkLUYjNiVGOi1GNjYkLUYjNiZGQUZELUY2NiYtRiM2Ji1GLDYlUSJiRidGL0YyRmBvRmdvRkhGSEZdcEZgcEZIRkhGSEZIRkgtRiw2I1EhRidGW3BGSA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElUmFua0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRJWV2YWxGJ0YvRjItRjY2JC1GIzYnLUYsNiVRIk1GJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUY2NiYtRiM2Jy1GLDYlUSJhRidGL0YyLUZFNi1RIj1GJ0ZIRkovRk5GTEZPRlFGU0ZVRlcvRlpRLDAuMjc3Nzc3OGVtRicvRmduRmVvLUkjbW5HRiQ2JFEiMEYnRkgvJStleGVjdXRhYmxlR0ZMRkhGSC8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRidGW3BGSEZIRltwRkhGSEZELUYjNiVGKy1GNjYkLUYjNiVGOi1GNjYkLUYjNiZGQUZELUY2NiYtRiM2Ji1GLDYlUSJiRidGL0YyRmBvRmdvRkhGSEZdcEZgcEZIRkhGSEZIRkgtRiw2I1EhRidGW3BGSA==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEkMjc0RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVEoJmNvbW1hO0YnRi8vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHUSV0cnVlRicvJSlzdHJldGNoeUdGOC8lKnN5bW1ldHJpY0dGOC8lKGxhcmdlb3BHRjgvJS5tb3ZhYmxlbGltaXRzR0Y4LyUnYWNjZW50R0Y4LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JFEkMjc2RidGL0Yv">NiQiJHUjIiR3Iw==</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L306" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEkNzAwRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">IiQrKA==</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L305" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZDLUkjbWlHRiQ2JVEldmFyNUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNiUtRiw2JVEkc2VxRidGL0YyLUZQNiQtRiM2K0ZULUZQNiQtRiM2K0ZULUZQNiQtRiM2K0ZULUZQNiQtRiM2K0ZULUZQNiQtRiM2K0ZULUZQNiQtRiM2Ki1JJW1zdWJHRiQ2JS1GUDYkLUYjNiYtRiw2JVEidUYnRi9GMi1GNjYtUScmc3BhcjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRImlGJ0YvRjJGOUY5LUYjNiwtRiw2JVEiakYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRImtGJ0YvRjJGXnEtRiw2JVEibEYnRi9GMkZecS1GLDYlUSJtRidGL0YyRl5xLUYsNiVRIm5GJ0YvRjJGOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRl5xRl9yLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNRlxyLUY2Ni1RIy4uRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmNxLUkjbW5HRiQ2JFEiNEYnRjlGOUY5Rl5xRlxyRmVyRmlxRmhyRl5zRjlGOUZecUZpcUZlckZmcUZockZec0Y5RjlGXnFGZnFGZXJGW3FGaHJGXnNGOUY5Rl5xRltxRmVyLUZfczYkUSIxRidGOUZockZec0Y5RjlGXnFGZnBGZXJGYnNGaHJGXnNGOUY5RjlGOS8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEkdmFyRidGL0YyRjUtRiw2JVEldmFyMEYnRi9GMi1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmJxRl1zLUY2Ni9RJnVuaW9uRicvJSVib2xkR0YxL0YzUSVib2xkRicvJStmb250d2VpZ2h0R0ZddUY7Rj5GQEZCRkRGRkZIRmJxRl1zRmR0LUYsNiVRJXZhcjFGJ0YvRjJGZHRGZ3RGZHQtRiw2JVEldmFyMkYnRi9GMkZkdEZndEZkdC1GLDYlUSV2YXIzRidGL0YyRmR0Rmd0RmR0LUYsNiVRJXZhcjRGJ0YvRjJGZHRGZ3RGZHRGK0ZbdC1GLDYlUSVub3BzRidGL0YyLUZQNiQtRiM2JEZedEY5RjlGZHQvJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZDLUkjbWlHRiQ2JVEldmFyNUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNiUtRiw2JVEkc2VxRidGL0YyLUZQNiQtRiM2K0ZULUZQNiQtRiM2K0ZULUZQNiQtRiM2K0ZULUZQNiQtRiM2K0ZULUZQNiQtRiM2K0ZULUZQNiQtRiM2Ki1JJW1zdWJHRiQ2JS1GUDYkLUYjNiYtRiw2JVEidUYnRi9GMi1GNjYtUScmc3BhcjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRImlGJ0YvRjJGOUY5LUYjNiwtRiw2JVEiakYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRImtGJ0YvRjJGXnEtRiw2JVEibEYnRi9GMkZecS1GLDYlUSJtRidGL0YyRl5xLUYsNiVRIm5GJ0YvRjJGOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRl5xRl9yLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNRlxyLUY2Ni1RIy4uRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmNxLUkjbW5HRiQ2JFEiNEYnRjlGOUY5Rl5xRlxyRmVyRmlxRmhyRl5zRjlGOUZecUZpcUZlckZmcUZockZec0Y5RjlGXnFGZnFGZXJGW3FGaHJGXnNGOUY5Rl5xRltxRmVyLUZfczYkUSIxRidGOUZockZec0Y5RjlGXnFGZnBGZXJGYnNGaHJGXnNGOUY5RjlGOS8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEkdmFyRidGL0YyRjUtRiw2JVEldmFyMEYnRi9GMi1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmJxRl1zLUY2Ni9RJnVuaW9uRicvJSVib2xkR0YxL0YzUSVib2xkRicvJStmb250d2VpZ2h0R0ZddUY7Rj5GQEZCRkRGRkZIRmJxRl1zRmR0LUYsNiVRJXZhcjFGJ0YvRjJGZHRGZ3RGZHQtRiw2JVEldmFyMkYnRi9GMkZkdEZndEZkdC1GLDYlUSV2YXIzRidGL0YyRmR0Rmd0RmR0LUYsNiVRJXZhcjRGJ0YvRjJGZHRGZ3RGZHRGK0ZbdC1GLDYlUSVub3BzRidGL0YyLUZQNiQtRiM2JEZedEY5RjlGZHQvJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEkNTA0RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">IiQvJg==</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L308" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkjbWlHRiQ2JVEibUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEiaUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRImpGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSgmc3JhcnI7RidGOUY7Rj5GQEZCRkRGRkZIRmVuL0ZORmZuLUYsNiVRJWRpZmZGJ0YvRjItRlA2JC1GIzYpLUYsNiVRI0VxRidGL0YyLUZQNiYtRiM2JUZURlxvRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZXLUYsNiVRJHZhckYnRi9GMi1GUDYmLUYjNiVGaW5GXG9GOUY5RmBwRmNwRlxvRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSJNRidGL0YyRjUtRiw2JVEpc2ltcGxpZnlGJ0YvRjItRlA2JC1GIzYmLUYsNiVRJ01hdHJpeEYnRi9GMi1GUDYkLUYjNilGK0ZXLUkjbW5HRiQ2JFEkNzAwRidGOUZXLUZicjYkUSQ1MDRGJ0Y5RlxvRjlGOUZcb0Y5RjlGXXFGXG9GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkjbWlHRiQ2JVEibUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEiaUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRImpGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSgmc3JhcnI7RidGOUY7Rj5GQEZCRkRGRkZIRmVuL0ZORmZuLUYsNiVRJWRpZmZGJ0YvRjItRlA2JC1GIzYpLUYsNiVRI0VxRidGL0YyLUZQNiYtRiM2JUZURlxvRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZXLUYsNiVRJHZhckYnRi9GMi1GUDYmLUYjNiVGaW5GXG9GOUY5RmBwRmNwRlxvRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSJNRidGL0YyRjUtRiw2JVEpc2ltcGxpZnlGJ0YvRjItRlA2JC1GIzYmLUYsNiVRJ01hdHJpeEYnRi9GMi1GUDYkLUYjNilGK0ZXLUkjbW5HRiQ2JFEkNzAwRidGOUZXLUZicjYkUSQ1MDRGJ0Y5RlxvRjlGOUZcb0Y5RjlGXXFGXG9GOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L307" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElUmFua0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRJWV2YWxGJ0YvRjItRjY2JC1GIzYoRjotRjY2JC1GIzYnLUYsNiVRIk1GJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRlAvJSpzeW1tZXRyaWNHRlAvJShsYXJnZW9wR0ZQLyUubW92YWJsZWxpbWl0c0dGUC8lJ2FjY2VudEdGUC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUY2NiYtRiM2MC1GLDYlUSJhRidGL0YyLUZJNi1RIj1GJ0ZMRk4vRlJGUEZTRlVGV0ZZRmVuL0ZoblEsMC4yNzc3Nzc4ZW1GJy9GW29GaW8tSSNtbkdGJDYkUSIxRidGTEZILUYsNiVRImJGJ0YvRjJGZG8tRlxwNiRRIjBGJ0ZMRkgtRiw2JVEiZkYnRi9GMi1GNjYkLUYjNiUtRiw2JVEjeDNGJ0YvRjIvJStleGVjdXRhYmxlR0ZQRkxGTEZkb0ZccUZfcUZMRkwvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRl9xRkxGTEZILUY2NiYtRiM2My1GLDYlUSN4MUYnRi9GMkZkb0ZbcEZILUYsNiVRI3gyRidGL0YyRmRvRmJwRkhGXHFGZG9GW3BGSC1GLDYlUSN4NEYnRi9GMkZkb0ZbcEZfcUZMRkxGYXFGZHFGX3FGTEZMRl9xRkxGTEZfcUZM">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElUmFua0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRJWV2YWxGJ0YvRjItRjY2JC1GIzYoRjotRjY2JC1GIzYnLUYsNiVRIk1GJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRlAvJSpzeW1tZXRyaWNHRlAvJShsYXJnZW9wR0ZQLyUubW92YWJsZWxpbWl0c0dGUC8lJ2FjY2VudEdGUC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUY2NiYtRiM2MC1GLDYlUSJhRidGL0YyLUZJNi1RIj1GJ0ZMRk4vRlJGUEZTRlVGV0ZZRmVuL0ZoblEsMC4yNzc3Nzc4ZW1GJy9GW29GaW8tSSNtbkdGJDYkUSIxRidGTEZILUYsNiVRImJGJ0YvRjJGZG8tRlxwNiRRIjBGJ0ZMRkgtRiw2JVEiZkYnRi9GMi1GNjYkLUYjNiUtRiw2JVEjeDNGJ0YvRjIvJStleGVjdXRhYmxlR0ZQRkxGTEZkb0ZccUZfcUZMRkwvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRl9xRkxGTEZILUY2NiYtRiM2My1GLDYlUSN4MUYnRi9GMkZkb0ZbcEZILUYsNiVRI3gyRidGL0YyRmRvRmJwRkhGXHFGZG9GW3BGSC1GLDYlUSN4NEYnRi9GMkZkb0ZbcEZfcUZMRkxGYXFGZHFGX3FGTEZMRl9xRkxGTEZfcUZM</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEkNTAzRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">IiQuJg==</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L312" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFElMTI2MEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiVnNw==</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L313" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZHLUkjbWlHRiQ2JVEldmFyNkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNiUtRiw2JVEkc2VxRidGL0YyLUZQNiQtRiM2K0ZULUZQNiQtRiM2K0ZULUZQNiQtRiM2K0ZULUZQNiQtRiM2K0ZULUZQNiQtRiM2K0ZULUZQNiQtRiM2K0ZULUZQNiQtRiM2Ki1JJW1zdWJHRiQ2JS1GUDYkLUYjNiYtRiw2JVEidUYnRi9GMi1GNjYtUScmc3BhcjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRImlGJ0YvRjJGOUY5LUYjNi4tRiw2JVEiakYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRImtGJ0YvRjJGYnEtRiw2JVEibEYnRi9GMkZicS1GLDYlUSJtRidGL0YyRmJxLUYsNiVRIm5GJ0YvRjJGYnEtRiw2JVEickYnRi9GMkY5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGYnFGZnItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GY3ItRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZ3EtSSNtbkdGJDYkUSI0RidGOUY5RjlGYnFGY3JGXHNGYHJGX3NGZXNGOUY5RmJxRmByRlxzRl1yRl9zRmVzRjlGOUZicUZdckZcc0ZqcUZfc0Zlc0Y5RjlGYnFGanFGXHNGX3FGX3NGZXNGOUY5RmJxRl9xRlxzLUZmczYkUSIxRidGOUZfc0Zlc0Y5RjlGYnFGanBGXHNGaXNGX3NGZXNGOUY5RjlGOS8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEkdmFyRidGL0YyRjUtRiw2JVEldmFyMEYnRi9GMi1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmZxRmRzLUY2Ni9RJnVuaW9uRicvJSVib2xkR0YxL0YzUSVib2xkRicvJStmb250d2VpZ2h0R0ZkdUY7Rj5GQEZCRkRGRkZIRmZxRmRzRlt1LUYsNiVRJXZhcjFGJ0YvRjJGW3VGXnVGW3UtRiw2JVEldmFyMkYnRi9GMkZbdUZedUZbdS1GLDYlUSV2YXIzRidGL0YyRlt1Rl51Rlt1LUYsNiVRJXZhcjRGJ0YvRjJGW3VGXnVGW3UtRiw2JVEldmFyNUYnRi9GMkZbdUZedUZbdUYrRmJ0LUYsNiVRJW5vcHNGJ0YvRjItRlA2JC1GIzYkRmV0RjlGOUZbdS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZHLUkjbWlHRiQ2JVEldmFyNkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNiUtRiw2JVEkc2VxRidGL0YyLUZQNiQtRiM2K0ZULUZQNiQtRiM2K0ZULUZQNiQtRiM2K0ZULUZQNiQtRiM2K0ZULUZQNiQtRiM2K0ZULUZQNiQtRiM2K0ZULUZQNiQtRiM2Ki1JJW1zdWJHRiQ2JS1GUDYkLUYjNiYtRiw2JVEidUYnRi9GMi1GNjYtUScmc3BhcjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRImlGJ0YvRjJGOUY5LUYjNi4tRiw2JVEiakYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRImtGJ0YvRjJGYnEtRiw2JVEibEYnRi9GMkZicS1GLDYlUSJtRidGL0YyRmJxLUYsNiVRIm5GJ0YvRjJGYnEtRiw2JVEickYnRi9GMkY5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGYnFGZnItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GY3ItRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZ3EtSSNtbkdGJDYkUSI0RidGOUY5RjlGYnFGY3JGXHNGYHJGX3NGZXNGOUY5RmJxRmByRlxzRl1yRl9zRmVzRjlGOUZicUZdckZcc0ZqcUZfc0Zlc0Y5RjlGYnFGanFGXHNGX3FGX3NGZXNGOUY5RmJxRl9xRlxzLUZmczYkUSIxRidGOUZfc0Zlc0Y5RjlGYnFGanBGXHNGaXNGX3NGZXNGOUY5RjlGOS8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEkdmFyRidGL0YyRjUtRiw2JVEldmFyMEYnRi9GMi1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmZxRmRzLUY2Ni9RJnVuaW9uRicvJSVib2xkR0YxL0YzUSVib2xkRicvJStmb250d2VpZ2h0R0ZkdUY7Rj5GQEZCRkRGRkZIRmZxRmRzRlt1LUYsNiVRJXZhcjFGJ0YvRjJGW3VGXnVGW3UtRiw2JVEldmFyMkYnRi9GMkZbdUZedUZbdS1GLDYlUSV2YXIzRidGL0YyRlt1Rl51Rlt1LUYsNiVRJXZhcjRGJ0YvRjJGW3VGXnVGW3UtRiw2JVEldmFyNUYnRi9GMkZbdUZedUZbdUYrRmJ0LUYsNiVRJW5vcHNGJ0YvRjItRlA2JC1GIzYkRmV0RjlGOUZbdS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEkODQwRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">IiRTKQ==</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L310" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkjbWlHRiQ2JVEibUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEiaUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRImpGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSgmc3JhcnI7RidGOUY7Rj5GQEZCRkRGRkZIRmVuL0ZORmZuLUYsNiVRJWRpZmZGJ0YvRjItRlA2JC1GIzYpLUYsNiVRI0VxRidGL0YyLUZQNiYtRiM2JUZURlxvRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZXLUYsNiVRJHZhckYnRi9GMi1GUDYmLUYjNiVGaW5GXG9GOUY5RmBwRmNwRlxvRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSJNRidGL0YyRjUtRiw2JVEpc2ltcGxpZnlGJ0YvRjItRlA2JC1GIzYmLUYsNiVRJ01hdHJpeEYnRi9GMi1GUDYkLUYjNilGK0ZXLUkjbW5HRiQ2JFElMTI2MEYnRjlGVy1GYnI2JFEkODQwRidGOUZcb0Y5RjlGXG9GOUY5Rl1xRlxvRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkjbWlHRiQ2JVEibUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEiaUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRImpGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSgmc3JhcnI7RidGOUY7Rj5GQEZCRkRGRkZIRmVuL0ZORmZuLUYsNiVRJWRpZmZGJ0YvRjItRlA2JC1GIzYpLUYsNiVRI0VxRidGL0YyLUZQNiYtRiM2JUZURlxvRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZXLUYsNiVRJHZhckYnRi9GMi1GUDYmLUYjNiVGaW5GXG9GOUY5RmBwRmNwRlxvRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSJNRidGL0YyRjUtRiw2JVEpc2ltcGxpZnlGJ0YvRjItRlA2JC1GIzYmLUYsNiVRJ01hdHJpeEYnRi9GMi1GUDYkLUYjNilGK0ZXLUkjbW5HRiQ2JFElMTI2MEYnRjlGVy1GYnI2JFEkODQwRidGOUZcb0Y5RjlGXG9GOUY5Rl1xRlxvRjk=</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L311" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElUmFua0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRJWV2YWxGJ0YvRjItRjY2JC1GIzYoRjotRjY2JC1GIzYnLUYsNiVRIk1GJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRlAvJSpzeW1tZXRyaWNHRlAvJShsYXJnZW9wR0ZQLyUubW92YWJsZWxpbWl0c0dGUC8lJ2FjY2VudEdGUC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUY2NiYtRiM2MC1GLDYlUSJhRidGL0YyLUZJNi1RIj1GJ0ZMRk4vRlJGUEZTRlVGV0ZZRmVuL0ZoblEsMC4yNzc3Nzc4ZW1GJy9GW29GaW8tSSNtbkdGJDYkUSIxRidGTEZILUYsNiVRImJGJ0YvRjJGZG8tRlxwNiRRIjBGJ0ZMRkgtRiw2JVEiZkYnRi9GMi1GNjYkLUYjNiUtRiw2JVEjeDNGJ0YvRjIvJStleGVjdXRhYmxlR0ZQRkxGTEZkb0ZccUZfcUZMRkwvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRl9xRkxGTEZILUY2NiYtRiM2My1GLDYlUSN4MUYnRi9GMkZkb0ZbcEZILUYsNiVRI3gyRidGL0YyRmRvRmJwRkhGXHFGZG9GW3BGSC1GLDYlUSN4NEYnRi9GMkZkb0ZbcEZfcUZMRkxGYXFGZHFGX3FGTEZMRl9xRkxGTEZfcUZM">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElUmFua0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRJWV2YWxGJ0YvRjItRjY2JC1GIzYoRjotRjY2JC1GIzYnLUYsNiVRIk1GJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRlAvJSpzeW1tZXRyaWNHRlAvJShsYXJnZW9wR0ZQLyUubW92YWJsZWxpbWl0c0dGUC8lJ2FjY2VudEdGUC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUY2NiYtRiM2MC1GLDYlUSJhRidGL0YyLUZJNi1RIj1GJ0ZMRk4vRlJGUEZTRlVGV0ZZRmVuL0ZoblEsMC4yNzc3Nzc4ZW1GJy9GW29GaW8tSSNtbkdGJDYkUSIxRidGTEZILUYsNiVRImJGJ0YvRjJGZG8tRlxwNiRRIjBGJ0ZMRkgtRiw2JVEiZkYnRi9GMi1GNjYkLUYjNiUtRiw2JVEjeDNGJ0YvRjIvJStleGVjdXRhYmxlR0ZQRkxGTEZkb0ZccUZfcUZMRkwvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRl9xRkxGTEZILUY2NiYtRiM2My1GLDYlUSN4MUYnRi9GMkZkb0ZbcEZILUYsNiVRI3gyRidGL0YyRmRvRmJwRkhGXHFGZG9GW3BGSC1GLDYlUSN4NEYnRi9GMkZkb0ZbcEZfcUZMRkxGYXFGZHFGX3FGTEZMRl9xRkxGTEZfcUZM</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEkODQwRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">IiRTKQ==</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L286" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L63" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZgby1JI21pR0YkNiVRJG5vekYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUY2Ni9RJXByb2NGJy8lJWJvbGRHRjEvRjNRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRlVGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZZLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2JVEiWEYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUYsNiNRIUYnLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRlkvJSZkZXB0aEdGZ28vJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZYRlpGX3BGX3BGX3BGX3AtRjY2L1EmbG9jYWxGJ0ZSRlRGVkY7Rj5GQEZCRkRGRkZIRlhGWkZfcC1GLDYlUSJpRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGWC9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJzRidGL0YyLUY2Ni1RIjtGJ0Y5RjtGW3FGQEZCRkRGRkZIRlhGTUZib0ZfcEZfcEZfcEZfcEZfcEZecUY1LUkjbW5HRiQ2JFEiMEYnRjlGYXEtRjY2L1EkZm9yRidGUkZURlZGO0Y+RkBGQkZERkZGSEZYRlpGX3BGZXBGX3AtRjY2L1EjdG9GJ0ZSRlRGVkY7Rj5GQEZCRkRGRkZIRlhGWkZfcC1GLDYlUSVub3BzRidGL0YyRmVuRl9wLUY2Ni9RI2RvRidGUkZURlZGO0Y+RkBGQkZERkZGSEZYRlpGX3AtRjY2L1EjaWZGJ0ZSRlRGVkY7Rj5GQEZCRkRGRkZIRlhGWkZfcEZqbi1GZm42Ji1GIzYlRmVwRl1vRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUSUmbmU7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZkcUZfcC1GNjYvUSV0aGVuRidGUkZURlZGO0Y+RkBGQkZERkZGSEZYRlpGX3BGXnFGNUZecS1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORlt0LUZlcTYkUSIxRidGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GNjYvUSNmaUYnRlJGVEZWRjtGPkZARkJGREZGRkhGWEZaRmB0LUY2Ni9RI29kRidGUkZURlZGO0Y+RkBGQkZERkZGSEZYRlpGYHRGXnFGX3BGYXFGYm9GX3AtRjY2L1EkZW5kRidGUkZURlZGO0Y+RkBGQkZERkZGSEZYRlpGX3BGT0ZgdEZdb0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZgby1JI21pR0YkNiVRJG5vekYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUY2Ni9RJXByb2NGJy8lJWJvbGRHRjEvRjNRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRlVGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZZLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2JVEiWEYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUYsNiNRIUYnLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRlkvJSZkZXB0aEdGZ28vJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZYRlpGX3BGX3BGX3BGX3AtRjY2L1EmbG9jYWxGJ0ZSRlRGVkY7Rj5GQEZCRkRGRkZIRlhGWkZfcC1GLDYlUSJpRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGWC9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJzRidGL0YyLUY2Ni1RIjtGJ0Y5RjtGW3FGQEZCRkRGRkZIRlhGTUZib0ZfcEZfcEZfcEZfcEZfcEZecUY1LUkjbW5HRiQ2JFEiMEYnRjlGYXEtRjY2L1EkZm9yRidGUkZURlZGO0Y+RkBGQkZERkZGSEZYRlpGX3BGZXBGX3AtRjY2L1EjdG9GJ0ZSRlRGVkY7Rj5GQEZCRkRGRkZIRlhGWkZfcC1GLDYlUSVub3BzRidGL0YyRmVuRl9wLUY2Ni9RI2RvRidGUkZURlZGO0Y+RkBGQkZERkZGSEZYRlpGX3AtRjY2L1EjaWZGJ0ZSRlRGVkY7Rj5GQEZCRkRGRkZIRlhGWkZfcEZqbi1GZm42Ji1GIzYlRmVwRl1vRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUSUmbmU7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZkcUZfcC1GNjYvUSV0aGVuRidGUkZURlZGO0Y+RkBGQkZERkZGSEZYRlpGX3BGXnFGNUZecS1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORlt0LUZlcTYkUSIxRidGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GNjYvUSNmaUYnRlJGVEZWRjtGPkZARkJGREZGRkhGWEZaRmB0LUY2Ni9RI29kRidGUkZURlZGO0Y+RkBGQkZERkZGSEZYRlpGYHRGXnFGX3BGYXFGYm9GX3AtRjY2L1EkZW5kRidGUkZURlZGO0Y+RkBGQkZERkZGSEZYRlpGX3BGT0ZgdEZdb0Y5</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L66" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZbby1JI21pR0YkNiVRJHBvekYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUY2Ni9RJXByb2NGJy8lJWJvbGRHRjEvRjNRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRlVGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZZLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVEiWEYnRi9GMkY5RjktRiw2I1EhRictSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGWS8lJmRlcHRoR0Zlby8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRlhGWkZdcEZdcEZdcEZdcC1GNjYvUSZsb2NhbEYnRlJGVEZWRjtGPkZARkJGREZGRkhGWEZaRl1wLUYsNiVRImlGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZYL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRImpGJ0YvRjItRjY2LVEiO0YnRjlGO0ZpcEZARkJGREZGRkhGWEZNRmBvRl1wRl1wRl1wRl1wRl1wLUY2Ni9RJGZvckYnRlJGVEZWRjtGPkZARkJGREZGRkhGWEZaRl1wRmNwRl1wLUY2Ni9RI3RvRidGUkZURlZGO0Y+RkBGQkZERkZGSEZYRlpGXXAtRiw2JVElbm9wc0YnRi9GMkZlbkZdcC1GNjYvUSNkb0YnRlJGVEZWRjtGPkZARkJGREZGRkhGWEZaRl1wLUY2Ni9RI2lmRidGUkZURlZGO0Y+RkBGQkZERkZGSEZYRlpGXXBGam4tRmZuNiYtRiM2JEZjcEY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVElJm5lO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIwRidGOUZdcC1GNjYvUSV0aGVuRidGUkZURlZGO0Y+RkBGQkZERkZGSEZYRlpGXXBGXHFGNUZjcC1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GNjYvUSNmaUYnRlJGVEZWRjtGPkZARkJGREZGRkhGWEZaRmVzLUY2Ni9RI29kRidGUkZURlZGO0Y+RkBGQkZERkZGSEZYRlpGZXNGXHFGXXBGX3FGYG9GXXAtRjY2L1EkZW5kRidGUkZURlZGO0Y+RkBGQkZERkZGSEZYRlpGXXBGT0Zlc0ZdcC8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZbby1JI21pR0YkNiVRJHBvekYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUY2Ni9RJXByb2NGJy8lJWJvbGRHRjEvRjNRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRlVGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZZLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVEiWEYnRi9GMkY5RjktRiw2I1EhRictSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGWS8lJmRlcHRoR0Zlby8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRlhGWkZdcEZdcEZdcEZdcC1GNjYvUSZsb2NhbEYnRlJGVEZWRjtGPkZARkJGREZGRkhGWEZaRl1wLUYsNiVRImlGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZYL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRImpGJ0YvRjItRjY2LVEiO0YnRjlGO0ZpcEZARkJGREZGRkhGWEZNRmBvRl1wRl1wRl1wRl1wRl1wLUY2Ni9RJGZvckYnRlJGVEZWRjtGPkZARkJGREZGRkhGWEZaRl1wRmNwRl1wLUY2Ni9RI3RvRidGUkZURlZGO0Y+RkBGQkZERkZGSEZYRlpGXXAtRiw2JVElbm9wc0YnRi9GMkZlbkZdcC1GNjYvUSNkb0YnRlJGVEZWRjtGPkZARkJGREZGRkhGWEZaRl1wLUY2Ni9RI2lmRidGUkZURlZGO0Y+RkBGQkZERkZGSEZYRlpGXXBGam4tRmZuNiYtRiM2JEZjcEY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVElJm5lO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIwRidGOUZdcC1GNjYvUSV0aGVuRidGUkZURlZGO0Y+RkBGQkZERkZGSEZYRlpGXXBGXHFGNUZjcC1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GNjYvUSNmaUYnRlJGVEZWRjtGPkZARkJGREZGRkhGWEZaRmVzLUY2Ni9RI29kRidGUkZURlZGO0Y+RkBGQkZERkZGSEZYRlpGZXNGXHFGXXBGX3FGYG9GXXAtRjY2L1EkZW5kRidGUkZURlZGO0Y+RkBGQkZERkZGSEZYRlpGXXBGT0Zlc0ZdcC8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L148" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZbcC1JI21pR0YkNiVRJXBvenpGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GNjYvUSVwcm9jRicvJSVib2xkR0YxL0YzUSVib2xkRicvJStmb250d2VpZ2h0R0ZVRjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GWS1JKG1mZW5jZWRHRiQ2JC1GIzYkLUYsNiVRIlhGJ0YvRjJGOUY5LUYsNiNRIUYnLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRlkvJSZkZXB0aEdGZW8vJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZYRlpGXXBGXXBGXXBGXXAtRjY2L1EmbG9jYWxGJ0ZSRlRGVkY7Rj5GQEZCRkRGRkZIRlhGWkZdcC1GLDYlUSJpRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGWC9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJTRidGL0YyRmZwLUYsNiVRIkNGJ0YvRjItRjY2LVEiO0YnRjlGO0ZpcEZARkJGREZGRkhGWEZNRlxxRjUtRmZuNiYtRiM2JUZdby8lK2V4ZWN1dGFibGVHRj1GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRl9xRjVGZXFGYXJGYG9GXXBGXXBGXXBGXXBGXXAtRjY2L1EkZm9yRidGUkZURlZGO0Y+RkBGQkZERkZGSEZYRlpGXXBGY3BGXXAtRjY2L1EjdG9GJ0ZSRlRGVkY7Rj5GQEZCRkRGRkZIRlhGWkZdcC1GLDYlUSVub3BzRidGL0YyRmVuRl1wLUY2Ni9RI2RvRidGUkZURlZGO0Y+RkBGQkZERkZGSEZYRlpGXXAtRjY2L1EjaWZGJ0ZSRlRGVkY7Rj5GQEZCRkRGRkZIRlhGWkZdcEZqbi1GZm42Ji1GIzYkRmNwRjlGOUZbckZeci1GNjYtUSUmbmU7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JI21uR0YkNiRRIjBGJ0Y5Rl1wLUY2Ni9RJXRoZW5GJ0ZSRlRGVkY7Rj5GQEZCRkRGRkZIRlhGWkZdcEZccUY1LUZmbjYmLUYjNigtRiw2JVEjb3BGJ0YvRjItRmZuNiQtRiM2JUZccUZpcUY5RjlGZnBGY3BGaXFGOUY5RltyRl5yRmFyRl9xRjUtRmZuNiYtRiM2KUZldC1GZm42JC1GIzYlRl9xRmlxRjlGOUZmcC1GIzYlRmpuRmNzRjlGXW9GaXFGOUY5RltyRl5yRmFyLUY2Ni9RI2ZpRidGUkZURlZGO0Y+RkBGQkZERkZGSEZYRlpGYXItRjY2L1Ejb2RGJ0ZSRlRGVkY7Rj5GQEZCRkRGRkZIRlhGWkZhckZccUZmcEZfcUZicUZgb0ZdcC1GNjYvUSRlbmRGJ0ZSRlRGVkY7Rj5GQEZCRkRGRkZIRlhGWkZdcEZPRmFyRl1wRl1wRmlxRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZbcC1JI21pR0YkNiVRJXBvenpGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GNjYvUSVwcm9jRicvJSVib2xkR0YxL0YzUSVib2xkRicvJStmb250d2VpZ2h0R0ZVRjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GWS1JKG1mZW5jZWRHRiQ2JC1GIzYkLUYsNiVRIlhGJ0YvRjJGOUY5LUYsNiNRIUYnLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRlkvJSZkZXB0aEdGZW8vJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZYRlpGXXBGXXBGXXBGXXAtRjY2L1EmbG9jYWxGJ0ZSRlRGVkY7Rj5GQEZCRkRGRkZIRlhGWkZdcC1GLDYlUSJpRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGWC9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJTRidGL0YyRmZwLUYsNiVRIkNGJ0YvRjItRjY2LVEiO0YnRjlGO0ZpcEZARkJGREZGRkhGWEZNRlxxRjUtRmZuNiYtRiM2JUZdby8lK2V4ZWN1dGFibGVHRj1GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRl9xRjVGZXFGYXJGYG9GXXBGXXBGXXBGXXBGXXAtRjY2L1EkZm9yRidGUkZURlZGO0Y+RkBGQkZERkZGSEZYRlpGXXBGY3BGXXAtRjY2L1EjdG9GJ0ZSRlRGVkY7Rj5GQEZCRkRGRkZIRlhGWkZdcC1GLDYlUSVub3BzRidGL0YyRmVuRl1wLUY2Ni9RI2RvRidGUkZURlZGO0Y+RkBGQkZERkZGSEZYRlpGXXAtRjY2L1EjaWZGJ0ZSRlRGVkY7Rj5GQEZCRkRGRkZIRlhGWkZdcEZqbi1GZm42Ji1GIzYkRmNwRjlGOUZbckZeci1GNjYtUSUmbmU7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JI21uR0YkNiRRIjBGJ0Y5Rl1wLUY2Ni9RJXRoZW5GJ0ZSRlRGVkY7Rj5GQEZCRkRGRkZIRlhGWkZdcEZccUY1LUZmbjYmLUYjNigtRiw2JVEjb3BGJ0YvRjItRmZuNiQtRiM2JUZccUZpcUY5RjlGZnBGY3BGaXFGOUY5RltyRl5yRmFyRl9xRjUtRmZuNiYtRiM2KUZldC1GZm42JC1GIzYlRl9xRmlxRjlGOUZmcC1GIzYlRmpuRmNzRjlGXW9GaXFGOUY5RltyRl5yRmFyLUY2Ni9RI2ZpRidGUkZURlZGO0Y+RkBGQkZERkZGSEZYRlpGYXItRjY2L1Ejb2RGJ0ZSRlRGVkY7Rj5GQEZCRkRGRkZIRlhGWkZhckZccUZmcEZfcUZicUZgb0ZdcC1GNjYvUSRlbmRGJ0ZSRlRGVkY7Rj5GQEZCRkRGRkZIRlhGWkZdcEZPRmFyRl1wRl1wRmlxRjk=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L73" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L69" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L65" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L331" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L332" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L82" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L64" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEiTUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYjNiYtRiw2I1EhRictRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSdNYXRyaXhGJ0YvRjItRlg2JC1GIzYoLUYsNiVRIm1GJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1JI21uR0YkNiRRJTEyNjBGJ0Y5RmBvLUZpbzYkUSQ4NDBGJ0Y5RjlGOUY5RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSJwRidGL0YyRmBvLUYsNiVRInFGJ0YvRjJGNS1GLDYlUStEaW1lbnNpb25zRidGL0YyLUZYNiQtRiM2JUYrLyUrZXhlY3V0YWJsZUdGPUY5RjlGX3FGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEiTUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYjNiYtRiw2I1EhRictRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSdNYXRyaXhGJ0YvRjItRlg2JC1GIzYoLUYsNiVRIm1GJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1JI21uR0YkNiRRJTEyNjBGJ0Y5RmBvLUZpbzYkUSQ4NDBGJ0Y5RjlGOUY5RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSJwRidGL0YyRmBvLUYsNiVRInFGJ0YvRjJGNS1GLDYlUStEaW1lbnNpb25zRidGL0YyLUZYNiQtRiM2JUYrLyUrZXhlY3V0YWJsZUdGPUY5RjlGX3FGOQ==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEicEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKCZjb21tYTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEicUYnRi9GMi1GNjYtUSkmQXNzaWduO0YnRjlGOy9GP0Y9RkBGQkZERkZGSC9GS1EsMC4yNzc3Nzc4ZW1GJy9GTkZYLUkjbW5HRiQ2JFElMTI2MEYnRjlGNS1GZW42JFEkODQwRidGOUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+NiRJInBHRihJInFHRig2JCIlZzciJFMpNyRGMUYy</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L337" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">The following operations have to be performed successively and cyclically unless the matrix size drops. All different displayed factors should be stored and examined for zeros</Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L315" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2JVEjTU1GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSRyZHJGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JC1GLDYlUSJNRidGL0YyRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUYrLUZTNiYtRiM2JS1JI21uR0YkNiRRIjJGJ0Y5LyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiO0YnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJ0ZNRldGNUYrLUZTNiYtRiM2JS1GXG82JFEiMUYnRjlGX29GOUY5RmFvRmRvRlotRiM2JS1GLDYlUStEaW1lbnNpb25zRidGL0YyRlJGOS1GLDYjUSFGJ0Zfb0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2JVEjTU1GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSRyZHJGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JC1GLDYlUSJNRidGL0YyRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUYrLUZTNiYtRiM2JS1JI21uR0YkNiRRIjJGJ0Y5LyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiO0YnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJ0ZNRldGNUYrLUZTNiYtRiM2JS1GXG82JFEiMUYnRjlGX29GOUY5RmFvRmRvRlotRiM2JS1GLDYlUStEaW1lbnNpb25zRidGL0YyRlJGOS1GLDYjUSFGJ0Zfb0Y5</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYmLUkmbWZyYWNHRiQ2KC1JI21uR0YkNiRRIjJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictRiw2Ji1JJW1zdXBHRiQ2JS1JI21pR0YkNiVRImFGJy8lJ2l0YWxpY0dRJXRydWVGJy9GNlEnaXRhbGljRidGMS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRictSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RidGNS8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGTy8lKXN0cmV0Y2h5R0ZPLyUqc3ltbWV0cmljR0ZPLyUobGFyZ2VvcEdGTy8lLm1vdmFibGVsaW1pdHNHRk8vJSdhY2NlbnRHRk8vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0Zobi1GPjYlUSN4NEYnRkFGREY1LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zjby8lKWJldmVsbGVkR0ZPLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZPRjVGNS8lJW9wZW5HUScmbGN1YjtGJy8lJmNsb3NlR1EnJnJjdWI7Ric=">PCMsJCooIiIjIiIiKUkiYUc2IiIiIyEiIkkjeDRHJSpwcm90ZWN0ZWRHISIiIiIi</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEjMjlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSgmY29tbWE7RidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUSIwRidGL0Yv">NiQiI0giIiE=</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L318" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY0LUkjbWlHRiQ2JVEjTU1GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSRyZGNGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JC1GLDYlUSJNRidGL0YyRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUYrLUZTNiYtRiM2JC1JI21uR0YkNiRRIjJGJ0Y5RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUSI7RidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnRk1GV0Y1RistRlM2Ji1GIzYkLUZcbzYkUSIxRidGOUY5RjlGX29GYm9GWi1GLDYlUStEaW1lbnNpb25zRidGL0YyRlItRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZpby9GTkZqby8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY0LUkjbWlHRiQ2JVEjTU1GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSRyZGNGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JC1GLDYlUSJNRidGL0YyRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUYrLUZTNiYtRiM2JC1JI21uR0YkNiRRIjJGJ0Y5RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUSI7RidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnRk1GV0Y1RistRlM2Ji1GIzYkLUZcbzYkUSIxRidGOUY5RjlGX29GYm9GWi1GLDYlUStEaW1lbnNpb25zRidGL0YyRlItRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZpby9GTkZqby8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEoJmVtcHR5O0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">PCI=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEjODlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSgmY29tbWE7RidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUSMyOEYnRi9GLw==">NiQiIyopIiNH</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L317" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEiTUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJHJ6ckYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYkRitGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRK0RpbWVuc2lvbnNGJ0YvRjJGUi8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEiTUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJHJ6ckYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYkRitGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRK0RpbWVuc2lvbnNGJ0YvRjJGUi8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEjNTdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSgmY29tbWE7RidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUSMyOEYnRi9GLw==">NiQiI2QiI0c=</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L333" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2JVEjTU1GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSVyZHIyRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVEiTUYnRi9GMkY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GKy1GUzYmLUYjNiUtSSNtbkdGJDYkUSIyRidGOS8lK2V4ZWN1dGFibGVHRj1GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIjtGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRidGTUZXRjVGKy1GUzYmLUYjNiUtRlxvNiRRIjFGJ0Y5Rl9vRjlGOUZhb0Zkb0ZaLUYsNiVRK0RpbWVuc2lvbnNGJ0YvRjJGUkZfb0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2JVEjTU1GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSVyZHIyRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVEiTUYnRi9GMkY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GKy1GUzYmLUYjNiUtSSNtbkdGJDYkUSIyRidGOS8lK2V4ZWN1dGFibGVHRj1GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIjtGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRidGTUZXRjVGKy1GUzYmLUYjNiUtRlxvNiRRIjFGJ0Y5Rl9vRjlGOUZhb0Zkb0ZaLUYsNiVRK0RpbWVuc2lvbnNGJ0YvRjJGUkZfb0Y5</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEoJmVtcHR5O0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">PCI=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEjMzdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSgmY29tbWE7RidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUSI4RidGL0Yv">NiQiI1AiIik=</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L334" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY0LUkjbWlHRiQ2JVEjTU1GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSVyZGMyRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVEiTUYnRi9GMkY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GKy1GUzYmLUYjNiQtSSNtbkdGJDYkUSIyRidGOUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiO0YnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJ0ZNRldGNUYrLUZTNiYtRiM2JC1GXG82JFEiMUYnRjlGOUY5Rl9vRmJvRlotRiw2JVErRGltZW5zaW9uc0YnRi9GMkZSLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGaW8vRk5Gam8vJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY0LUkjbWlHRiQ2JVEjTU1GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSVyZGMyRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVEiTUYnRi9GMkY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GKy1GUzYmLUYjNiQtSSNtbkdGJDYkUSIyRidGOUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiO0YnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJ0ZNRldGNUYrLUZTNiYtRiM2JC1GXG82JFEiMUYnRjlGOUY5Rl9vRmJvRlotRiw2JVErRGltZW5zaW9uc0YnRi9GMkZSLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGaW8vRk5Gam8vJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEoJmVtcHR5O0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">PCI=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEjMzdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSgmY29tbWE7RidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUSI4RidGL0Yv">NiQiI1AiIik=</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L329" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkc2VxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiwtRiw2JVEiTUYnRi9GMi1GNjYmLUYjNictRiw2JVEiaUYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGTC8lKnN5bW1ldHJpY0dGTC8lKGxhcmdlb3BHRkwvJS5tb3ZhYmxlbGltaXRzR0ZMLyUnYWNjZW50R0ZMLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSIxRidGSC8lK2V4ZWN1dGFibGVHRkxGSEZILyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRkRGQS1GRTYtUSI9RidGSEZKL0ZORkxGT0ZRRlNGVUZXL0ZaUSwwLjI3Nzc3NzhlbUYnL0ZnbkZqb0Zpbi1GRTYtUSMuLkYnRkhGSkZob0ZPRlFGU0ZVRlcvRlpRLDAuMjIyMjIyMmVtRicvRmduRmVuLUZqbjYkUSMzMEYnRkhGXW9GSEZIRl1vRkg=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkc2VxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiwtRiw2JVEiTUYnRi9GMi1GNjYmLUYjNictRiw2JVEiaUYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGTC8lKnN5bW1ldHJpY0dGTC8lKGxhcmdlb3BHRkwvJS5tb3ZhYmxlbGltaXRzR0ZMLyUnYWNjZW50R0ZMLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSIxRidGSC8lK2V4ZWN1dGFibGVHRkxGSEZILyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRkRGQS1GRTYtUSI9RidGSEZKL0ZORkxGT0ZRRlNGVUZXL0ZaUSwwLjI3Nzc3NzhlbUYnL0ZnbkZqb0Zpbi1GRTYtUSMuLkYnRkhGSkZob0ZPRlFGU0ZVRlcvRlpRLDAuMjIyMjIyMmVtRicvRmduRmVuLUZqbjYkUSMzMEYnRkhGXW9GSEZIRl1vRkg=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZobi1JI21uR0YkNiRRIjBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSgmY29tbWE7RidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJ0YrRjItSSZtZnJhY0dGJDYoLUYsNiRRIjJGJ0YvLUYjNiYtSSVtc3VwR0YkNiUtSSNtaUdGJDYlUSJhRicvJSdpdGFsaWNHRjsvRjBRJ2l0YWxpY0YnRk8vJTFzdXBlcnNjcmlwdHNoaWZ0R0YuLUYzNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjYvRjpGOEY8Rj5GQEZCRkRGRi9GSkZILUZYNiVRI3g0RidGZW5GZ25GLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGaG8vJSliZXZlbGxlZEdGOEYyLUYjNiUtRjM2LVEqJnVtaW51czA7RidGL0Y2Rl5vRjxGPkZARkJGRC9GR1EsMC4yMjIyMjIyZW1GJy9GSkZjcC1GTTYoRk9GV0Zjb0Zmb0Zpb0ZbcEYvRjJGK0YyLUZNNihGTy1GIzYmRldGW29GYG9GL0Zjb0Zmb0Zpb0ZbcEYyRitGMkYrRjJGK0YyRitGMkYrRjJGK0YyRitGMkYrRjJGK0YyRitGMkYrRjJGK0YyRitGMkYrRjJGK0YyRitGMkYrRjJGK0YyRitGMkYrRjJGK0YyRitGMkYrRjJGK0Yv">NkAiIiFGIywkKigiIiMiIiIpSSJhRzYiRiYhIiJJI3g0RyUqcHJvdGVjdGVkR0YrRicsJComRiZGJ0YpRitGK0YjLCQqKEYmRidGKUYrRixGK0YnRiNGI0YjRiNGI0YjRiNGI0YjRiNGI0YjRiNGI0YjRiNGI0YjRiNGI0YjRiNGI0Yj</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L328" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Different factors stored in this computation:</Text-field>
</Input>
</Group>
<Group view="code" labelreference="L327" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZMLUkjbWlHRiQ2JVEiYUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRidGKy1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7L0Y/Rj1GQEZCRkRGRkZIRkovRk5GTC1GLDYlUSN4MUYnRi9GMi1GNjYtUScmcGx1cztGJ0Y5RjtGU0ZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZm4tRiw2JVEiYkYnRi9GMkY1LUYsNiVRImZGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSN4M0YnRi9GMi8lK2ZvcmVncm91bmRHUSpbMCwwLDI1NV1GJy8lK2V4ZWN1dGFibGVHRj0vJSlyZWFkb25seUdGMS8lMGZvbnRfc3R5bGVfbmFtZUdRKjJEfk91dHB1dEYnRjlGOUY1LUkmbWZyYWNHRiQ2KC1GNjYtUTAmRGlmZmVyZW50aWFsRDtGJ0Y5RjtGU0ZARkJGREZGRkhGSkZULUYjNiVGY3BGY29GOS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGXXEvJSliZXZlbGxlZEdGPS1GLDYjUSFGJy1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR1EmMC40ZW1GJy8lJmRlcHRoR0ZqcS8lKmxpbmVicmVha0dRJWF1dG9GJ0Zbby1GX282JC1GIzYkRmNvRjlGOUY1LUZfbzYkLUYjNiotRiM2LC1JI21uR0YkNiRRIjJGJ0Y5RlAtRl9vNiQtRiM2LC1GYXA2KC1JJW1zdXBHRiQ2JUZjcEZdcy8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRictRiM2KUZjcC1GaHM2JUZjb0Zdc0Zqc0Zmb0Zpb0ZbcEZdcEY5RmhwRltxRl5xRmBxRmVxRltvLUY2Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjlGO0ZTRkBGQkZERkZGSEZKRlRGXm9GZm9GaW9GW3BGXXBGOUY5RlAtRiM2KkZbb0ZhdEZeb0Zmb0Zpb0ZbcEZdcEY5RmZvRmlvRltwRl1wRjktRjY2LVEoJm1pbnVzO0YnRjlGO0ZTRkBGQkZERkZGSEZlbkZnbi1GIzYqLUZeczYkUSIzRidGOUZQLUZoczYlLUZfbzYkLUYjNiwtRmFwNihGY3AtRiM2KUZjcEZjb0Zmb0Zpb0ZbcEZdcEY5RmhwRltxRl5xRmBxRmVxRltvRmF0Rl5vRmZvRmlvRltwRl1wRjlGOUZdc0Zqc0Zmb0Zpb0ZbcEZdcEY5RmZvRmlvRltwRl1wRjlGOUY1LUY2Ni1RKiZ1bWludXMwO0YnRjlGO0ZTRkBGQkZERkZGSEZlbkZnbi1GXnM2JFEjMThGJ0Y5LUY2Ni1RIn5GJ0Y5RjtGU0ZARkJGREZGRkhGSkZURmFzRlBGW29GXm9GUEZgdUZYLUZeczYkUSI0RidGOUZQRltvLUZoczYlRl5vRl1zRmpzRlAtRl9vNiQtRiM2LC1GYXA2KC1GaHM2JUZjcEZbdUZqcy1GIzYpRmNwLUZoczYlRmNvRlt1RmpzRmZvRmlvRltwRl1wRjlGaHBGW3FGXnFGYHFGZXFGW29GYXRGXm9GZm9GaW9GW3BGXXBGOUY5RlgtRl5zNiRRIzE1RidGOUZQLUZoczYlRmB1Rlt1RmpzRmJxRmlvRjk=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L326" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Let us resolve the equations:</Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L335" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEnZHNvbHZlRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNictRiw2I1EhRictRiM2KEY6LUYjNiktSSNtbkdGJDYkUSIyRicvRjNRJ25vcm1hbEYnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRkUvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRk0vJSlzdHJldGNoeUdGTS8lKnN5bW1ldHJpY0dGTS8lKGxhcmdlb3BHRk0vJS5tb3ZhYmxlbGltaXRzR0ZNLyUnYWNjZW50R0ZNLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGZm4tRjY2JC1GIzYpLUkmbWZyYWNHRiQ2KC1JJW1zdXBHRiQ2JS1GSDYtUTAmRGlmZmVyZW50aWFsRDtGJ0ZFRktGTkZQRlJGVEZWRlhGWkZnbkZBLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJy1GIzYlRmNvLUZhbzYlLUYsNiVRI3gzRidGL0YyRkFGZm9GRS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZXAvJSliZXZlbGxlZEdGTUY6LUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHUSYwLjRlbUYnLyUmZGVwdGhHRl9xLyUqbGluZWJyZWFrR1ElYXV0b0YnLUYsNiVRImZGJ0YvRjItRkg2LVEwJkFwcGx5RnVuY3Rpb247RidGRUZLRk5GUEZSRlRGVkZYRlpGZ24tRjY2JC1GIzYkRl1wRkVGRUZFRkVGRy1GIzYmRmhxRltyRl5yRkVGOkZFLUZINi1RKCZtaW51cztGJ0ZFRktGTkZQRlJGVEZWRlgvRmVuUSwwLjIyMjIyMjJlbUYnL0ZobkZoci1GIzYmLUZCNiRRIjNGJ0ZFRkctRmFvNiUtRjY2JC1GIzYpLUZebzYoRmNvLUYjNiVGY29GXXBGRUZgcEZjcEZmcEZocEY6RmpwRmhxRltyRl5yRkVGRUZBRmZvRkVGOkZFRjovJStleGVjdXRhYmxlR0ZNRkVGRUZpc0ZF">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEnZHNvbHZlRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNictRiw2I1EhRictRiM2KEY6LUYjNiktSSNtbkdGJDYkUSIyRicvRjNRJ25vcm1hbEYnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRkUvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRk0vJSlzdHJldGNoeUdGTS8lKnN5bW1ldHJpY0dGTS8lKGxhcmdlb3BHRk0vJS5tb3ZhYmxlbGltaXRzR0ZNLyUnYWNjZW50R0ZNLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGZm4tRjY2JC1GIzYpLUkmbWZyYWNHRiQ2KC1JJW1zdXBHRiQ2JS1GSDYtUTAmRGlmZmVyZW50aWFsRDtGJ0ZFRktGTkZQRlJGVEZWRlhGWkZnbkZBLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJy1GIzYlRmNvLUZhbzYlLUYsNiVRI3gzRidGL0YyRkFGZm9GRS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZXAvJSliZXZlbGxlZEdGTUY6LUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHUSYwLjRlbUYnLyUmZGVwdGhHRl9xLyUqbGluZWJyZWFrR1ElYXV0b0YnLUYsNiVRImZGJ0YvRjItRkg2LVEwJkFwcGx5RnVuY3Rpb247RidGRUZLRk5GUEZSRlRGVkZYRlpGZ24tRjY2JC1GIzYkRl1wRkVGRUZFRkVGRy1GIzYmRmhxRltyRl5yRkVGOkZFLUZINi1RKCZtaW51cztGJ0ZFRktGTkZQRlJGVEZWRlgvRmVuUSwwLjIyMjIyMjJlbUYnL0ZobkZoci1GIzYmLUZCNiRRIjNGJ0ZFRkctRmFvNiUtRjY2JC1GIzYpLUZebzYoRmNvLUYjNiVGY29GXXBGRUZgcEZjcEZmcEZocEY6RmpwRmhxRltyRl5yRkVGRUZBRmZvRkVGOkZFRjovJStleGVjdXRhYmxlR0ZNRkVGRUZpc0ZF</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUYjNiYtSSNtaUdGJDYlUSJmRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEwJkFwcGx5RnVuY3Rpb247RicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tSShtZmVuY2VkR0YkNiQtRiM2Ji1GLjYlUSN4M0YnRjFGNC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGP0Y7RjtGOy1GODYtUSkmZXF1YWxzO0YnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZcby1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSI0RidGOy1JJW1zdXBHRiQ2JS1GUjYkLUYjNiYtRiM2Ji1GLjYlUSRfQzFGJ0YxRjQtRjg2LVExJkludmlzaWJsZVRpbWVzO0YnRjtGPUZARkJGREZGRkhGSkZMRk9GVkY7LUY4Ni1RJyZwbHVzO0YnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yMjIyMjIyZW1GJy9GUEZocC1GLjYlUSRfQzJGJ0YxRjRGO0Y7LUZibzYkUSIyRidGOy8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRicvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmhxLyUpYmV2ZWxsZWRHRj9GOw==">Ly1JImZHNiI2I0kjeDNHJSpwcm90ZWN0ZWRHLCQqJiIiJSIiIiksJiomSSRfQzFHRiVGLEYnRixGLEkkX0MyR0YlRiwiIiMhIiJGLA==</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L336" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUShwZGV0ZXN0RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiYtRjs2Ji1GIzYmRistRiM2J0YrLUYjNiYtRiw2JVEiZkYnRjRGNy1JI21vR0YkNi1RMCZBcHBseUZ1bmN0aW9uO0YnL0Y4USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGUi8lKXN0cmV0Y2h5R0ZSLyUqc3ltbWV0cmljR0ZSLyUobGFyZ2VvcEdGUi8lLm1vdmFibGVsaW1pdHNHRlIvJSdhY2NlbnRHRlIvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0Zbby1GOzYkLUYjNiQtRiw2JVEjeDNGJ0Y0RjdGTkZORk4tRks2LVEpJmVxdWFscztGJ0ZORlBGU0ZVRldGWUZlbkZnbi9Gam5RLDAuMjc3Nzc3OGVtRicvRl1vRmlvLUkmbWZyYWNHRiQ2KC1GIzYkLUYsNiVRImtGJ0Y0RjdGTi1GIzYkLUklbXN1cEdGJDYlLUY7NiQtRiM2KC1GLDYlUSJhRidGNEY3LUZLNi1RJyZwbHVzO0YnRk5GUEZTRlVGV0ZZRmVuRmduL0ZqblEsMC4yMjIyMjIyZW1GJy9GXW9GY3EtRiw2JVEiYkYnRjRGNy1GSzYtUSJ+RidGTkZQRlNGVUZXRllGZW5GZ25GaW5GXG9GYm9GTkZOLUYjNiQtSSNtbkdGJDYkUSIyRidGTkZOLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0ZOLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zpci8lKWJldmVsbGVkR0ZSRk5GK0ZORk4vJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnLUZLNi1RIixGJ0ZORlAvRlRGNkZVRldGWUZlbkZnbkZpbi9GXW9RLDAuMzMzMzMzM2VtRictRjs2Ji1GIzYmRistRiM2KEYrLUYjNilGXXItRks2LVExJkludmlzaWJsZVRpbWVzO0YnRk5GUEZTRlVGV0ZZRmVuRmduRmluRlxvLUY7NiQtRiM2KS1GXHA2KC1GZnA2JS1GSzYtUTAmRGlmZmVyZW50aWFsRDtGJ0ZORlBGU0ZVRldGWUZlbkZnbkZpbkZcb0ZdckZhci1GIzYlRl11LUZmcDYlRmJvRl1yRmFyRk5GZHJGZ3JGanJGXHNGKy1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR1EmMC40ZW1GJy8lJmRlcHRoR0ZpdS8lKmxpbmVicmVha0dRJWF1dG9GJ0ZHRkpGXm9GTkZORmJ0RkVGK0ZOLUZLNi1RKCZtaW51cztGJ0ZORlBGU0ZVRldGWUZlbkZnbkZicUZkcS1GIzYmLUZecjYkUSIzRidGTkZidC1GZnA2JS1GOzYkLUYjNiktRlxwNihGXXUtRiM2JUZddUZib0ZORmRyRmdyRmpyRlxzRitGZHVGR0ZKRl5vRk5GTkZdckZhckZORitGTkYrRk5GTkZec0Zhc0ZORk5GTkYrRmhxLyUrZXhlY3V0YWJsZUdGUkZO">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUShwZGV0ZXN0RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiYtRjs2Ji1GIzYmRistRiM2J0YrLUYjNiYtRiw2JVEiZkYnRjRGNy1JI21vR0YkNi1RMCZBcHBseUZ1bmN0aW9uO0YnL0Y4USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGUi8lKXN0cmV0Y2h5R0ZSLyUqc3ltbWV0cmljR0ZSLyUobGFyZ2VvcEdGUi8lLm1vdmFibGVsaW1pdHNHRlIvJSdhY2NlbnRHRlIvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0Zbby1GOzYkLUYjNiQtRiw2JVEjeDNGJ0Y0RjdGTkZORk4tRks2LVEpJmVxdWFscztGJ0ZORlBGU0ZVRldGWUZlbkZnbi9Gam5RLDAuMjc3Nzc3OGVtRicvRl1vRmlvLUkmbWZyYWNHRiQ2KC1GIzYkLUYsNiVRImtGJ0Y0RjdGTi1GIzYkLUklbXN1cEdGJDYlLUY7NiQtRiM2KC1GLDYlUSJhRidGNEY3LUZLNi1RJyZwbHVzO0YnRk5GUEZTRlVGV0ZZRmVuRmduL0ZqblEsMC4yMjIyMjIyZW1GJy9GXW9GY3EtRiw2JVEiYkYnRjRGNy1GSzYtUSJ+RidGTkZQRlNGVUZXRllGZW5GZ25GaW5GXG9GYm9GTkZOLUYjNiQtSSNtbkdGJDYkUSIyRidGTkZOLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0ZOLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zpci8lKWJldmVsbGVkR0ZSRk5GK0ZORk4vJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnLUZLNi1RIixGJ0ZORlAvRlRGNkZVRldGWUZlbkZnbkZpbi9GXW9RLDAuMzMzMzMzM2VtRictRjs2Ji1GIzYmRistRiM2KEYrLUYjNilGXXItRks2LVExJkludmlzaWJsZVRpbWVzO0YnRk5GUEZTRlVGV0ZZRmVuRmduRmluRlxvLUY7NiQtRiM2KS1GXHA2KC1GZnA2JS1GSzYtUTAmRGlmZmVyZW50aWFsRDtGJ0ZORlBGU0ZVRldGWUZlbkZnbkZpbkZcb0ZdckZhci1GIzYlRl11LUZmcDYlRmJvRl1yRmFyRk5GZHJGZ3JGanJGXHNGKy1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR1EmMC40ZW1GJy8lJmRlcHRoR0ZpdS8lKmxpbmVicmVha0dRJWF1dG9GJ0ZHRkpGXm9GTkZORmJ0RkVGK0ZOLUZLNi1RKCZtaW51cztGJ0ZORlBGU0ZVRldGWUZlbkZnbkZicUZkcS1GIzYmLUZecjYkUSIzRidGTkZidC1GZnA2JS1GOzYkLUYjNiktRlxwNihGXXUtRiM2JUZddUZib0ZORmRyRmdyRmpyRlxzRitGZHVGR0ZKRl5vRk5GTkZdckZhckZORitGTkYrRk5GTkZec0Zhc0ZORk5GTkYrRmhxLyUrZXhlY3V0YWJsZUdGUkZO</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYmLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdRJmZhbHNlRidGMkYyLyUlb3BlbkdRJyZsY3ViO0YnLyUmY2xvc2VHUScmcmN1YjtGJw==">PCMiIiE=</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L325" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEnZHNvbHZlRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNictRiw2I1EhRictRiM2Ny1JI21vR0YkNi1RKiZ1bWludXMwO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGRy8lKXN0cmV0Y2h5R0ZHLyUqc3ltbWV0cmljR0ZHLyUobGFyZ2VvcEdGRy8lLm1vdmFibGVsaW1pdHNHRkcvJSdhY2NlbnRHRkcvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0ZWLUkjbW5HRiQ2JFEjMThGJ0ZDLUZANi1RIn5GJ0ZDRkVGSEZKRkxGTkZQRlIvRlVRJjAuMGVtRicvRlhGW28tRjY2JC1GIzYpLUkmbWZyYWNHRiQ2KC1JJW1zdXBHRiQ2JS1GQDYtUTAmRGlmZmVyZW50aWFsRDtGJ0ZDRkVGSEZKRkxGTkZQRlJGam5GXG8tRlo2JFEiMkYnRkMvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnLUYjNiVGZ28tRmVvNiUtRiw2JVEjeDNGJ0YvRjJGam9GXXBGQy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGXHEvJSliZXZlbGxlZEdGR0Y6LUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHUSYwLjRlbUYnLyUmZGVwdGhHRmZxLyUqbGluZWJyZWFrR1ElYXV0b0YnLUYsNiVRImZGJ0YvRjItRkA2LVEwJkFwcGx5RnVuY3Rpb247RidGQ0ZFRkhGSkZMRk5GUEZSRmpuRlxvLUY2NiQtRiM2JEZkcEZDRkNGQ0ZDLUZANi1RMSZJbnZpc2libGVUaW1lcztGJ0ZDRkVGSEZKRkxGTkZQRlJGam5GXG9GX3JGZXJGaXItRjY2JC1GIzYpLUZibzYoRmdvLUYjNiVGZ29GZHBGQ0ZncEZqcEZdcUZfcUY6RmFxRl9yRmJyRmVyRkNGQy1GQDYtUScmcGx1cztGJ0ZDRkVGSEZKRkxGTkZQRlJGVEZXLUZaNiRRIjRGJ0ZDRmlyRl9yLUZlbzYlRmVyRmpvRl1wRmlyLUY2NiQtRiM2KS1GYm82KC1GZW82JUZnby1GWjYkUSIzRidGQ0ZdcC1GIzYlRmdvLUZlbzYlRmRwRmR0Rl1wRkNGZ3BGanBGXXFGX3FGOkZhcUZfckZickZlckZDRkNGZHMtRlo2JFEjMTVGJ0ZDRmlyLUZlbzYlRlxzRmR0Rl1wRkNGOi8lK2V4ZWN1dGFibGVHRkdGQ0ZDRmB1RkM=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEnZHNvbHZlRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNictRiw2I1EhRictRiM2Ny1JI21vR0YkNi1RKiZ1bWludXMwO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGRy8lKXN0cmV0Y2h5R0ZHLyUqc3ltbWV0cmljR0ZHLyUobGFyZ2VvcEdGRy8lLm1vdmFibGVsaW1pdHNHRkcvJSdhY2NlbnRHRkcvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0ZWLUkjbW5HRiQ2JFEjMThGJ0ZDLUZANi1RIn5GJ0ZDRkVGSEZKRkxGTkZQRlIvRlVRJjAuMGVtRicvRlhGW28tRjY2JC1GIzYpLUkmbWZyYWNHRiQ2KC1JJW1zdXBHRiQ2JS1GQDYtUTAmRGlmZmVyZW50aWFsRDtGJ0ZDRkVGSEZKRkxGTkZQRlJGam5GXG8tRlo2JFEiMkYnRkMvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnLUYjNiVGZ28tRmVvNiUtRiw2JVEjeDNGJ0YvRjJGam9GXXBGQy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGXHEvJSliZXZlbGxlZEdGR0Y6LUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHUSYwLjRlbUYnLyUmZGVwdGhHRmZxLyUqbGluZWJyZWFrR1ElYXV0b0YnLUYsNiVRImZGJ0YvRjItRkA2LVEwJkFwcGx5RnVuY3Rpb247RidGQ0ZFRkhGSkZMRk5GUEZSRmpuRlxvLUY2NiQtRiM2JEZkcEZDRkNGQ0ZDLUZANi1RMSZJbnZpc2libGVUaW1lcztGJ0ZDRkVGSEZKRkxGTkZQRlJGam5GXG9GX3JGZXJGaXItRjY2JC1GIzYpLUZibzYoRmdvLUYjNiVGZ29GZHBGQ0ZncEZqcEZdcUZfcUY6RmFxRl9yRmJyRmVyRkNGQy1GQDYtUScmcGx1cztGJ0ZDRkVGSEZKRkxGTkZQRlJGVEZXLUZaNiRRIjRGJ0ZDRmlyRl9yLUZlbzYlRmVyRmpvRl1wRmlyLUY2NiQtRiM2KS1GYm82KC1GZW82JUZnby1GWjYkUSIzRidGQ0ZdcC1GIzYlRmdvLUZlbzYlRmRwRmR0Rl1wRkNGZ3BGanBGXXFGX3FGOkZhcUZfckZickZlckZDRkNGZHMtRlo2JFEjMTVGJ0ZDRmlyLUZlbzYlRlxzRmR0Rl1wRkNGOi8lK2V4ZWN1dGFibGVHRkdGQ0ZDRmB1RkM=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUYjNiYtSSNtaUdGJDYlUSJmRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEwJkFwcGx5RnVuY3Rpb247RicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tSShtZmVuY2VkR0YkNiQtRiM2Ji1GLjYlUSN4M0YnRjFGNC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGP0Y7RjtGOy1GODYtUSkmZXF1YWxzO0YnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZcby1JJm1mcmFjR0YkNigtRi42JVEkX0MzRidGMUY0LUklbXN1cEdGJDYlLUZSNiQtRiM2Ki1GIzYmLUYuNiVRJF9DMUYnRjFGNC1GODYtUTEmSW52aXNpYmxlVGltZXM7RidGO0Y9RkBGQkZERkZGSEZKRkxGTy1GZW82JS1GLjYlUSRfQzJGJ0YxRjQtSSNtbkdGJDYkUSIyRidGOy8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGOy1GODYtUScmcGx1cztGJ0Y7Rj1GQEZCRkRGRkZIRkovRk1RLDAuMjIyMjIyMmVtRicvRlBGY3EtRiM2KkZocEZgcEZdcEZgcEZlcEZgcEZWRjtGX3EtRiM2JkZdcEZgcC1GZW82JUZWRmhwRlxxRjstRjg2LVEoJm1pbnVzO0YnRjtGPUZARkJGREZGRkhGSkZicUZkcS1GaXA2JFEiNEYnRjtGO0Y7RmhwRlxxLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zmci8lKWJldmVsbGVkR0Y/Rjs=">Ly1JImZHNiI2I0kjeDNHJSpwcm90ZWN0ZWRHKiZJJF9DM0dGJSIiIiksKiomSSRfQzFHRiVGKylJJF9DMkdGJSIiI0YrRisqKkYyRitGL0YrRjFGK0YnRitGKyomRi9GKylGJ0YyRitGKyIiJSEiIkYyRjc=</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L324" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEocGRldGVzdEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYnLUY2NiYtRiM2Jy1GLDYjUSFGJy1GIzYqLUYjNiotRiw2JVEiZkYnRi9GMi1JI21vR0YkNi1RMCZBcHBseUZ1bmN0aW9uO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGUC8lKXN0cmV0Y2h5R0ZQLyUqc3ltbWV0cmljR0ZQLyUobGFyZ2VvcEdGUC8lLm1vdmFibGVsaW1pdHNHRlAvJSdhY2NlbnRHRlAvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0Zpbi1GNjYkLUYjNigtRiw2JVEjeDNGJ0YvRjIvJStmb3JlZ3JvdW5kR1EqWzAsMCwyNTVdRicvJStleGVjdXRhYmxlR0ZQLyUpcmVhZG9ubHlHRjEvJTBmb250X3N0eWxlX25hbWVHUSoyRH5PdXRwdXRGJ0ZMRkxGY29GZm9GaG9Gam9GTC1GSTYtUSkmZXF1YWxzO0YnRkxGTkZRRlNGVUZXRllGZW4vRmhuUSwwLjI3Nzc3NzhlbUYnL0Zbb0ZhcC1JJm1mcmFjR0YkNigtRiM2JS1GLDYlUSJrRidGL0YyRi9GMi1GIzYlLUklbXN1cEdGJDYlLUY2NiQtRiM2MC1GLDYlUSJhRidGL0YyLUZJNi1RJyZwbHVzO0YnRkxGTkZRRlNGVUZXRllGZW4vRmhuUSwwLjIyMjIyMjJlbUYnL0Zbb0Zbci1GLDYlUSJiRidGL0YyLUZJNi1RIn5GJ0ZMRk5GUUZTRlVGV0ZZRmVuRmduRmpuRmBvLUZJNi1RIitGJ0ZMRk5GUUZTRlVGV0ZZRmVuRmpxRlxyLUYsNiVRImNGJ0YvRjJGYHItRl5xNiVGYG8tSSNtbkdGJDYkUSIyRidGTC8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGY29GZm9GaG9Gam9GTEZMLUYjNiVGW3NGL0YyRl9zRmZvRkwvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmlzLyUpYmV2ZWxsZWRHRlBGY29GZm9GaG9Gam9GTEY+RmZvRkxGTC8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRictRkk2LVEiLEYnRkxGTi9GUkYxRlNGVUZXRllGZW5GZ24vRltvUSwwLjMzMzMzMzNlbUYnLUY2NiYtRiM2J0Y+LUYjNjctRkk2LVEqJnVtaW51czA7RidGTEZORlFGU0ZVRldGWUZlbkZqcUZcci1GXHM2JFEjMThGJ0ZMRmByLUY2NiQtRiM2KS1GZHA2KC1GXnE2JS1GSTYtUTAmRGlmZmVyZW50aWFsRDtGJ0ZMRk5GUUZTRlVGV0ZZRmVuRmduRmpuRltzRl9zLUYjNiVGXnZGaXJGTEZkc0Znc0Zqc0ZcdEY+LUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHUSYwLjRlbUYnLyUmZGVwdGhHRmh2LyUqbGluZWJyZWFrR1ElYXV0b0YnRkVGSC1GNjYkLUYjNiRGYG9GTEZMRkxGTC1GSTYtUTEmSW52aXNpYmxlVGltZXM7RidGTEZORlFGU0ZVRldGWUZlbkZnbkZqbkZFRmF3RmV3LUY2NiQtRiM2KS1GZHA2KEZedi1GIzYlRl52RmBvRkxGZHNGZ3NGanNGXHRGPkZjdkZFRkhGYXdGTEZMRmdxLUZcczYkUSI0RidGTEZld0ZFLUZecTYlRmF3RltzRl9zRmV3LUY2NiQtRiM2KS1GZHA2KC1GXnE2JUZedi1GXHM2JFEiM0YnRkxGX3MtRiM2JUZedi1GXnE2JUZgb0ZdeUZfc0ZMRmRzRmdzRmpzRlx0Rj5GY3ZGRUZIRmF3RkxGTEZncS1GXHM2JFEjMTVGJ0ZMRmV3LUZecTYlRmh3Rl15Rl9zRkxGPkZmb0ZMRkxGXnRGYXRGZm9GTEZMRmZvRkw=">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</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYmLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdRJmZhbHNlRidGMkYyLyUlb3BlbkdRJyZsY3ViO0YnLyUmY2xvc2VHUScmcmN1YjtGJw==">PCMiIiE=</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L339" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L322" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">KT: Quadratic integrals</Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L350" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEiSEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJGFkZEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYsRk8tRlM2JC1GIzYwLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZpbi1GUzYkLUYjNiktRiw2JVEiZ0YnRi9GMi1GNjYtUScmc3BhcjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRImlGJ0YvRjJGYm8tRiw2JVEiakYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZhcC1GUzYkLUYjNictRiw2JVEicEYnRi9GMkZib0Zlb0ZbcEY5RjlGXXAtRlM2JC1GIzYnRmdwRmJvRmhvRltwRjlGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmBwL0ZOUSwwLjMzMzMzMzNlbUYnRmhvLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMUYnRjktRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkhGaG5GYnAtRmhxNiRRIjRGJ0Y5RltwRjlGOUZecUZlb0ZkcUZncUZbckZeckZbcEY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEiRkYnRi9GMkY1Rk8tRlM2JC1GIzYtRk8tRlM2JC1GIzYwLUZTNiQtRiM2KS1GLDYlUSJ1RidGL0YyRmJvLUYsNiVRI2kxRidGL0YyRmJvLUYsNiVRI2kyRidGL0YyRltwRjlGOS1GUzYkLUYjNistRiw2JVEjeDFGJ0YvRjJGXnEtRiw2JVEjeDJGJ0YvRjJGXnEtRiw2JVEjeDNGJ0YvRjJGXnEtRiw2JVEjeDRGJ0YvRjJGW3BGOUY5Rl1wLUZTNiQtRiM2J0ZncEZib0Zmc0ZbcEY5RjlGXXAtRlM2JC1GIzYnRmdwRmJvRmlzRltwRjlGOUZecUZpc0ZkcUZmc0ZbckZeckZbcEY5RjlGXnEtRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZgcEZicEZmc0ZkcUZncUZbckZeckZbcEY5RjlGYXJGW3BGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEiSEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJGFkZEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYsRk8tRlM2JC1GIzYwLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZpbi1GUzYkLUYjNiktRiw2JVEiZ0YnRi9GMi1GNjYtUScmc3BhcjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRImlGJ0YvRjJGYm8tRiw2JVEiakYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZhcC1GUzYkLUYjNictRiw2JVEicEYnRi9GMkZib0Zlb0ZbcEY5RjlGXXAtRlM2JC1GIzYnRmdwRmJvRmhvRltwRjlGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmBwL0ZOUSwwLjMzMzMzMzNlbUYnRmhvLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMUYnRjktRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkhGaG5GYnAtRmhxNiRRIjRGJ0Y5RltwRjlGOUZecUZlb0ZkcUZncUZbckZeckZbcEY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEiRkYnRi9GMkY1Rk8tRlM2JC1GIzYtRk8tRlM2JC1GIzYwLUZTNiQtRiM2KS1GLDYlUSJ1RidGL0YyRmJvLUYsNiVRI2kxRidGL0YyRmJvLUYsNiVRI2kyRidGL0YyRltwRjlGOS1GUzYkLUYjNistRiw2JVEjeDFGJ0YvRjJGXnEtRiw2JVEjeDJGJ0YvRjJGXnEtRiw2JVEjeDNGJ0YvRjJGXnEtRiw2JVEjeDRGJ0YvRjJGW3BGOUY5Rl1wLUZTNiQtRiM2J0ZncEZib0Zmc0ZbcEY5RjlGXXAtRlM2JC1GIzYnRmdwRmJvRmlzRltwRjlGOUZecUZpc0ZkcUZmc0ZbckZeckZbcEY5RjlGXnEtRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZgcEZicEZmc0ZkcUZncUZbckZeckZbcEY5RjlGYXJGW3BGOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L366" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkc2VxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNistRjY2Ji1GIzYtLUkjbW5HRiQ2JFEjMjBGJy9GM1Enbm9ybWFsRictSSNtb0dGJDYtUScmc2RvdDtGJ0ZCLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZKLyUpc3RyZXRjaHlHRkovJSpzeW1tZXRyaWNHRkovJShsYXJnZW9wR0ZKLyUubW92YWJsZWxpbWl0c0dGSi8lJ2FjY2VudEdGSi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRlktRiw2JVEpYmlub21pYWxGJy9GMEZKRkItRjY2JC1GIzYrLUYsNiVRImtGJ0YvRjItRkU2LVEiK0YnRkJGSEZLRk1GT0ZRRlNGVS9GWFEsMC4yMjIyMjIyZW1GJy9GZW5GZW8tRj82JFEiM0YnRkItRkU2LVEiLEYnRkJGSC9GTEYxRk1GT0ZRRlNGVUZXL0ZlblEsMC4zMzMzMzMzZW1GJ0Zeby1GRTYtUSgmbWludXM7RidGQkZIRktGTUZPRlFGU0ZVRmRvRmZvLUY/NiRRIjFGJ0ZCLyUrZXhlY3V0YWJsZUdGSkZCRkJGam8tRj82JFEjMTBGJ0ZCRkRGZm4tRjY2JC1GIzYpRl5vRmFvLUY/NiRRIjRGJ0ZCRmpvRl5vRmZwRkJGQkZmcEZCRkIvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGam9GXm8tRkU2LVEiPUYnRkJGSEZLRk1GT0ZRRlNGVS9GWFEsMC4yNzc3Nzc4ZW1GJy9GZW5GXHJGY3AtRkU2LVEjLi5GJ0ZCRkhGS0ZNRk9GUUZTRlVGZG9GWi1GPzYkUSI3RidGQkZmcEZCRkJGZnBGQg==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkc2VxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNistRjY2Ji1GIzYtLUkjbW5HRiQ2JFEjMjBGJy9GM1Enbm9ybWFsRictSSNtb0dGJDYtUScmc2RvdDtGJ0ZCLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZKLyUpc3RyZXRjaHlHRkovJSpzeW1tZXRyaWNHRkovJShsYXJnZW9wR0ZKLyUubW92YWJsZWxpbWl0c0dGSi8lJ2FjY2VudEdGSi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRlktRiw2JVEpYmlub21pYWxGJy9GMEZKRkItRjY2JC1GIzYrLUYsNiVRImtGJ0YvRjItRkU2LVEiK0YnRkJGSEZLRk1GT0ZRRlNGVS9GWFEsMC4yMjIyMjIyZW1GJy9GZW5GZW8tRj82JFEiM0YnRkItRkU2LVEiLEYnRkJGSC9GTEYxRk1GT0ZRRlNGVUZXL0ZlblEsMC4zMzMzMzMzZW1GJ0Zeby1GRTYtUSgmbWludXM7RidGQkZIRktGTUZPRlFGU0ZVRmRvRmZvLUY/NiRRIjFGJ0ZCLyUrZXhlY3V0YWJsZUdGSkZCRkJGam8tRj82JFEjMTBGJ0ZCRkRGZm4tRjY2JC1GIzYpRl5vRmFvLUY/NiRRIjRGJ0ZCRmpvRl5vRmZwRkJGQkZmcEZCRkIvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGam9GXm8tRkU2LVEiPUYnRkJGSEZLRk1GT0ZRRlNGVS9GWFEsMC4yNzc3Nzc4ZW1GJy9GZW5GXHJGY3AtRkU2LVEjLi5GJ0ZCRkhGS0ZNRk9GUUZTRlVGZG9GWi1GPzYkUSI3RidGQkZmcEZCRkJGZnBGQg==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkobWZlbmNlZEdGJDYmLUYjNigtSSNtbkdGJDYkUSMyMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0Y0LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYxNiRRIzUwRidGNC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY0RjQvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnLUY4Ni1RKCZjb21tYTtGJ0Y0RjtGPkZBRkNGRUZHRklGS0ZOLUYsNiYtRiM2KC1GMTYkUSQxMDBGJ0Y0RjctRjE2JFEkMTUwRidGNEZURldGNEY0RllGZm5GaW4tRiw2Ji1GIzYoLUYxNiRRJDMwMEYnRjRGNy1GMTYkUSQzNTBGJ0Y0RlRGV0Y0RjRGWUZmbkZpbi1GLDYmLUYjNigtRjE2JFEkNzAwRidGNEY3RmRwRlRGV0Y0RjRGWUZmbkZpbi1GLDYmLUYjNigtRjE2JFElMTQwMEYnRjRGNy1GMTYkUSUxMjYwRidGNEZURldGNEY0RllGZm5GaW4tRiw2Ji1GIzYoLUYxNiRRJTI1MjBGJ0Y0RjctRjE2JFElMjEwMEYnRjRGVEZXRjRGNEZZRmZuRmluLUYsNiYtRiM2KC1GMTYkUSU0MjAwRidGNEY3LUYxNiRRJTMzMDBGJ0Y0RlRGV0Y0RjRGWUZmbkY0">Nik3JCIjPyIjXTckIiQrIiIkXSI3JCIkKyQiJF0kNyQiJCsoRi03JCIlKzkiJWc3NyQiJT9EIiUrQDckIiUrVSIlK0w=</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L352" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFElMTQwMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiUrOQ==</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L349" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZWLUkjbWlHRiQ2JVEldmFyMEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNiYtRiw2JVEkc2VxRidGL0YyLUZQNiQtRiM2LkZULUZQNiQtRiM2Ky1JJW1zdWJHRiQ2JS1GUDYkLUYjNiktRiw2JVEidUYnRi9GMi1GNjYtUScmc3BhcjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRI2kxRidGL0YyRmNvLUYsNiVRI2kyRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRiM2JS1GUDYmLUYjNiUtRiw2I1EhRidGL0YyRjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGL0YyLyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJ0Zpby1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZmby1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZlcS1JI21uR0YkNiRRIjRGJ0Y5RlxwRjlGOUZgcS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmRxRmByRmVyRmZvRmhxLUZicjYkUSIxRidGOUZbckZhckZccEY5RjlGXHBGOUY5L0ZocFEifGZyRicvRltxUSJ8aHJGJy1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSV2YXIxRidGL0YyRjUtRlA2Ji1GIzYlRlQtRlA2JC1GIzYsRlQtRlA2JC1GIzYrRlQtRlA2JC1GIzYqLUZqbjYlLUZQNiQtRiM2KEZgb0Zjb0Zmb0Zjb0Zpb0Y5RjktRiM2JC1GLDYlUSJqRidGL0YyRjlGXXFGYHFGXXVGaHFGaHJGW3JGYXJGOUY5RmBxRmlvRmhxRmZvRltyRmFyRjlGOUZgcUZlckZmb0ZocUZockZbckZhckY5RjlGOUY5RltzRl1zRl9zLUYsNiVRJXZhcjJGJ0YvRjJGNS1GUDYmLUYjNiVGVC1GUDYkLUYjNixGVC1GUDYkLUYjNitGVC1GUDYkLUYjNitGVC1GUDYkLUYjNiotRmpuNiVGZ3QtRiM2JkZddUZgcS1GLDYlUSJrRidGL0YyRjlGXXFGYHFGW3dGaHFGXXVGW3JGYXJGOUY5RmBxRl11RmhxRmhyRltyRmFyRjlGOUZgcUZpb0ZocUZmb0ZbckZhckY5RjlGYHFGZXJGZm9GaHFGaHJGW3JGYXJGOUY5RjlGOUZbc0Zdc0Zfcy1GLDYlUSV2YXIzRidGL0YyRjUtRlA2Ji1GIzYlRlQtRlA2JC1GIzYsRlQtRlA2JC1GIzYrRlQtRlA2JC1GIzYrRlQtRlA2JC1GIzYrRlQtRlA2JC1GIzYqLUZqbjYlRmd0LUYjNihGXXVGYHFGW3dGYHEtRiw2JVEibEYnRi9GMkY5Rl1xRmBxRl15RmhxRlt3RltyRmFyRjlGOUZgcUZbd0ZocUZddUZbckZhckY5RjlGYHFGXXVGaHFGaHJGW3JGYXJGOUY5RmBxRmlvRmhxRmZvRltyRmFyRjlGOUZgcUZlckZmb0ZocUZockZbckZhckY5RjlGOUY5RltzRl1zRl9zLUYsNiVRJXZhcjRGJ0YvRjJGNS1GUDYmLUYjNiVGVC1GUDYkLUYjNixGVC1GUDYkLUYjNitGVC1GUDYkLUYjNitGVC1GUDYkLUYjNitGVC1GUDYkLUYjNitGVC1GUDYkLUYjNiotRmpuNiVGZ3QtRiM2KkZddUZgcUZbd0ZgcUZdeUZgcS1GLDYlUSJtRidGL0YyRjlGXXFGYHFGY1tsRmhxRl15RltyRmFyRjlGOUZgcUZdeUZocUZbd0ZbckZhckY5RjlGYHFGW3dGaHFGXXVGW3JGYXJGOUY5RmBxRl11RmhxRmhyRltyRmFyRjlGOUZgcUZpb0ZocUZmb0ZbckZhckY5RjlGYHFGZXJGZm9GaHFGaHJGW3JGYXJGOUY5RjlGOUZbc0Zdc0Zfcy1GLDYlUSV2YXI1RidGL0YyRjUtRlA2Ji1GIzYlRlQtRlA2JC1GIzYsRlQtRlA2JC1GIzYrRlQtRlA2JC1GIzYrRlQtRlA2JC1GIzYrRlQtRlA2JC1GIzYrRlQtRlA2JC1GIzYrRlQtRlA2JC1GIzYqLUZqbjYlRmd0LUYjNixGXXVGYHFGW3dGYHFGXXlGYHFGY1tsRmBxLUYsNiVRIm5GJ0YvRjJGOUZdcUZgcUZdXmxGaHFGY1tsRltyRmFyRjlGOUZgcUZjW2xGaHFGXXlGW3JGYXJGOUY5RmBxRl15RmhxRlt3RltyRmFyRjlGOUZgcUZbd0ZocUZddUZbckZhckY5RjlGYHFGXXVGaHFGaHJGW3JGYXJGOUY5RmBxRmlvRmhxRmZvRltyRmFyRjlGOUZgcUZlckZmb0ZocUZockZbckZhckY5RjlGOUY5RltzRl1zRl9zLUYsNiVRJHZhckYnRi9GMkY1RitGZXItRjY2L1EmdW5pb25GJy8lJWJvbGRHRjEvRjNRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRmlebEY7Rj5GQEZCRkRGRkZIRmRxRmByRmVyRmJzRmVyRmNebEZlckZgdUZlckZjXmxGZXJGXndGZXJGY15sRmVyRmB5RmVyRmNebEZlckZmW2xGX3MtRiw2JVElbm9wc0YnRi9GMi1GUDYkLUYjNiVGYF5sRlxwRjlGOUZccEY5</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFElMTI2MEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiVnNw==</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L345" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkjbWlHRiQ2JVEibUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEiaUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRImpGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSgmc3JhcnI7RidGOUY7Rj5GQEZCRkRGRkZIRmVuL0ZORmZuLUYsNiVRJWRpZmZGJ0YvRjItRlA2JC1GIzYpLUYsNiVRI0VxRidGL0YyLUZQNiYtRiM2JUZURlxvRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZXLUYsNiVRJHZhckYnRi9GMi1GUDYmLUYjNiVGaW5GXG9GOUY5RmBwRmNwRlxvRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSJNRidGL0YyRjUtRiw2JVEnTWF0cml4RidGL0YyLUZQNiQtRiM2KUYrRlctSSNtbkdGJDYkUSUxNDAwRidGOUZXLUZbcjYkUSUxMjYwRidGOUZcb0Y5RjlGXXFGXG9GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkjbWlHRiQ2JVEibUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEiaUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRImpGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSgmc3JhcnI7RidGOUY7Rj5GQEZCRkRGRkZIRmVuL0ZORmZuLUYsNiVRJWRpZmZGJ0YvRjItRlA2JC1GIzYpLUYsNiVRI0VxRidGL0YyLUZQNiYtRiM2JUZURlxvRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZXLUYsNiVRJHZhckYnRi9GMi1GUDYmLUYjNiVGaW5GXG9GOUY5RmBwRmNwRlxvRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSJNRidGL0YyRjUtRiw2JVEnTWF0cml4RidGL0YyLUZQNiQtRiM2KUYrRlctSSNtbkdGJDYkUSUxNDAwRidGOUZXLUZbcjYkUSUxMjYwRidGOUZcb0Y5RjlGXXFGXG9GOQ==</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L355" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElUmFua0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRJWV2YWxGJ0YvRjItRjY2JC1GIzYoRjotRjY2JC1GIzYnLUYsNiVRIk1GJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRlAvJSpzeW1tZXRyaWNHRlAvJShsYXJnZW9wR0ZQLyUubW92YWJsZWxpbWl0c0dGUC8lJ2FjY2VudEdGUC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUY2NiYtRiM2MC1GLDYlUSJhRidGL0YyLUZJNi1RIj1GJ0ZMRk4vRlJGUEZTRlVGV0ZZRmVuL0ZoblEsMC4yNzc3Nzc4ZW1GJy9GW29GaW8tSSNtbkdGJDYkUSIxRidGTEZILUYsNiVRImJGJ0YvRjJGZG8tRlxwNiRRIjBGJ0ZMRkgtRiw2JVEiZkYnRi9GMi1GNjYkLUYjNiUtRiw2JVEjeDNGJ0YvRjIvJStleGVjdXRhYmxlR0ZQRkxGTEZkb0ZccUZfcUZMRkwvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRl9xRkxGTEZILUY2NiYtRiM2My1GLDYlUSN4MUYnRi9GMkZkb0ZbcEZILUYsNiVRI3gyRidGL0YyRmRvRmJwRkhGXHFGZG9GW3BGSC1GLDYlUSN4NEYnRi9GMkZkb0ZbcEZfcUZMRkxGYXFGZHFGX3FGTEZMRl9xRkxGTEZfcUZM">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElUmFua0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRJWV2YWxGJ0YvRjItRjY2JC1GIzYoRjotRjY2JC1GIzYnLUYsNiVRIk1GJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRlAvJSpzeW1tZXRyaWNHRlAvJShsYXJnZW9wR0ZQLyUubW92YWJsZWxpbWl0c0dGUC8lJ2FjY2VudEdGUC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUY2NiYtRiM2MC1GLDYlUSJhRidGL0YyLUZJNi1RIj1GJ0ZMRk4vRlJGUEZTRlVGV0ZZRmVuL0ZoblEsMC4yNzc3Nzc4ZW1GJy9GW29GaW8tSSNtbkdGJDYkUSIxRidGTEZILUYsNiVRImJGJ0YvRjJGZG8tRlxwNiRRIjBGJ0ZMRkgtRiw2JVEiZkYnRi9GMi1GNjYkLUYjNiUtRiw2JVEjeDNGJ0YvRjIvJStleGVjdXRhYmxlR0ZQRkxGTEZkb0ZccUZfcUZMRkwvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRl9xRkxGTEZILUY2NiYtRiM2My1GLDYlUSN4MUYnRi9GMkZkb0ZbcEZILUYsNiVRI3gyRidGL0YyRmRvRmJwRkhGXHFGZG9GW3BGSC1GLDYlUSN4NEYnRi9GMkZkb0ZbcEZfcUZMRkxGYXFGZHFGX3FGTEZMRl9xRkxGTEZfcUZM</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFElMTI0NkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiVZNw==</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L353" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFElMjUyMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiU/RA==</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L351" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZHLUkjbWlHRiQ2JVEldmFyNkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNiUtRiw2JVEkc2VxRidGL0YyLUZQNiQtRiM2LEZULUZQNiQtRiM2K0ZULUZQNiQtRiM2K0ZULUZQNiQtRiM2K0ZULUZQNiQtRiM2K0ZULUZQNiQtRiM2K0ZULUZQNiQtRiM2K0ZULUZQNiQtRiM2Ki1JJW1zdWJHRiQ2JS1GUDYkLUYjNigtRiw2JVEidUYnRi9GMi1GNjYtUScmc3BhcjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRI2kxRidGL0YyRltxLUYsNiVRI2kyRidGL0YyRjlGOS1GIzYuLUYsNiVRImpGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJrRidGL0YyRmlxLUYsNiVRImxGJ0YvRjJGaXEtRiw2JVEibUYnRi9GMkZpcS1GLDYlUSJuRidGL0YyRmlxLUYsNiVRInJGJ0YvRjJGOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRmlxRl1zLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmpyLUY2Ni1RIy4uRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl5yLUkjbW5HRiQ2JFEiNEYnRjlGOUY5RmlxRmpyRmNzRmdyRmZzRlx0RjlGOUZpcUZnckZjc0ZkckZmc0ZcdEY5RjlGaXFGZHJGY3NGYXJGZnNGXHRGOUY5RmlxRmFyRmNzRmZxRmZzRlx0RjlGOUZpcUZmcUZjcy1GXXQ2JFEiMUYnRjlGZnNGXHRGOUY5RmlxRmFxRmNzRl5xRmZzRlx0RjlGOUZpcS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRl1yRlt0Rl5xRmNzRmB0RmZzRlx0RjlGOUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRJHZhckYnRi9GMkY1LUYsNiVRJXZhcjBGJ0YvRjJGY3QtRjY2L1EmdW5pb25GJy8lJWJvbGRHRjEvRjNRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRlt2RjtGPkZARkJGREZGRkhGXXJGW3RGY3QtRiw2JVEldmFyMUYnRi9GMkZjdEZldUZjdC1GLDYlUSV2YXIyRidGL0YyRmN0RmV1RmN0LUYsNiVRJXZhcjNGJ0YvRjJGY3RGZXVGY3QtRiw2JVEldmFyNEYnRi9GMkZjdEZldUZjdC1GLDYlUSV2YXI1RidGL0YyRmN0RmV1RmN0RitGXHUtRiw2JVElbm9wc0YnRi9GMi1GUDYkLUYjNiRGX3VGOUY5RmN0LyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZHLUkjbWlHRiQ2JVEldmFyNkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNiUtRiw2JVEkc2VxRidGL0YyLUZQNiQtRiM2LEZULUZQNiQtRiM2K0ZULUZQNiQtRiM2K0ZULUZQNiQtRiM2K0ZULUZQNiQtRiM2K0ZULUZQNiQtRiM2K0ZULUZQNiQtRiM2K0ZULUZQNiQtRiM2Ki1JJW1zdWJHRiQ2JS1GUDYkLUYjNigtRiw2JVEidUYnRi9GMi1GNjYtUScmc3BhcjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRI2kxRidGL0YyRltxLUYsNiVRI2kyRidGL0YyRjlGOS1GIzYuLUYsNiVRImpGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJrRidGL0YyRmlxLUYsNiVRImxGJ0YvRjJGaXEtRiw2JVEibUYnRi9GMkZpcS1GLDYlUSJuRidGL0YyRmlxLUYsNiVRInJGJ0YvRjJGOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRmlxRl1zLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmpyLUY2Ni1RIy4uRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl5yLUkjbW5HRiQ2JFEiNEYnRjlGOUY5RmlxRmpyRmNzRmdyRmZzRlx0RjlGOUZpcUZnckZjc0ZkckZmc0ZcdEY5RjlGaXFGZHJGY3NGYXJGZnNGXHRGOUY5RmlxRmFyRmNzRmZxRmZzRlx0RjlGOUZpcUZmcUZjcy1GXXQ2JFEiMUYnRjlGZnNGXHRGOUY5RmlxRmFxRmNzRl5xRmZzRlx0RjlGOUZpcS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRl1yRlt0Rl5xRmNzRmB0RmZzRlx0RjlGOUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRJHZhckYnRi9GMkY1LUYsNiVRJXZhcjBGJ0YvRjJGY3QtRjY2L1EmdW5pb25GJy8lJWJvbGRHRjEvRjNRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRlt2RjtGPkZARkJGREZGRkhGXXJGW3RGY3QtRiw2JVEldmFyMUYnRi9GMkZjdEZldUZjdC1GLDYlUSV2YXIyRidGL0YyRmN0RmV1RmN0LUYsNiVRJXZhcjNGJ0YvRjJGY3RGZXVGY3QtRiw2JVEldmFyNEYnRi9GMkZjdEZldUZjdC1GLDYlUSV2YXI1RidGL0YyRmN0RmV1RmN0RitGXHUtRiw2JVElbm9wc0YnRi9GMi1GUDYkLUYjNiRGX3VGOUY5RmN0LyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFElMjEwMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiUrQA==</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L344" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkjbWlHRiQ2JVEibUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEiaUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRImpGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSgmc3JhcnI7RidGOUY7Rj5GQEZCRkRGRkZIRmVuL0ZORmZuLUYsNiVRJWRpZmZGJ0YvRjItRlA2JC1GIzYpLUYsNiVRI0VxRidGL0YyLUZQNiYtRiM2JUZURlxvRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZXLUYsNiVRJHZhckYnRi9GMi1GUDYmLUYjNiVGaW5GXG9GOUY5RmBwRmNwRlxvRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSJNRidGL0YyRjUtRiw2JVEpc2ltcGxpZnlGJ0YvRjItRlA2JC1GIzYmLUYsNiVRJ01hdHJpeEYnRi9GMi1GUDYkLUYjNilGK0ZXLUkjbW5HRiQ2JFElMjUyMEYnRjlGVy1GYnI2JFElMjEwMEYnRjlGXG9GOUY5RlxvRjlGOUZdcUZcb0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkjbWlHRiQ2JVEibUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEiaUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRImpGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSgmc3JhcnI7RidGOUY7Rj5GQEZCRkRGRkZIRmVuL0ZORmZuLUYsNiVRJWRpZmZGJ0YvRjItRlA2JC1GIzYpLUYsNiVRI0VxRidGL0YyLUZQNiYtRiM2JUZURlxvRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZXLUYsNiVRJHZhckYnRi9GMi1GUDYmLUYjNiVGaW5GXG9GOUY5RmBwRmNwRlxvRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSJNRidGL0YyRjUtRiw2JVEpc2ltcGxpZnlGJ0YvRjItRlA2JC1GIzYmLUYsNiVRJ01hdHJpeEYnRi9GMi1GUDYkLUYjNilGK0ZXLUkjbW5HRiQ2JFElMjUyMEYnRjlGVy1GYnI2JFElMjEwMEYnRjlGXG9GOUY5RlxvRjlGOUZdcUZcb0Y5</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L343" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElUmFua0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRJWV2YWxGJ0YvRjItRjY2JC1GIzYoRjotRjY2JC1GIzYnLUYsNiVRIk1GJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRlAvJSpzeW1tZXRyaWNHRlAvJShsYXJnZW9wR0ZQLyUubW92YWJsZWxpbWl0c0dGUC8lJ2FjY2VudEdGUC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUY2NiYtRiM2MC1GLDYlUSJhRidGL0YyLUZJNi1RIj1GJ0ZMRk4vRlJGUEZTRlVGV0ZZRmVuL0ZoblEsMC4yNzc3Nzc4ZW1GJy9GW29GaW8tSSNtbkdGJDYkUSIxRidGTEZILUYsNiVRImJGJ0YvRjJGZG8tRlxwNiRRIjBGJ0ZMRkgtRiw2JVEiZkYnRi9GMi1GNjYkLUYjNiUtRiw2JVEjeDNGJ0YvRjIvJStleGVjdXRhYmxlR0ZQRkxGTEZkb0ZccUZfcUZMRkwvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRl9xRkxGTEZILUY2NiYtRiM2My1GLDYlUSN4MUYnRi9GMkZkb0ZbcEZILUYsNiVRI3gyRidGL0YyRmRvRmJwRkhGXHFGZG9GW3BGSC1GLDYlUSN4NEYnRi9GMkZkb0ZbcEZfcUZMRkxGYXFGZHFGX3FGTEZMRl9xRkxGTEZfcUZM">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElUmFua0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRJWV2YWxGJ0YvRjItRjY2JC1GIzYoRjotRjY2JC1GIzYnLUYsNiVRIk1GJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRlAvJSpzeW1tZXRyaWNHRlAvJShsYXJnZW9wR0ZQLyUubW92YWJsZWxpbWl0c0dGUC8lJ2FjY2VudEdGUC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUY2NiYtRiM2MC1GLDYlUSJhRidGL0YyLUZJNi1RIj1GJ0ZMRk4vRlJGUEZTRlVGV0ZZRmVuL0ZoblEsMC4yNzc3Nzc4ZW1GJy9GW29GaW8tSSNtbkdGJDYkUSIxRidGTEZILUYsNiVRImJGJ0YvRjJGZG8tRlxwNiRRIjBGJ0ZMRkgtRiw2JVEiZkYnRi9GMi1GNjYkLUYjNiUtRiw2JVEjeDNGJ0YvRjIvJStleGVjdXRhYmxlR0ZQRkxGTEZkb0ZccUZfcUZMRkwvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRl9xRkxGTEZILUY2NiYtRiM2My1GLDYlUSN4MUYnRi9GMkZkb0ZbcEZILUYsNiVRI3gyRidGL0YyRmRvRmJwRkhGXHFGZG9GW3BGSC1GLDYlUSN4NEYnRi9GMkZkb0ZbcEZfcUZMRkxGYXFGZHFGX3FGTEZMRl9xRkxGTEZfcUZM</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFElMjA5OEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiUpNCM=</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L377" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZNLUkjbWlHRiQ2JVEkRVE3RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2JS1GLDYlUSRzZXFGJ0YvRjItRlA2JC1GIzYrRlQtRlA2JC1GIzYsRlQtRlA2JC1GIzYrRlQtRlA2JC1GIzYrRlQtRlA2JC1GIzYrRlQtRlA2JC1GIzYrRlQtRlA2JC1GIzYrLUYsNiVRJWRpZmZGJ0YvRjItRlA2JC1GIzY9LUYsNiVRJEVRMUYnRi9GMi1GUDYmLUYjNiQtRiw2JVEia0YnRi9GMkY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJ4RidGL0YyLUY2Ni1RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEiaUYnRi9GMkZkcUZcckZfci1GLDYlUSJqRidGL0YyRmRxRlxyRl9yLUYsNiVRImxGJ0YvRjJGZHFGXHJGX3ItRiw2JVEibUYnRi9GMkZkcUZcckZfci1GLDYlUSJuRidGL0YyRmRxRlxyRl9yLUYsNiVRInJGJ0YvRjJGOUY5RmRxRmFzLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNRl5zLUY2Ni1RIy4uRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmlxLUkjbW5HRiQ2JFEiNEYnRjlGOUY5RmRxRl5zRmRzRltzRmdzRl10RjlGOUZkcUZbc0Zkc0ZockZnc0ZddEY5RjlGZHFGaHJGZHNGZXJGZ3NGXXRGOUY5RmRxRmVyRmRzRmJyRmdzRl10RjlGOUZkcS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmhxRlx0RmJyRmRzLUZedDYkUSIxRidGOUZnc0ZddEY5RjlGZHFGW3FGZHNGZHRGZ3MtRl50NiRRIzIwRidGOUY5RjlGOUY5L0ZfcVEifGZyRicvRmJxUSJ8aHJGJy1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0ZpcS8lJmRlcHRoR0ZmdS8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GLDYlUSRFUVFGJ0YvRjJGNUZkcEZhdC1GNjYvUSZ1bmlvbkYnLyUlYm9sZEdGMS9GM1ElYm9sZEYnLyUrZm9udHdlaWdodEdGZ3ZGO0Y+RkBGQkZERkZGSEZocUZcdEZhdC1GLDYlUSRFUTJGJ0YvRjJGYXRGYXZGYXQtRiw2JVEkRVEzRidGL0YyRmF0RmF2RmF0LUYsNiVRJEVRNEYnRi9GMkZhdEZhdkZhdC1GLDYlUSRFUTVGJ0YvRjJGYXRGYXZGYXQtRiw2JVEkRVE2RidGL0YyRmF0RmF2RmF0RitGXnUtRiw2JVEjRXFGJ0YvRjJGNS1GLDYlUSZUb0pldEYnRi9GMi1GUDYkLUYjNipGXnZGZHEtRlA2Ji1GIzYlRlQtRlA2JC1GIzYsRlQtRlA2JC1GIzYrLUZQNiQtRiM2KC1GLDYlUSJ1RidGL0YyRl9yLUYsNiVRI2kxRidGL0YyRl9yLUYsNiVRI2kyRidGL0YyRjlGOS1GUDYkLUYjNiotRiw2JVEjeDFGJ0YvRjJGZHEtRiw2JVEjeDJGJ0YvRjJGZHEtRiw2JVEjeDNGJ0YvRjJGZHEtRiw2JVEjeDRGJ0YvRjJGOUY5RmRxRml5RmRzRmZ5RmdzRl10RjlGOUZkcUZhdEZmeUZkc0ZkdEZnc0ZddEY5RjlGOUY5Rmp0Rlx1RmRxLUYsNiVRKW5vdGF0aW9uRidGL0YyRmRzLUYsNiVRK2pldG51bWJlcnNGJ0YvRjJGOUY5Rl51LUYsNiVRJW5vcHNGJ0YvRjItRlA2JC1GIzYkRml3RjlGOUZhdC8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFElNDIwMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiUrVQ==</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L374" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZMLUkjbWlHRiQ2JVEldmFyN0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNiUtRiw2JVEkc2VxRidGL0YyLUZQNiQtRiM2LEZULUZQNiQtRiM2K0ZULUZQNiQtRiM2K0ZULUZQNiQtRiM2K0ZULUZQNiQtRiM2K0ZULUZQNiQtRiM2K0ZULUZQNiQtRiM2K0ZULUZQNiQtRiM2K0ZULUZQNiQtRiM2Ki1JJW1zdWJHRiQ2JS1GUDYkLUYjNigtRiw2JVEidUYnRi9GMi1GNjYtUScmc3BhcjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRI2kxRidGL0YyRl9xLUYsNiVRI2kyRidGL0YyRjlGOS1GIzYwLUYsNiVRImpGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJrRidGL0YyRl1yLUYsNiVRImxGJ0YvRjJGXXItRiw2JVEibUYnRi9GMkZdci1GLDYlUSJuRidGL0YyRl1yLUYsNiVRInJGJ0YvRjJGXXItRiw2JVEic0YnRi9GMkY5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGXXJGZHMtRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GYXMtRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GYnItSSNtbkdGJDYkUSI0RidGOUY5RjlGXXJGYXNGanNGXnNGXXRGY3RGOUY5Rl1yRl5zRmpzRltzRl10RmN0RjlGOUZdckZbc0Zqc0ZockZddEZjdEY5RjlGXXJGaHJGanNGZXJGXXRGY3RGOUY5Rl1yRmVyRmpzRmpxRl10RmN0RjlGOUZdckZqcUZqcy1GZHQ2JFEiMUYnRjlGXXRGY3RGOUY5Rl1yRmVxRmpzRmJxRl10RmN0RjlGOUZdci1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmFyRmJ0RmJxRmpzRmd0Rl10RmN0RjlGOUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRJHZhckYnRi9GMkY1LUYsNiVRJXZhcjBGJ0YvRjJGanQtRjY2L1EmdW5pb25GJy8lJWJvbGRHRjEvRjNRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRmJ2RjtGPkZARkJGREZGRkhGYXJGYnRGanQtRiw2JVEldmFyMUYnRi9GMkZqdEZcdkZqdC1GLDYlUSV2YXIyRidGL0YyRmp0Rlx2Rmp0LUYsNiVRJXZhcjNGJ0YvRjJGanRGXHZGanQtRiw2JVEldmFyNEYnRi9GMkZqdEZcdkZqdC1GLDYlUSV2YXI1RidGL0YyRmp0Rlx2Rmp0LUYsNiVRJXZhcjZGJ0YvRjJGanRGanRGXHZGanRGK0ZjdS1GLDYlUSVub3BzRidGL0YyLUZQNiQtRiM2JEZmdUY5RjlGanQvJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZMLUkjbWlHRiQ2JVEldmFyN0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNiUtRiw2JVEkc2VxRidGL0YyLUZQNiQtRiM2LEZULUZQNiQtRiM2K0ZULUZQNiQtRiM2K0ZULUZQNiQtRiM2K0ZULUZQNiQtRiM2K0ZULUZQNiQtRiM2K0ZULUZQNiQtRiM2K0ZULUZQNiQtRiM2K0ZULUZQNiQtRiM2Ki1JJW1zdWJHRiQ2JS1GUDYkLUYjNigtRiw2JVEidUYnRi9GMi1GNjYtUScmc3BhcjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRI2kxRidGL0YyRl9xLUYsNiVRI2kyRidGL0YyRjlGOS1GIzYwLUYsNiVRImpGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJrRidGL0YyRl1yLUYsNiVRImxGJ0YvRjJGXXItRiw2JVEibUYnRi9GMkZdci1GLDYlUSJuRidGL0YyRl1yLUYsNiVRInJGJ0YvRjJGXXItRiw2JVEic0YnRi9GMkY5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGXXJGZHMtRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GYXMtRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GYnItSSNtbkdGJDYkUSI0RidGOUY5RjlGXXJGYXNGanNGXnNGXXRGY3RGOUY5Rl1yRl5zRmpzRltzRl10RmN0RjlGOUZdckZbc0Zqc0ZockZddEZjdEY5RjlGXXJGaHJGanNGZXJGXXRGY3RGOUY5Rl1yRmVyRmpzRmpxRl10RmN0RjlGOUZdckZqcUZqcy1GZHQ2JFEiMUYnRjlGXXRGY3RGOUY5Rl1yRmVxRmpzRmJxRl10RmN0RjlGOUZdci1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmFyRmJ0RmJxRmpzRmd0Rl10RmN0RjlGOUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRJHZhckYnRi9GMkY1LUYsNiVRJXZhcjBGJ0YvRjJGanQtRjY2L1EmdW5pb25GJy8lJWJvbGRHRjEvRjNRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRmJ2RjtGPkZARkJGREZGRkhGYXJGYnRGanQtRiw2JVEldmFyMUYnRi9GMkZqdEZcdkZqdC1GLDYlUSV2YXIyRidGL0YyRmp0Rlx2Rmp0LUYsNiVRJXZhcjNGJ0YvRjJGanRGXHZGanQtRiw2JVEldmFyNEYnRi9GMkZqdEZcdkZqdC1GLDYlUSV2YXI1RidGL0YyRmp0Rlx2Rmp0LUYsNiVRJXZhcjZGJ0YvRjJGanRGanRGXHZGanRGK0ZjdS1GLDYlUSVub3BzRidGL0YyLUZQNiQtRiM2JEZmdUY5RjlGanQvJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFElMzMwMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiUrTA==</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L375" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkjbWlHRiQ2JVEibUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEiaUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRImpGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSgmc3JhcnI7RidGOUY7Rj5GQEZCRkRGRkZIRmVuL0ZORmZuLUYsNiVRJWRpZmZGJ0YvRjItRlA2JC1GIzYpLUYsNiVRI0VxRidGL0YyLUZQNiYtRiM2JUZURlxvRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZXLUYsNiVRJHZhckYnRi9GMi1GUDYmLUYjNiVGaW5GXG9GOUY5RmBwRmNwRlxvRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSJNRidGL0YyRjUtRiw2JVEpc2ltcGxpZnlGJ0YvRjItRlA2JC1GIzYmLUYsNiVRJ01hdHJpeEYnRi9GMi1GUDYkLUYjNilGK0ZXLUkjbW5HRiQ2JFElNDIwMEYnRjlGVy1GYnI2JFElMzMwMEYnRjlGXG9GOUY5RlxvRjlGOUZdcUZcb0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkjbWlHRiQ2JVEibUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEiaUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRImpGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSgmc3JhcnI7RidGOUY7Rj5GQEZCRkRGRkZIRmVuL0ZORmZuLUYsNiVRJWRpZmZGJ0YvRjItRlA2JC1GIzYpLUYsNiVRI0VxRidGL0YyLUZQNiYtRiM2JUZURlxvRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZXLUYsNiVRJHZhckYnRi9GMi1GUDYmLUYjNiVGaW5GXG9GOUY5RmBwRmNwRlxvRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSJNRidGL0YyRjUtRiw2JVEpc2ltcGxpZnlGJ0YvRjItRlA2JC1GIzYmLUYsNiVRJ01hdHJpeEYnRi9GMi1GUDYkLUYjNilGK0ZXLUkjbW5HRiQ2JFElNDIwMEYnRjlGVy1GYnI2JFElMzMwMEYnRjlGXG9GOUY5RlxvRjlGOUZdcUZcb0Y5</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L376" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElUmFua0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRJWV2YWxGJ0YvRjItRjY2JC1GIzYoRjotRjY2JC1GIzYnLUYsNiVRIk1GJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRlAvJSpzeW1tZXRyaWNHRlAvJShsYXJnZW9wR0ZQLyUubW92YWJsZWxpbWl0c0dGUC8lJ2FjY2VudEdGUC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUY2NiYtRiM2MC1GLDYlUSJhRidGL0YyLUZJNi1RIj1GJ0ZMRk4vRlJGUEZTRlVGV0ZZRmVuL0ZoblEsMC4yNzc3Nzc4ZW1GJy9GW29GaW8tSSNtbkdGJDYkUSIxRidGTEZILUYsNiVRImJGJ0YvRjJGZG8tRlxwNiRRIjBGJ0ZMRkgtRiw2JVEiZkYnRi9GMi1GNjYkLUYjNiUtRiw2JVEjeDNGJ0YvRjIvJStleGVjdXRhYmxlR0ZQRkxGTEZkb0ZccUZfcUZMRkwvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRl9xRkxGTEZILUY2NiYtRiM2My1GLDYlUSN4MUYnRi9GMkZkb0ZbcEZILUYsNiVRI3gyRidGL0YyRmRvRmJwRkhGXHFGZG9GW3BGSC1GLDYlUSN4NEYnRi9GMkZkb0ZbcEZfcUZMRkxGYXFGZHFGX3FGTEZMRl9xRkxGTEZfcUZM">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElUmFua0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRJWV2YWxGJ0YvRjItRjY2JC1GIzYoRjotRjY2JC1GIzYnLUYsNiVRIk1GJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRlAvJSpzeW1tZXRyaWNHRlAvJShsYXJnZW9wR0ZQLyUubW92YWJsZWxpbWl0c0dGUC8lJ2FjY2VudEdGUC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUY2NiYtRiM2MC1GLDYlUSJhRidGL0YyLUZJNi1RIj1GJ0ZMRk4vRlJGUEZTRlVGV0ZZRmVuL0ZoblEsMC4yNzc3Nzc4ZW1GJy9GW29GaW8tSSNtbkdGJDYkUSIxRidGTEZILUYsNiVRImJGJ0YvRjJGZG8tRlxwNiRRIjBGJ0ZMRkgtRiw2JVEiZkYnRi9GMi1GNjYkLUYjNiUtRiw2JVEjeDNGJ0YvRjIvJStleGVjdXRhYmxlR0ZQRkxGTEZkb0ZccUZfcUZMRkwvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRl9xRkxGTEZILUY2NiYtRiM2My1GLDYlUSN4MUYnRi9GMkZkb0ZbcEZILUYsNiVRI3gyRidGL0YyRmRvRmJwRkhGXHFGZG9GW3BGSC1GLDYlUSN4NEYnRi9GMkZkb0ZbcEZfcUZMRkxGYXFGZHFGX3FGTEZMRl9xRkxGTEZfcUZM</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFElMzI5OUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiUqSCQ=</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L348" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L373" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L387" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L391" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L392" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L397" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L396" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L401" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L402" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L407" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L406" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L413" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L414" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L412" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L381" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEiTUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYjNiYtRiw2I1EhRictRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSdNYXRyaXhGJ0YvRjItRlg2JC1GIzYoLUYsNiVRIm1GJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1JI21uR0YkNiRRJTQyMDBGJ0Y5RmBvLUZpbzYkUSUzMzAwRidGOUY5RjlGOUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEicEYnRi9GMkZgby1GLDYlUSJxRidGL0YyRjUtRiw2JVErRGltZW5zaW9uc0YnRi9GMi1GWDYkLUYjNiVGKy8lK2V4ZWN1dGFibGVHRj1GOUY5Rl9xRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEiTUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYjNiYtRiw2I1EhRictRiw2JVEpc2ltcGxpZnlGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSdNYXRyaXhGJ0YvRjItRlg2JC1GIzYoLUYsNiVRIm1GJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1JI21uR0YkNiRRJTQyMDBGJ0Y5RmBvLUZpbzYkUSUzMzAwRidGOUY5RjlGOUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEicEYnRi9GMkZgby1GLDYlUSJxRidGL0YyRjUtRiw2JVErRGltZW5zaW9uc0YnRi9GMi1GWDYkLUYjNiVGKy8lK2V4ZWN1dGFibGVHRj1GOUY5Rl9xRjk=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L379" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">The following operations have to be performed successively and cyclically unless the matrix size drops. All different displayed factors should be stored and examined for zeros</Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L380" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2JVEjTU1GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSRyZHJGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JC1GLDYlUSJNRidGL0YyRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUYrLUZTNiYtRiM2JS1JI21uR0YkNiRRIjJGJ0Y5LyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiO0YnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJ0ZNRldGNUYrLUZTNiYtRiM2JS1GXG82JFEiMUYnRjlGX29GOUY5RmFvRmRvRlotRiM2JS1GLDYlUStEaW1lbnNpb25zRidGL0YyRlJGOS1GLDYjUSFGJ0Zfb0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2JVEjTU1GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSRyZHJGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JC1GLDYlUSJNRidGL0YyRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUYrLUZTNiYtRiM2JS1JI21uR0YkNiRRIjJGJ0Y5LyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiO0YnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJ0ZNRldGNUYrLUZTNiYtRiM2JS1GXG82JFEiMUYnRjlGX29GOUY5RmFvRmRvRlotRiM2JS1GLDYlUStEaW1lbnNpb25zRidGL0YyRlJGOS1GLDYjUSFGJ0Zfb0Y5</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEjMzdGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSgmY29tbWE7RidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUSIwRidGL0Yv">NiQiI1AiIiE=</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L383" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY0LUkjbWlHRiQ2JVEjTU1GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSRyZGNGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JC1GLDYlUSJNRidGL0YyRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUYrLUZTNiYtRiM2JC1JI21uR0YkNiRRIjJGJ0Y5RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUSI7RidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnRk1GV0Y1RistRlM2Ji1GIzYkLUZcbzYkUSIxRidGOUY5RjlGX29GYm9GWi1GLDYlUStEaW1lbnNpb25zRidGL0YyRlItRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZpby9GTkZqby8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY0LUkjbWlHRiQ2JVEjTU1GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSRyZGNGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JC1GLDYlUSJNRidGL0YyRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUYrLUZTNiYtRiM2JC1JI21uR0YkNiRRIjJGJ0Y5RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUSI7RidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnRk1GV0Y1RistRlM2Ji1GIzYkLUZcbzYkUSIxRidGOUY5RjlGX29GYm9GWi1GLDYlUStEaW1lbnNpb25zRidGL0YyRlItRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZpby9GTkZqby8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEoJmVtcHR5O0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">PCI=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEjNjFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSgmY29tbWE7RidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUSI1RidGL0Yv">NiQiI2giIiY=</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L385" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEiTUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJHJ6ckYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYkRitGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRK0RpbWVuc2lvbnNGJ0YvRjJGUi8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEiTUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJHJ6ckYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYkRitGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRK0RpbWVuc2lvbnNGJ0YvRjJGUi8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEjNDFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSgmY29tbWE7RidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUSI0RidGL0Yv">NiQiI1QiIiU=</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L378" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2JVEjTU1GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSVyZHIyRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVEiTUYnRi9GMkY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GKy1GUzYmLUYjNiUtSSNtbkdGJDYkUSIyRidGOS8lK2V4ZWN1dGFibGVHRj1GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIjtGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRidGTUZXRjVGKy1GUzYmLUYjNiUtRlxvNiRRIjFGJ0Y5Rl9vRjlGOUZhb0Zkb0ZaLUYsNiVRK0RpbWVuc2lvbnNGJ0YvRjJGUkZfb0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2JVEjTU1GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSVyZHIyRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVEiTUYnRi9GMkY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GKy1GUzYmLUYjNiUtSSNtbkdGJDYkUSIyRidGOS8lK2V4ZWN1dGFibGVHRj1GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIjtGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRidGTUZXRjVGKy1GUzYmLUYjNiUtRlxvNiRRIjFGJ0Y5Rl9vRjlGOUZhb0Zkb0ZaLUYsNiVRK0RpbWVuc2lvbnNGJ0YvRjJGUkZfb0Y5</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM8KCooKSwmKiZJImFHRigiIiJJI3gxR0YmRjJGMkkiYkdGKEYyIiIjRjIpRjFGNSEiIkkjeDJHRiZGNywkKipGNUYyKUYvIiIkRjdGMUYySSN4NEdGJkYyRjcsJCoqRjVGMkYvRjJGOEY3RjFGN0Y3LCQqLCMiJCsiIiM4RjJGMUYyRj1GMkYuRjdGOEYyRjIsJCouI0Y1IiIqRjJGO0Y3RjZGN0Y9RjcsQCoqIiRdI0YyLUkiZkdGKDYjSSN4M0dGJkYyKUYxIiIlRjIpRjMiIiZGMkYyKiwiJGkkRjJGTEYyRlBGMilGM0Y8RjIpRjhGNUYyRjIqLCIjQ0YyRkxGMkZQRjJGM0YyKUY4RlFGMkYyKiwiJHEkRjJGTEYyKUYxRjxGMkY0RjIpRjNGUUYyRjIqLiIkIXpGMkZMRjJGZ25GMkY0RjIpRjNGNUYyRldGMkYyKixGWUYyRkxGMkZnbkYyRjRGMkZaRjJGMioqIiMmKkYyKUYxRlNGMkZbb0YyKUY9RjVGMkYyKioiI3dGMkZfb0YyRldGMkZgb0YyRjIqLCIkPSJGMkZMRjJGNkYyKUY0RjVGMkZWRjJGNyouIiRVJkYyRkxGMkY2RjJGZW9GMkYzRjJGV0YyRjIqLCIjUUYyRlBGMkY0RjJGM0YyRmBvRjJGNyosRmZuRjJGTEYyRjFGMilGNEY8RjJGW29GMkY3KiwiJDkiRjJGTEYyRjFGMkZbcEYyRldGMkYyKioiI2RGMkZnbkYyRmVvRjJGYG9GMkY3KioiJEsiRjJGTEYyKUY0RlFGMkYzRjJGN0YyRjhGN0Y3LCQqMCNGMiIkXSVGMixEKiwiJF0pRjIpRkxGNUYyRl9vRjJGVkYyRj1GMkY3Ki4iJCVcRjJGanBGMkY9RjJGX29GMkYzRjJGV0YyRjcqLiIlcTlGMkZqcEYyRlBGMkY0RjJGW29GMkY9RjJGNyouRlxxRjJGanBGMkY9RjJGUEYyRjRGMkZXRjJGNyosIiRTKEYyRkxGMi1JJWRpZmZHRiY2JEZMRk9GMkZQRjJGaG5GMkYyKi4iJFsiRjJGTEYyRmJxRjJGUEYyRltvRjJGV0YyRjIqKiIjIilGMilGMSIiJ0YyKUY9RjxGMkZMRjJGNyouIiQlKSlGMkZqcEYyRmduRjJGZW9GMkYzRjJGPUYyRjcqLiIlZ0hGMkZMRjJGYnFGMkZnbkYyRjRGMkZWRjJGMiowIiQnSEYyRkxGMkZicUYyRmduRjJGNEYyRjNGMkZXRjJGMiosIiRMJEYyRmJxRjJGX29GMkYzRjJGYG9GMkYyKiwiJGsjRjJGanBGMkY2RjJGW3BGMkY9RjJGNyouIiUpZSVGMkZMRjJGYnFGMkY2RjJGZW9GMkZbb0YyRjIqLkZmcUYyRkxGMkZicUYyRjZGMkZlb0YyRldGMkYyKixGY3JGMkZicUYyRlBGMkY0RjJGYG9GMkYyKi4iJWNLRjJGTEYyRmJxRjJGMUYyRltwRjJGM0YyRjIqKiIkKSkpRjJGTEYyRmJxRjJGYnBGMkYyRjJGTEY3Rl9vRjdGOEY3Ri5GN0Zgb0Y3RjJGKw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEjMzhGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSgmY29tbWE7RidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUSIxRidGL0Yv">NiQiI1EiIiI=</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L382" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY0LUkjbWlHRiQ2JVEjTU1GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSVyZGMyRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVEiTUYnRi9GMkY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GKy1GUzYmLUYjNiQtSSNtbkdGJDYkUSIyRidGOUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiO0YnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJ0ZNRldGNUYrLUZTNiYtRiM2JC1GXG82JFEiMUYnRjlGOUY5Rl9vRmJvRlotRiw2JVErRGltZW5zaW9uc0YnRi9GMkZSLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGaW8vRk5Gam8vJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY0LUkjbWlHRiQ2JVEjTU1GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSVyZGMyRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVEiTUYnRi9GMkY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GKy1GUzYmLUYjNiQtSSNtbkdGJDYkUSIyRidGOUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiO0YnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJ0ZNRldGNUYrLUZTNiYtRiM2JC1GXG82JFEiMUYnRjlGOUY5Rl9vRmJvRlotRiw2JVErRGltZW5zaW9uc0YnRi9GMkZSLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGaW8vRk5Gam8vJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEoJmVtcHR5O0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">PCI=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEjMzhGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSgmY29tbWE7RidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUSIxRidGL0Yv">NiQiI1EiIiI=</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L389" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2JVEjTU1GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSVyZHIzRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVEiTUYnRi9GMkY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GKy1GUzYmLUYjNiUtSSNtbkdGJDYkUSIyRidGOS8lK2V4ZWN1dGFibGVHRj1GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIjtGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRidGTUZXRjVGKy1GUzYmLUYjNiUtRlxvNiRRIjFGJ0Y5Rl9vRjlGOUZhb0Zkb0ZaLUYsNiVRK0RpbWVuc2lvbnNGJ0YvRjJGUkZfb0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2JVEjTU1GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSVyZHIzRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVEiTUYnRi9GMkY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GKy1GUzYmLUYjNiUtSSNtbkdGJDYkUSIyRidGOS8lK2V4ZWN1dGFibGVHRj1GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIjtGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRidGTUZXRjVGKy1GUzYmLUYjNiUtRlxvNiRRIjFGJ0Y5Rl9vRjlGOUZhb0Zkb0ZaLUYsNiVRK0RpbWVuc2lvbnNGJ0YvRjJGUkZfb0Y5</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEoJmVtcHR5O0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">PCI=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEjNzlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSgmY29tbWE7RidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUSMyM0YnRi9GLw==">NiQiI3oiI0I=</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L388" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY0LUkjbWlHRiQ2JVEjTU1GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSVyZGMzRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVEiTUYnRi9GMkY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GKy1GUzYmLUYjNiQtSSNtbkdGJDYkUSIyRidGOUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiO0YnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJ0ZNRldGNUYrLUZTNiYtRiM2JC1GXG82JFEiMUYnRjlGOUY5Rl9vRmJvRlotRiw2JVErRGltZW5zaW9uc0YnRi9GMkZSLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGaW8vRk5Gam8vJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY0LUkjbWlHRiQ2JVEjTU1GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSVyZGMzRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVEiTUYnRi9GMkY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GKy1GUzYmLUYjNiQtSSNtbkdGJDYkUSIyRidGOUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiO0YnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJ0ZNRldGNUYrLUZTNiYtRiM2JC1GXG82JFEiMUYnRjlGOUY5Rl9vRmJvRlotRiw2JVErRGltZW5zaW9uc0YnRi9GMkZSLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGaW8vRk5Gam8vJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEoJmVtcHR5O0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">PCI=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEjNzlGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSgmY29tbWE7RidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUSMyM0YnRi9GLw==">NiQiI3oiI0I=</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L394" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2JVEjTU1GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSVyZHI0RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVEiTUYnRi9GMkY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GKy1GUzYmLUYjNiUtSSNtbkdGJDYkUSIyRidGOS8lK2V4ZWN1dGFibGVHRj1GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIjtGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRidGTUZXRjVGKy1GUzYmLUYjNiUtRlxvNiRRIjFGJ0Y5Rl9vRjlGOUZhb0Zkb0ZaLUYsNiVRK0RpbWVuc2lvbnNGJ0YvRjJGUkZfb0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2JVEjTU1GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSVyZHI0RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVEiTUYnRi9GMkY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GKy1GUzYmLUYjNiUtSSNtbkdGJDYkUSIyRidGOS8lK2V4ZWN1dGFibGVHRj1GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIjtGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRidGTUZXRjVGKy1GUzYmLUYjNiUtRlxvNiRRIjFGJ0Y5Rl9vRjlGOUZhb0Zkb0ZaLUYsNiVRK0RpbWVuc2lvbnNGJ0YvRjJGUkZfb0Y5</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEjNjZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSgmY29tbWE7RidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUSMxMEYnRi9GLw==">NiQiI20iIzU=</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L393" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY0LUkjbWlHRiQ2JVEjTU1GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSVyZGM0RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVEiTUYnRi9GMkY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GKy1GUzYmLUYjNiQtSSNtbkdGJDYkUSIyRidGOUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiO0YnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJ0ZNRldGNUYrLUZTNiYtRiM2JC1GXG82JFEiMUYnRjlGOUY5Rl9vRmJvRlotRiw2JVErRGltZW5zaW9uc0YnRi9GMkZSLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGaW8vRk5Gam8vJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY0LUkjbWlHRiQ2JVEjTU1GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSVyZGM0RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVEiTUYnRi9GMkY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GKy1GUzYmLUYjNiQtSSNtbkdGJDYkUSIyRidGOUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiO0YnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJ0ZNRldGNUYrLUZTNiYtRiM2JC1GXG82JFEiMUYnRjlGOUY5Rl9vRmJvRlotRiw2JVErRGltZW5zaW9uc0YnRi9GMkZSLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGaW8vRk5Gam8vJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEoJmVtcHR5O0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">PCI=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEjNjZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSgmY29tbWE7RidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUSMxMEYnRi9GLw==">NiQiI20iIzU=</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L399" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2JVEjTU1GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSVyZHI1RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVEiTUYnRi9GMkY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GKy1GUzYmLUYjNiUtSSNtbkdGJDYkUSIyRidGOS8lK2V4ZWN1dGFibGVHRj1GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIjtGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRidGTUZXRjVGKy1GUzYmLUYjNiUtRlxvNiRRIjFGJ0Y5Rl9vRjlGOUZhb0Zkb0ZaLUYsNiVRK0RpbWVuc2lvbnNGJ0YvRjJGUkZfb0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2JVEjTU1GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSVyZHI1RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVEiTUYnRi9GMkY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GKy1GUzYmLUYjNiUtSSNtbkdGJDYkUSIyRidGOS8lK2V4ZWN1dGFibGVHRj1GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIjtGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRidGTUZXRjVGKy1GUzYmLUYjNiUtRlxvNiRRIjFGJ0Y5Rl9vRjlGOUZhb0Zkb0ZaLUYsNiVRK0RpbWVuc2lvbnNGJ0YvRjJGUkZfb0Y5</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEjNjFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSgmY29tbWE7RidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUSI1RidGL0Yv">NiQiI2giIiY=</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L400" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY0LUkjbWlHRiQ2JVEjTU1GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSVyZGM1RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVEiTUYnRi9GMkY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GKy1GUzYmLUYjNiQtSSNtbkdGJDYkUSIyRidGOUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiO0YnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJ0ZNRldGNUYrLUZTNiYtRiM2JC1GXG82JFEiMUYnRjlGOUY5Rl9vRmJvRlotRiw2JVErRGltZW5zaW9uc0YnRi9GMkZSLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGaW8vRk5Gam8vJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY0LUkjbWlHRiQ2JVEjTU1GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSVyZGM1RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVEiTUYnRi9GMkY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GKy1GUzYmLUYjNiQtSSNtbkdGJDYkUSIyRidGOUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiO0YnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJ0ZNRldGNUYrLUZTNiYtRiM2JC1GXG82JFEiMUYnRjlGOUY5Rl9vRmJvRlotRiw2JVErRGltZW5zaW9uc0YnRi9GMkZSLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGaW8vRk5Gam8vJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEoJmVtcHR5O0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">PCI=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEjNjFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSgmY29tbWE7RidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUSI1RidGL0Yv">NiQiI2giIiY=</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L403" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2JVEjTU1GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSVyZHI2RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVEiTUYnRi9GMkY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GKy1GUzYmLUYjNiUtSSNtbkdGJDYkUSIyRidGOS8lK2V4ZWN1dGFibGVHRj1GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIjtGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRidGTUZXRjVGKy1GUzYmLUYjNiUtRlxvNiRRIjFGJ0Y5Rl9vRjlGOUZhb0Zkb0ZaLUYsNiVRK0RpbWVuc2lvbnNGJ0YvRjJGUkZfb0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2JVEjTU1GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSVyZHI2RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVEiTUYnRi9GMkY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GKy1GUzYmLUYjNiUtSSNtbkdGJDYkUSIyRidGOS8lK2V4ZWN1dGFibGVHRj1GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIjtGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRidGTUZXRjVGKy1GUzYmLUYjNiUtRlxvNiRRIjFGJ0Y5Rl9vRjlGOUZhb0Zkb0ZaLUYsNiVRK0RpbWVuc2lvbnNGJ0YvRjJGUkZfb0Y5</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEoJmVtcHR5O0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">PCI=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEjNjFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSgmY29tbWE7RidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUSI1RidGL0Yv">NiQiI2giIiY=</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L404" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY0LUkjbWlHRiQ2JVEjTU1GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSVyZGM2RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVEiTUYnRi9GMkY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GKy1GUzYmLUYjNiQtSSNtbkdGJDYkUSIyRidGOUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiO0YnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJ0ZNRldGNUYrLUZTNiYtRiM2JC1GXG82JFEiMUYnRjlGOUY5Rl9vRmJvRlotRiw2JVErRGltZW5zaW9uc0YnRi9GMkZSLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGaW8vRk5Gam8vJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY0LUkjbWlHRiQ2JVEjTU1GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSVyZGM2RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVEiTUYnRi9GMkY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GKy1GUzYmLUYjNiQtSSNtbkdGJDYkUSIyRidGOUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiO0YnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJ0ZNRldGNUYrLUZTNiYtRiM2JC1GXG82JFEiMUYnRjlGOUY5Rl9vRmJvRlotRiw2JVErRGltZW5zaW9uc0YnRi9GMkZSLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGaW8vRk5Gam8vJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEoJmVtcHR5O0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">PCI=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEjNjFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSgmY29tbWE7RidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUSI1RidGL0Yv">NiQiI2giIiY=</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L409" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2JVEjTU1GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSVyZHI3RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVEiTUYnRi9GMkY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GKy1GUzYmLUYjNiUtSSNtbkdGJDYkUSIyRidGOS8lK2V4ZWN1dGFibGVHRj1GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIjtGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRidGTUZXRjVGKy1GUzYmLUYjNiUtRlxvNiRRIjFGJ0Y5Rl9vRjlGOUZhb0Zkb0ZaLUYsNiVRK0RpbWVuc2lvbnNGJ0YvRjJGUkZfb0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2JVEjTU1GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSVyZHI3RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVEiTUYnRi9GMkY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GKy1GUzYmLUYjNiUtSSNtbkdGJDYkUSIyRidGOS8lK2V4ZWN1dGFibGVHRj1GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIjtGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRidGTUZXRjVGKy1GUzYmLUYjNiUtRlxvNiRRIjFGJ0Y5Rl9vRjlGOUZhb0Zkb0ZaLUYsNiVRK0RpbWVuc2lvbnNGJ0YvRjJGUkZfb0Y5</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEjOTFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSgmY29tbWE7RidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUSMyNEYnRi9GLw==">NiQiIyIqIiND</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L411" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY0LUkjbWlHRiQ2JVEjTU1GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSVyZGM3RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVEiTUYnRi9GMkY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GKy1GUzYmLUYjNiQtSSNtbkdGJDYkUSIyRidGOUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiO0YnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJ0ZNRldGNUYrLUZTNiYtRiM2JC1GXG82JFEiMUYnRjlGOUY5Rl9vRmJvRlotRiw2JVErRGltZW5zaW9uc0YnRi9GMkZSLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGaW8vRk5Gam8vJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY0LUkjbWlHRiQ2JVEjTU1GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSVyZGM3RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVEiTUYnRi9GMkY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GKy1GUzYmLUYjNiQtSSNtbkdGJDYkUSIyRidGOUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiO0YnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJ0ZNRldGNUYrLUZTNiYtRiM2JC1GXG82JFEiMUYnRjlGOUY5Rl9vRmJvRlotRiw2JVErRGltZW5zaW9uc0YnRi9GMkZSLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGaW8vRk5Gam8vJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEoJmVtcHR5O0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">PCI=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEjOTFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSgmY29tbWE7RidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUSMyNEYnRi9GLw==">NiQiIyIqIiND</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L415" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2JVEjTU1GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSVyZHI4RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVEiTUYnRi9GMkY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GKy1GUzYmLUYjNiUtSSNtbkdGJDYkUSIyRidGOS8lK2V4ZWN1dGFibGVHRj1GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIjtGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRidGTUZXRjVGKy1GUzYmLUYjNiUtRlxvNiRRIjFGJ0Y5Rl9vRjlGOUZhb0Zkb0ZaLUYsNiVRK0RpbWVuc2lvbnNGJ0YvRjJGUkZfb0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2JVEjTU1GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSVyZHI4RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVEiTUYnRi9GMkY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GKy1GUzYmLUYjNiUtSSNtbkdGJDYkUSIyRidGOS8lK2V4ZWN1dGFibGVHRj1GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIjtGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRidGTUZXRjVGKy1GUzYmLUYjNiUtRlxvNiRRIjFGJ0Y5Rl9vRjlGOUZhb0Zkb0ZaLUYsNiVRK0RpbWVuc2lvbnNGJ0YvRjJGUkZfb0Y5</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEkNDU1RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVEoJmNvbW1hO0YnRi8vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHUSV0cnVlRicvJSlzdHJldGNoeUdGOC8lKnN5bW1ldHJpY0dGOC8lKGxhcmdlb3BHRjgvJS5tb3ZhYmxlbGltaXRzR0Y4LyUnYWNjZW50R0Y4LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JFEkMjI3RidGL0Yv">NiQiJGIlIiRGIw==</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L416" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY0LUkjbWlHRiQ2JVEjTU1GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSVyZGM4RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVEiTUYnRi9GMkY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GKy1GUzYmLUYjNiQtSSNtbkdGJDYkUSIyRidGOUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiO0YnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJ0ZNRldGNUYrLUZTNiYtRiM2JC1GXG82JFEiMUYnRjlGOUY5Rl9vRmJvRlotRiw2JVErRGltZW5zaW9uc0YnRi9GMkZSLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGaW8vRk5Gam8vJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY0LUkjbWlHRiQ2JVEjTU1GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSVyZGM4RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVEiTUYnRi9GMkY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GKy1GUzYmLUYjNiQtSSNtbkdGJDYkUSIyRidGOUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiO0YnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJ0ZNRldGNUYrLUZTNiYtRiM2JC1GXG82JFEiMUYnRjlGOUY5Rl9vRmJvRlotRiw2JVErRGltZW5zaW9uc0YnRi9GMkZSLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGaW8vRk5Gam8vJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEkNDM4RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVEoJmNvbW1hO0YnRi8vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHUSV0cnVlRicvJSlzdHJldGNoeUdGOC8lKnN5bW1ldHJpY0dGOC8lKGxhcmdlb3BHRjgvJS5tb3ZhYmxlbGltaXRzR0Y4LyUnYWNjZW50R0Y4LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JFEkMjEwRidGL0Yv">NiQiJFElIiQ1Iw==</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L410" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L384" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRictSShtZmVuY2VkR0YkNiYtRiM2JS1GLDYlUSRzZXFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRjA2JC1GIzYrLUYsNiVRJ2ZhY3RvckYnRjdGOi1GMDYkLUYjNiUtRiw2JVEiTUYnRjdGOi1GMDYmLUYjNiYtRiw2JVEiaUYnRjdGOi1JI21vR0YkNi1RIixGJy9GO1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjkvJSlzdHJldGNoeUdGWi8lKnN5bW1ldHJpY0dGWi8lKGxhcmdlb3BHRlovJS5tb3ZhYmxlbGltaXRzR0ZaLyUnYWNjZW50R0ZaLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSIxRidGVkZWRlYvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGVkZWRlJGTy1GUzYtUSI9RidGVkZYL0ZmbkZaRmduRmluRltvRl1vRl9vL0Zib1EsMC4yNzc3Nzc4ZW1GJy9GZW9GZnBGZ28tRlM2LVEjLi5GJ0ZWRlhGZHBGZ25GaW5GW29GXW9GX28vRmJvUSwwLjIyMjIyMjJlbUYnL0Zlb0Zjby1GaG82JFEjMzhGJ0ZWRlZGVkZWRlYvRlxwUSJ8ZnJGJy9GX3BRInxockYnLyUrZXhlY3V0YWJsZUdGWkZW">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRictSShtZmVuY2VkR0YkNiYtRiM2JS1GLDYlUSRzZXFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRjA2JC1GIzYrLUYsNiVRJ2ZhY3RvckYnRjdGOi1GMDYkLUYjNiUtRiw2JVEiTUYnRjdGOi1GMDYmLUYjNiYtRiw2JVEiaUYnRjdGOi1JI21vR0YkNi1RIixGJy9GO1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjkvJSlzdHJldGNoeUdGWi8lKnN5bW1ldHJpY0dGWi8lKGxhcmdlb3BHRlovJS5tb3ZhYmxlbGltaXRzR0ZaLyUnYWNjZW50R0ZaLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSIxRidGVkZWRlYvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGVkZWRlJGTy1GUzYtUSI9RidGVkZYL0ZmbkZaRmduRmluRltvRl1vRl9vL0Zib1EsMC4yNzc3Nzc4ZW1GJy9GZW9GZnBGZ28tRlM2LVEjLi5GJ0ZWRlhGZHBGZ25GaW5GW29GXW9GX28vRmJvUSwwLjIyMjIyMjJlbUYnL0Zlb0Zjby1GaG82JFEjMzhGJ0ZWRlZGVkZWRlYvRlxwUSJ8ZnJGJy9GX3BRInxockYnLyUrZXhlY3V0YWJsZUdGWkZW</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L386" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Different factors stored in this computation:</Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L372" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L536" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElbm9wc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRI0ZhRidGL0YyLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvRjNRJ25vcm1hbEYnRkBGPUZA">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElbm9wc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRI0ZhRidGL0YyLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvRjNRJ25vcm1hbEYnRkBGPUZA</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEjMTBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">IiM1</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L537" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEnZHNvbHZlRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2JVEjRmFGJ0YvRjItRjY2Ji1GIzYkLUkjbW5HRiQ2JFEjMTBGJy9GM1Enbm9ybWFsRidGRUZFLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRkVGRS1JI21vR0YkNi1RIn5GJ0ZFLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZTLyUpc3RyZXRjaHlHRlMvJSpzeW1tZXRyaWNHRlMvJShsYXJnZW9wR0ZTLyUubW92YWJsZWxpbWl0c0dGUy8lJ2FjY2VudEdGUy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRlxvLyUrZXhlY3V0YWJsZUdGU0ZF">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEnZHNvbHZlRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2JVEjRmFGJ0YvRjItRjY2Ji1GIzYkLUkjbW5HRiQ2JFEjMTBGJy9GM1Enbm9ybWFsRidGRUZFLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRkVGRS1JI21vR0YkNi1RIn5GJ0ZFLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZTLyUpc3RyZXRjaHlHRlMvJSpzeW1tZXRyaWNHRlMvJShsYXJnZW9wR0ZTLyUubW92YWJsZWxpbWl0c0dGUy8lJ2FjY2VudEdGUy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRlxvLyUrZXhlY3V0YWJsZUdGU0ZF</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUYjNiYtSSNtaUdGJDYlUSJmRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEwJkFwcGx5RnVuY3Rpb247RicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tSShtZmVuY2VkR0YkNiQtRiM2Ji1GLjYlUSN4M0YnRjFGNC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGP0Y7RjtGOy1GODYtUSkmZXF1YWxzO0YnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZcby1GIzYlLUY4Ni1RKiZ1bWludXMwO0YnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yMjIyMjIyZW1GJy9GUEZkby1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSI2RidGOy1GIzYsLUYjNiotRmpvNiRRIjNGJ0Y7LUY4Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y7Rj1GQEZCRkRGRkZIRkpGTEZPLUYuNiVRJF9DMUYnRjFGNEZkcC1JJW1zdXBHRiQ2JS1GLjYlUSRfQzNGJ0YxRjQtRmpvNiRRIjJGJ0Y7LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0ZkcEZWRjstRjg2LVEnJnBsdXM7RidGO0Y9RkBGQkZERkZGSEZKRmNvRmVvLUYjNipGYXBGZHBGZ3BGZHBGXXFGZHAtRltxNiVGVkZgcUZjcUY7RmZxLUYjNiZGZ3BGZHAtRltxNiVGVkZhcEZjcUY7LUY4Ni1RKCZtaW51cztGJ0Y7Rj1GQEZCRkRGRkZIRkpGY29GZW8tRiM2KEZpb0ZkcC1GLjYlUSRfQzJGJ0YxRjRGZHBGVkY7RmZxLUYjNiZGaW9GZHAtRi42JVEkX0M0RidGMUY0RjtGOy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGY3MvJSliZXZlbGxlZEdGP0Y7Rjs=">Ly1JImZHNiI2I0kjeDNHJSpwcm90ZWN0ZWRHLCQqJiIiJyIiIiwsKioiIiRGLEkkX0MxR0YlRiwpSSRfQzNHRiUiIiNGLEYnRixGLCoqRi9GLEYwRixGMkYsKUYnRjNGLEYsKiZGMEYsKUYnRi9GLEYsKihGK0YsSSRfQzJHRiVGLEYnRiwhIiIqJkYrRixJJF9DNEdGJUYsRixGOkY6</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L371" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2JVEnZHNvbHZlRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVEjRmFGJ0YvRjItRjY2Ji1GIzYlLUkjbW5HRiQ2JFEiNUYnL0YzUSdub3JtYWxGJy8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnRkVGRS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZHRkVGRS1JI21vR0YkNi1RIjtGJ0ZFLyUmZmVuY2VHRkkvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMjc3Nzc3OGVtRidGKy1GNjYkLUYjNiVGOi1GNjYmLUYjNiQtRkI2JFEiNkYnRkVGRUZFRkpGTUZFRkVGUEYrLUY2NiQtRiM2JUY6LUY2NiYtRiM2JC1GQjYkUSI3RidGRUZFRkVGSkZNRkVGRUZQRistRjY2JC1GIzYlRjotRjY2Ji1GIzYkLUZCNiRRIjlGJ0ZFRkVGRUZKRk1GRUZFRkdGRQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2JVEnZHNvbHZlRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVEjRmFGJ0YvRjItRjY2Ji1GIzYlLUkjbW5HRiQ2JFEiNUYnL0YzUSdub3JtYWxGJy8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnRkVGRS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZHRkVGRS1JI21vR0YkNi1RIjtGJ0ZFLyUmZmVuY2VHRkkvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMjc3Nzc3OGVtRidGKy1GNjYkLUYjNiVGOi1GNjYmLUYjNiQtRkI2JFEiNkYnRkVGRUZFRkpGTUZFRkVGUEYrLUY2NiQtRiM2JUY6LUY2NiYtRiM2JC1GQjYkUSI3RidGRUZFRkVGSkZNRkVGRUZQRistRjY2JC1GIzYlRjotRjY2Ji1GIzYkLUZCNiRRIjlGJ0ZFRkVGRUZKRk1GRUZFRkdGRQ==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUYjNiYtSSNtaUdGJDYlUSJmRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEwJkFwcGx5RnVuY3Rpb247RicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tSShtZmVuY2VkR0YkNiQtRiM2Ji1GLjYlUSN4M0YnRjFGNC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGP0Y7RjtGOy1GODYtUSkmZXF1YWxzO0YnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZcby1GIzYlLUY4Ni1RKiZ1bWludXMwO0YnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yMjIyMjIyZW1GJy9GUEZkby1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIxRidGOy1GIzYmLUYjNiYtRi42JVEkX0MxRidGMUY0LUY4Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y7Rj1GQEZCRkRGRkZIRkpGTEZPRlZGOy1GODYtUScmcGx1cztGJ0Y7Rj1GQEZCRkRGRkZIRkpGY29GZW8tRi42JVEkX0MyRidGMUY0RjsvJS5saW5ldGhpY2tuZXNzR0ZccC8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZhcS8lKWJldmVsbGVkR0Y/RjtGOw==">Ly1JImZHNiI2I0kjeDNHJSpwcm90ZWN0ZWRHLCQqJCwmKiZJJF9DMUdGJSIiIkYnRi5GLkkkX0MyR0YlRi4hIiJGMA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUYjNiYtSSNtaUdGJDYlUSJmRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEwJkFwcGx5RnVuY3Rpb247RicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tSShtZmVuY2VkR0YkNiQtRiM2Ji1GLjYlUSN4M0YnRjFGNC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGP0Y7RjtGOy1GODYtUSkmZXF1YWxzO0YnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZcby1GIzYmLUklbXN1cEdGJDYlLUY4Ni1RLyZFeHBvbmVudGlhbEU7RidGO0Y9RkBGQkZERkZGSEZKRkwvRlBRLDAuMTExMTExMWVtRictRiM2Ji1GLjYlUSRfQzFGJ0YxRjQtRjg2LVExJkludmlzaWJsZVRpbWVzO0YnRjtGPUZARkJGREZGRkhGSkZMRk9GVkY7LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0ZdcC1GLjYlUSRfQzJGJ0YxRjRGO0Y7">Ly1JImZHNiI2I0kjeDNHJSpwcm90ZWN0ZWRHKiYtSSRleHBHNiRGKEkoX3N5c2xpYkdGJTYjKiZJJF9DMUdGJSIiIkYnRjFGMUkkX0MyR0YlRjE=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUYjNiYtSSNtaUdGJDYlUSJmRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEwJkFwcGx5RnVuY3Rpb247RicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tSShtZmVuY2VkR0YkNiQtRiM2Ji1GLjYlUSN4M0YnRjFGNC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGP0Y7RjtGOy1GODYtUSkmZXF1YWxzO0YnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZcby1GIzYlLUY4Ni1RKiZ1bWludXMwO0YnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yMjIyMjIyZW1GJy9GUEZkby1JJm1mcmFjR0YkNigtRi42JVEkX0MzRidGMUY0LUYjNitGYG8tSSVtc3VwR0YkNiUtRi42JVEkX0MyRidGMUY0LUkjbW5HRiQ2JFEiMkYnRjsvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnLUY4Ni1RKCZtaW51cztGJ0Y7Rj1GQEZCRkRGRkZIRkpGY29GZW8tRiM2KEZkcC1GODYtUTEmSW52aXNpYmxlVGltZXM7RidGO0Y9RkBGQkZERkZGSEZKRkxGT0ZhcEZgcUZWRjtGW3EtRl9wNiVGVkZkcEZocC1GODYtUScmcGx1cztGJ0Y7Rj1GQEZCRkRGRkZIRkpGY29GZW8tRi42JVEkX0MxRidGMUY0RjsvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmByLyUpYmV2ZWxsZWRHRj9GO0Y7">Ly1JImZHNiI2I0kjeDNHJSpwcm90ZWN0ZWRHLCQqJkkkX0MzR0YlIiIiLCoqJClJJF9DMkdGJSIiI0YsISIiKihGMUYsRjBGLEYnRixGMiokKUYnRjFGLEYySSRfQzFHRiVGLEYyRjI=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUYjNiYtSSNtaUdGJDYlUSJmRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEwJkFwcGx5RnVuY3Rpb247RicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tSShtZmVuY2VkR0YkNiQtRiM2Ji1GLjYlUSN4M0YnRjFGNC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGP0Y7RjtGOy1GODYtUSkmZXF1YWxzO0YnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yNzc3Nzc4ZW1GJy9GUEZcby1JJm1mcmFjR0YkNigtRi42JVEkX0MzRidGMUY0LUklbXN1cEdGJDYlLUZSNiQtRiM2Ki1GIzYmLUYuNiVRJF9DMUYnRjFGNC1GODYtUTEmSW52aXNpYmxlVGltZXM7RidGO0Y9RkBGQkZERkZGSEZKRkxGTy1GZW82JS1GLjYlUSRfQzJGJ0YxRjQtSSNtbkdGJDYkUSIyRidGOy8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGOy1GODYtUScmcGx1cztGJ0Y7Rj1GQEZCRkRGRkZIRkovRk1RLDAuMjIyMjIyMmVtRicvRlBGY3EtRiM2KkZocEZgcEZdcEZgcEZlcEZgcEZWRjtGX3EtRiM2JkZdcEZgcC1GZW82JUZWRmhwRlxxRjstRjg2LVEoJm1pbnVzO0YnRjtGPUZARkJGREZGRkhGSkZicUZkcS1GaXA2JFEiNEYnRjtGO0Y7RmhwRlxxLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zmci8lKWJldmVsbGVkR0Y/Rjs=">Ly1JImZHNiI2I0kjeDNHJSpwcm90ZWN0ZWRHKiZJJF9DM0dGJSIiIiksKiomSSRfQzFHRiVGKylJJF9DMkdGJSIiI0YrRisqKkYyRitGL0YrRjFGK0YnRitGKyomRi9GKylGJ0YyRitGKyIiJSEiIkYyRjc=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L369" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjRkFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZUb0pldEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYrLUYsNiVRI0ZhRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRlM2Ji1GIzYmLUYsNiVRImZGJ0YvRjItRlM2JC1GIzYlLUYsNiVRI3gzRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjlGam9GOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0ZaLUYsNiVRKW5vdGF0aW9uRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRK2pldG51bWJlcnNGJ0YvRjJGam9GOUY5RmpvRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjRkFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZUb0pldEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYrLUYsNiVRI0ZhRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRlM2Ji1GIzYmLUYsNiVRImZGJ0YvRjItRlM2JC1GIzYlLUYsNiVRI3gzRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjlGam9GOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0ZaLUYsNiVRKW5vdGF0aW9uRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRK2pldG51bWJlcnNGJ0YvRjJGam9GOUY5RmpvRjk=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNGQUdGKDcsSSJhR0YoLCYqJkYvIiIiSSN4MUdGJkYyRjJJImJHRihGMiZJImZHRihGKCZGNjYjRjIsJiomRjVGMiZGNjYkRjJGMkYyRjIqJiIiI0YyKUY3Rj5GMiEiIiwmRjpGMiokRj9GMkZALCgqJilGNUY+RjImRjY2JUYyRjJGMkYyRjIqKiIiJ0YyRjVGMkY3RjJGO0YyRkAqJkZJRjIpRjciIiRGMkYyLCgqKEY+RjJGRUYyRkZGMkYyKioiIzlGMkY1RjJGN0YyRjtGMkZAKiYiIzpGMkZLRjJGMiwoKigiIiVGMkZFRjJGRkYyRjIqKiIjPUYyRjVGMkY3RjJGO0YyRkBGUUYyLCwqJilGNUZMRjImRjY2JkYyRjJGMkYyRjJGMioqIiIpRjJGRUYyRjdGMkZGRjJGQCooRklGMkZFRjIpRjtGPkYyRkAqKiIjT0YyRjVGMkY/RjJGO0YyRjIqJiIjQ0YyKUY3RlVGMkZANyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L554" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Let us recheck possible exceptions via the stored factors</Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L540" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIh</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtSShtc3Vic3VwR0YkNictSSNtaUdGJDYlUSJmRicvJSdpdGFsaWNHUSV0cnVlRicvRjBRJ2l0YWxpY0YnLUkjbW5HRiQ2JFEiMUYnRi8tRlM2JFEiNEYnRi8vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnLyUvc3Vic2NyaXB0c2hpZnRHRmVuRi8=">LCQqJCkmSSJmRzYiNiMiIiIiIiVGKSEiIg==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L538" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIh</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkmbWZyYWNHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2KC1JJW1yb3dHRiQ2Ji1JKG1mZW5jZWRHRiQ2JC1GLDYmLUYsNiYtRiw2JS1JI21pR0YkNiVRImZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRi82JS9GP1Enbm9ybWFsRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRkMtSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RidGQy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGUS8lKXN0cmV0Y2h5R0ZRLyUqc3ltbWV0cmljR0ZRLyUobGFyZ2VvcEdGUS8lLm1vdmFibGVsaW1pdHNHRlEvJSdhY2NlbnRHRlEvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0Zqbi1JJW1zdWJHRiQ2JUY3LUYsNiYtSSNtbkdGJDYkUSIxRidGQy1GTDYtUSgmY29tbWE7RidGQ0ZPL0ZTRj1GVEZWRlhGWkZmbkZobi9GXG9RLDAuMzMzMzMzM2VtRidGYm9GQy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRkMtRkw2LVEnJnBsdXM7RidGQ0ZPRlJGVEZWRlhGWkZmbi9GaW5RLDAuMjIyMjIyMmVtRicvRlxvRmNwLUkobXN1YnN1cEdGJDYnRjdGYm8tRmNvNiRRIjJGJ0ZDLyUxc3VwZXJzY3JpcHRzaGlmdEdGXnBGXHBGQ0ZDRkstRi82JC1GLDYmLUYsNihGaHBGS0Y1RktGXW9GQy1GTDYtUSgmbWludXM7RidGQ0ZPRlJGVEZWRlhGWkZmbkZicEZkcC1GLDYmLUZjbzYkUSIzRidGQ0ZLRmVwRkNGQ0ZDRkNGaHAvJS5saW5ldGhpY2tuZXNzR0Zlby8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zfci8lKWJldmVsbGVkR0ZR">LCQqKCMiIiIiIiNGJSwmKiYmSSJmRzYiRitGJSZGKjYkRiVGJUYlRiUqJCkmRio2I0YlRiZGJUYlRiUsJiooRiZGJUYpRiVGLEYlRiUqJiIiJEYlRi9GJSEiIkYlRiU=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtSSZtZnJhY0dGJDYoLUYjNiYtSSNtbkdGJDYkUSIzRidGLy1GLDYtUTEmSW52aXNpYmxlVGltZXM7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSYwLjBlbUYnL0ZFRlMtSSVtc3VwR0YkNiUtSShtZmVuY2VkR0YkNiQtRiM2Ji1GIzYoLUZMNiRRIjJGJ0YvRk8tRiM2JS1JI21pR0YkNiVRImZGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRlk2JUYvLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0YvRk8tSSVtc3ViR0YkNiVGXm8tRiM2Ji1GTDYkUSIxRidGLy1GLDYtUSgmY29tbWE7RidGL0YyL0Y2RmRvRjdGOUY7Rj1GP0ZSL0ZFUSwwLjMzMzMzMzNlbUYnRmRwRi8vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0YvLUYsNi1RKCZtaW51cztGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZELUYjNiZGS0ZPLUkobXN1YnN1cEdGJDYnRl5vRmRwRmluLyUxc3VwZXJzY3JpcHRzaGlmdEdGX3FGXXFGL0YvRi9GaW5GaHFGLy1GTDYkUSI4RidGLy8lLmxpbmV0aGlja25lc3NHRmZwLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmFyLyUpYmV2ZWxsZWRHRjRGLw==">LCQqJiMiIiQiIikiIiIpLCYqKCIiI0YnJkkiZkc2IkYuRicmRi02JEYnRidGJ0YnKiZGJUYnKSZGLTYjRidGK0YnISIiRitGJ0Y1</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L539" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">We will need partial solutions for each of the classes of ODEs to verify the rank on those</Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L555" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEnZmFjdG9yRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2JVEocGRldGVzdEYnRi9GMi1GNjYkLUYjNjItRiw2JVEiZkYnRi9GMi1GNjYkLUYjNiQtRiw2JVEidUYnRi9GMi9GM1Enbm9ybWFsRidGSy1JI21vR0YkNi1RIj1GJ0ZLLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZTLyUpc3RyZXRjaHlHRlMvJSpzeW1tZXRyaWNHRlMvJShsYXJnZW9wR0ZTLyUubW92YWJsZWxpbWl0c0dGUy8lJ2FjY2VudEdGUy8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlxvLUklbXN1cEdGJDYlRkgtRiM2JC1GLDYlUSJtRidGL0YyRksvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnLUZONi1RIixGJ0ZLRlEvRlVGMUZWRlhGWkZmbkZobi9GW29RJjAuMGVtRicvRl5vUSwwLjMzMzMzMzNlbUYnRkFGRC1GTjYtUSJ+RidGS0ZRRlRGVkZYRlpGZm5GaG5GXnAvRl5vRl9wLUYsNiVRJWRpZmZGJ0YvRjItRjY2JC1GIzYpRkFGREZqb0ZIRmpvRkhGS0ZLLUZONi1RKCZtaW51cztGJ0ZLRlFGVEZWRlhGWkZmbkZobi9GW29RLDAuMjIyMjIyMmVtRicvRl5vRmFxLUkjbW5HRiQ2JFEiMkYnRktGYnBGZnAtRmBvNiUtRjY2JC1GIzYnRkFGREZqb0ZIRktGSy1GIzYkRmNxRktGZ29GS0ZLRktGSy8lK2V4ZWN1dGFibGVHRlNGSw==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEnZmFjdG9yRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2JVEocGRldGVzdEYnRi9GMi1GNjYkLUYjNjItRiw2JVEiZkYnRi9GMi1GNjYkLUYjNiQtRiw2JVEidUYnRi9GMi9GM1Enbm9ybWFsRidGSy1JI21vR0YkNi1RIj1GJ0ZLLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZTLyUpc3RyZXRjaHlHRlMvJSpzeW1tZXRyaWNHRlMvJShsYXJnZW9wR0ZTLyUubW92YWJsZWxpbWl0c0dGUy8lJ2FjY2VudEdGUy8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlxvLUklbXN1cEdGJDYlRkgtRiM2JC1GLDYlUSJtRidGL0YyRksvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnLUZONi1RIixGJ0ZLRlEvRlVGMUZWRlhGWkZmbkZobi9GW29RJjAuMGVtRicvRl5vUSwwLjMzMzMzMzNlbUYnRkFGRC1GTjYtUSJ+RidGS0ZRRlRGVkZYRlpGZm5GaG5GXnAvRl5vRl9wLUYsNiVRJWRpZmZGJ0YvRjItRjY2JC1GIzYpRkFGREZqb0ZIRmpvRkhGS0ZLLUZONi1RKCZtaW51cztGJ0ZLRlFGVEZWRlhGWkZmbkZobi9GW29RLDAuMjIyMjIyMmVtRicvRl5vRmFxLUkjbW5HRiQ2JFEiMkYnRktGYnBGZnAtRmBvNiUtRjY2JC1GIzYnRkFGREZqb0ZIRktGSy1GIzYkRmNxRktGZ29GS0ZLRktGSy8lK2V4ZWN1dGFibGVHRlNGSw==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2KC1JJW1zdXBHRiQ2JS1JI21pR0YkNiVRInVGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRiM2Ji1GIzYmLUkjbW5HRiQ2JFEiMkYnRi8tRiw2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GMkY1RjdGOUY7Rj1GPy9GQlEmMC4wZW1GJy9GRUZqbi1GTDYlUSJtRidGT0ZSRi8tRiw2LVEoJm1pbnVzO0YnRi9GMkY1RjdGOUY7Rj1GP0ZBRkRGWEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0ZmbkZcb0Zmbi1JKG1mZW5jZWRHRiQ2JC1GIzYmRlxvLUYsNi1RJyZwbHVzO0YnRi9GMkY1RjdGOUY7Rj1GP0ZBRkQtRlk2JFEiMUYnRi9GL0YvRi9GLw==">LCQqKClJInVHNiIsJiomIiIjIiIiSSJtR0YmRipGKkYpISIiRipGK0YqLCZGK0YqRipGKkYqRiw=</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L560" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2I1EhRictRiM2Ji1JI21vR0YkNi1RIn5GJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjovJSlzdHJldGNoeUdGOi8lKnN5bW1ldHJpY0dGOi8lKGxhcmdlb3BHRjovJS5tb3ZhYmxlbGltaXRzR0Y6LyUnYWNjZW50R0Y6LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGSS1GIzYnRistSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGSS8lJmRlcHRoR0ZTLyUqbGluZWJyZWFrR1ElYXV0b0YnLUYsNiVRJ2ZhY3RvckYnLyUnaXRhbGljR1EldHJ1ZUYnL0Y2USdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRKHBkZXRlc3RGJ0ZobkZbby1GXm82JC1GIzYwLUYsNiVRImZGJ0ZobkZbby1GXm82JC1GIzYkLUYsNiVRInVGJ0ZobkZbb0Y1RjUtRjI2LVEiPUYnRjVGOEY7Rj1GP0ZBRkNGRS9GSFEsMC4yNzc3Nzc4ZW1GJy9GS0ZncC1JJW1zdXBHRiQ2JUZgcC1GIzYkLUYsNiVRIm1GJ0ZobkZbb0Y1LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJy1GMjYtUSIsRidGNUY4L0Y8RmpuRj1GP0ZBRkNGRUZHL0ZLUSwwLjMzMzMzMzNlbUYnRmlvRlxwRjEtRiw2JVElZGlmZkYnRmhuRltvLUZebzYkLUYjNilGaW9GXHBGZHFGYHBGZHFGYHBGNUY1LUYyNi1RKCZtaW51cztGJ0Y1RjhGO0Y9Rj9GQUZDRkUvRkhRLDAuMjIyMjIyMmVtRicvRktGZXJGanEtRmpwNiUtRl5vNiQtRiM2J0Zpb0ZccEZkcUZgcEY1RjUtRiM2JC1JI21uR0YkNiRRIjJGJ0Y1RjVGYXFGNUY1RjVGNUY1RitGNUYrRjEvJStleGVjdXRhYmxlR0Y6RjU=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2I1EhRictRiM2Ji1JI21vR0YkNi1RIn5GJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjovJSlzdHJldGNoeUdGOi8lKnN5bW1ldHJpY0dGOi8lKGxhcmdlb3BHRjovJS5tb3ZhYmxlbGltaXRzR0Y6LyUnYWNjZW50R0Y6LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGSS1GIzYnRistSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGSS8lJmRlcHRoR0ZTLyUqbGluZWJyZWFrR1ElYXV0b0YnLUYsNiVRJ2ZhY3RvckYnLyUnaXRhbGljR1EldHJ1ZUYnL0Y2USdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRKHBkZXRlc3RGJ0ZobkZbby1GXm82JC1GIzYwLUYsNiVRImZGJ0ZobkZbby1GXm82JC1GIzYkLUYsNiVRInVGJ0ZobkZbb0Y1RjUtRjI2LVEiPUYnRjVGOEY7Rj1GP0ZBRkNGRS9GSFEsMC4yNzc3Nzc4ZW1GJy9GS0ZncC1JJW1zdXBHRiQ2JUZgcC1GIzYkLUYsNiVRIm1GJ0ZobkZbb0Y1LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJy1GMjYtUSIsRidGNUY4L0Y8RmpuRj1GP0ZBRkNGRUZHL0ZLUSwwLjMzMzMzMzNlbUYnRmlvRlxwRjEtRiw2JVElZGlmZkYnRmhuRltvLUZebzYkLUYjNilGaW9GXHBGZHFGYHBGZHFGYHBGNUY1LUYyNi1RKCZtaW51cztGJ0Y1RjhGO0Y9Rj9GQUZDRkUvRkhRLDAuMjIyMjIyMmVtRicvRktGZXJGanEtRmpwNiUtRl5vNiQtRiM2J0Zpb0ZccEZkcUZgcEY1RjUtRiM2JC1JI21uR0YkNiRRIjJGJ0Y1RjVGYXFGNUY1RjVGNUY1RitGNUYrRjEvJStleGVjdXRhYmxlR0Y6RjU=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2Ji1JJW1zdXBHRiQ2JS1JI21pR0YkNiVRInVGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRiM2Ji1GIzYmLUkjbW5HRiQ2JFEiMkYnRi8tRiw2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GMkY1RjdGOUY7Rj1GPy9GQlEmMC4wZW1GJy9GRUZqbi1GTDYlUSJtRidGT0ZSRi8tRiw2LVEoJm1pbnVzO0YnRi9GMkY1RjdGOUY7Rj1GP0ZBRkRGWEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0ZmbkZcb0YvRi8=">LCQqJilJInVHNiIsJiomIiIjIiIiSSJtR0YmRipGKkYpISIiRipGK0YqRiw=</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L561" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2I1EhRictSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdRJjAuMGVtRicvJSZkZXB0aEdGNC8lKmxpbmVicmVha0dRJWF1dG9GJy1GLDYlUSdmYWN0b3JGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUShwZGV0ZXN0RidGQEZDLUZHNiQtRiM2PS1GLDYlUSJmRidGQEZDLUZHNiQtRiM2JC1GLDYlUSJ1RidGQEZDL0ZEUSdub3JtYWxGJ0Zmbi1JI21vR0YkNi1RIj1GJ0Zmbi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGXm8vJSlzdHJldGNoeUdGXm8vJSpzeW1tZXRyaWNHRl5vLyUobGFyZ2VvcEdGXm8vJS5tb3ZhYmxlbGltaXRzR0Zeby8lJ2FjY2VudEdGXm8vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZdcC1JJW1zdXBHRiQ2JUZZLUYjNiQtRiw2JVEibUYnRkBGQ0Zmbi8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRictRmluNi1RIixGJ0ZmbkZcby9GYG9GQkZhb0Zjb0Zlb0Znb0Zpby9GXHBGNy9GX3BRLDAuMzMzMzMzM2VtRidGUi1GYXA2JUZVLUYjNiQtSSNtbkdGJDYkUSIyRidGZm5GZm5GaHAtRmluNi1RIn5GJ0ZmbkZcb0Zfb0Zhb0Zjb0Zlb0Znb0Zpb0ZfcS9GX3BGNy1GLDYlUSVkaWZmRidGQEZDLUZHNiQtRiM2K0ZSRlVGW3FGWUZbcUZZRltxRllGZm5GZm4tRmluNi1RKCZtaW51cztGJ0ZmbkZcb0Zfb0Zhb0Zjb0Zlb0Znb0Zpby9GXHBRLDAuMjIyMjIyMmVtRicvRl9wRmlyLUZncTYkUSI2RidGZm5GanFGUkZVRmpxRl5yLUZHNiQtRiM2J0ZSRlVGW3FGWUZmbkZmbkZqcUZeci1GRzYkLUYjNilGUkZVRltxRllGW3FGWUZmbkZmbi1GaW42LVEiK0YnRmZuRlxvRl9vRmFvRmNvRmVvRmdvRmlvRmhyRmpyRltzRmpxRl5yLUZhcDYlRl5zLUYjNiQtRmdxNiRRIjNGJ0ZmbkZmbkZocEZmbkZmbkZmbkZmbkZqcS8lK2V4ZWN1dGFibGVHRl5vRmZu">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2I1EhRictSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdRJjAuMGVtRicvJSZkZXB0aEdGNC8lKmxpbmVicmVha0dRJWF1dG9GJy1GLDYlUSdmYWN0b3JGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUShwZGV0ZXN0RidGQEZDLUZHNiQtRiM2PS1GLDYlUSJmRidGQEZDLUZHNiQtRiM2JC1GLDYlUSJ1RidGQEZDL0ZEUSdub3JtYWxGJ0Zmbi1JI21vR0YkNi1RIj1GJ0Zmbi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGXm8vJSlzdHJldGNoeUdGXm8vJSpzeW1tZXRyaWNHRl5vLyUobGFyZ2VvcEdGXm8vJS5tb3ZhYmxlbGltaXRzR0Zeby8lJ2FjY2VudEdGXm8vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZdcC1JJW1zdXBHRiQ2JUZZLUYjNiQtRiw2JVEibUYnRkBGQ0Zmbi8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRictRmluNi1RIixGJ0ZmbkZcby9GYG9GQkZhb0Zjb0Zlb0Znb0Zpby9GXHBGNy9GX3BRLDAuMzMzMzMzM2VtRidGUi1GYXA2JUZVLUYjNiQtSSNtbkdGJDYkUSIyRidGZm5GZm5GaHAtRmluNi1RIn5GJ0ZmbkZcb0Zfb0Zhb0Zjb0Zlb0Znb0Zpb0ZfcS9GX3BGNy1GLDYlUSVkaWZmRidGQEZDLUZHNiQtRiM2K0ZSRlVGW3FGWUZbcUZZRltxRllGZm5GZm4tRmluNi1RKCZtaW51cztGJ0ZmbkZcb0Zfb0Zhb0Zjb0Zlb0Znb0Zpby9GXHBRLDAuMjIyMjIyMmVtRicvRl9wRmlyLUZncTYkUSI2RidGZm5GanFGUkZVRmpxRl5yLUZHNiQtRiM2J0ZSRlVGW3FGWUZmbkZmbkZqcUZeci1GRzYkLUYjNilGUkZVRltxRllGW3FGWUZmbkZmbi1GaW42LVEiK0YnRmZuRlxvRl9vRmFvRmNvRmVvRmdvRmlvRmhyRmpyRltzRmpxRl5yLUZhcDYlRl5zLUYjNiQtRmdxNiRRIjNGJ0ZmbkZmbkZocEZmbkZmbkZmbkZmbkZqcS8lK2V4ZWN1dGFibGVHRl5vRmZu</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUklbXN1cEdGJDYlLUkjbWlHRiQ2JVEidUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1GIzYmLUYjNiYtSSNtbkdGJDYkUSIzRicvRjZRJ25vcm1hbEYnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRkAvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkgvJSlzdHJldGNoeUdGSC8lKnN5bW1ldHJpY0dGSC8lKGxhcmdlb3BHRkgvJS5tb3ZhYmxlbGltaXRzR0ZILyUnYWNjZW50R0ZILyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGVy1GLzYlUSJtRidGMkY1RkAtRkM2LVEoJm1pbnVzO0YnRkBGRkZJRktGTUZPRlFGUy9GVlEsMC4yMjIyMjIyZW1GJy9GWUZbb0Y8RkAvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRkJGWkZCLUkobWZlbmNlZEdGJDYkLUYjNiZGWi1GQzYtUScmcGx1cztGJ0ZARkZGSUZLRk1GT0ZRRlNGam5GXG8tRj02JFEiMkYnRkBGQEZARkItRmFvNiQtRiM2JkZaRmVvLUY9NiRRIjFGJ0ZARkBGQEZA">KiopSSJ1RzYiLCYqJiIiJCIiIkkibUdGJUYpRilGKCEiIkYpRipGKSwmRipGKSIiI0YpRiksJkYqRilGKUYpRik=</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L562" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2I1EhRictSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdRJjAuMGVtRicvJSZkZXB0aEdGNC8lKmxpbmVicmVha0dRJWF1dG9GJy1GLDYlUSdmYWN0b3JGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUShwZGV0ZXN0RidGQEZDLUZHNiQtRiM2Py1GLDYlUSJmRidGQEZDLUZHNiQtRiM2JC1GLDYlUSJ1RidGQEZDL0ZEUSdub3JtYWxGJ0Zmbi1JI21vR0YkNi1RIj1GJ0Zmbi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGXm8vJSlzdHJldGNoeUdGXm8vJSpzeW1tZXRyaWNHRl5vLyUobGFyZ2VvcEdGXm8vJS5tb3ZhYmxlbGltaXRzR0Zeby8lJ2FjY2VudEdGXm8vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZdcC1JJW1zdXBHRiQ2JUZZLUYjNiQtRiw2JVEibUYnRkBGQ0Zmbi8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRictRmluNi1RIixGJ0ZmbkZcby9GYG9GQkZhb0Zjb0Zlb0Znb0Zpby9GXHBGNy9GX3BRLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSIyRidGZm4tRmluNi1RIn5GJ0ZmbkZcb0Zfb0Zhb0Zjb0Zlb0Znb0Zpb0ZfcS9GX3BGN0ZSLUZhcDYlRlUtRiM2JEZicUZmbkZocEZmcS1GLDYlUSVkaWZmRidGQEZDLUZHNiQtRiM2K0ZSRlVGW3FGWUZbcUZZRltxRllGZm5GZm4tRmluNi1RKCZtaW51cztGJ0ZmbkZcb0Zfb0Zhb0Zjb0Zlb0Znb0Zpby9GXHBRLDAuMjIyMjIyMmVtRicvRl9wRmlyLUZjcTYkUSMxNEYnRmZuRmZxRlJGVUZmcUZeci1GRzYkLUYjNidGUkZVRltxRllGZm5GZm5GZnFGXnItRkc2JC1GIzYpRlJGVUZbcUZZRltxRllGZm5GZm4tRmluNi1RIitGJ0ZmbkZcb0Zfb0Zhb0Zjb0Zlb0Znb0Zpb0ZockZqci1GY3E2JFEjMTVGJ0ZmbkZmcUZeci1GYXA2JUZecy1GIzYkLUZjcTYkUSIzRidGZm5GZm5GaHBGZm5GZm5GZm5GZm4vJStleGVjdXRhYmxlR0Zeb0Zmbg==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2I1EhRictSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdRJjAuMGVtRicvJSZkZXB0aEdGNC8lKmxpbmVicmVha0dRJWF1dG9GJy1GLDYlUSdmYWN0b3JGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUShwZGV0ZXN0RidGQEZDLUZHNiQtRiM2Py1GLDYlUSJmRidGQEZDLUZHNiQtRiM2JC1GLDYlUSJ1RidGQEZDL0ZEUSdub3JtYWxGJ0Zmbi1JI21vR0YkNi1RIj1GJ0Zmbi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGXm8vJSlzdHJldGNoeUdGXm8vJSpzeW1tZXRyaWNHRl5vLyUobGFyZ2VvcEdGXm8vJS5tb3ZhYmxlbGltaXRzR0Zeby8lJ2FjY2VudEdGXm8vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZdcC1JJW1zdXBHRiQ2JUZZLUYjNiQtRiw2JVEibUYnRkBGQ0Zmbi8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRictRmluNi1RIixGJ0ZmbkZcby9GYG9GQkZhb0Zjb0Zlb0Znb0Zpby9GXHBGNy9GX3BRLDAuMzMzMzMzM2VtRictSSNtbkdGJDYkUSIyRidGZm4tRmluNi1RIn5GJ0ZmbkZcb0Zfb0Zhb0Zjb0Zlb0Znb0Zpb0ZfcS9GX3BGN0ZSLUZhcDYlRlUtRiM2JEZicUZmbkZocEZmcS1GLDYlUSVkaWZmRidGQEZDLUZHNiQtRiM2K0ZSRlVGW3FGWUZbcUZZRltxRllGZm5GZm4tRmluNi1RKCZtaW51cztGJ0ZmbkZcb0Zfb0Zhb0Zjb0Zlb0Znb0Zpby9GXHBRLDAuMjIyMjIyMmVtRicvRl9wRmlyLUZjcTYkUSMxNEYnRmZuRmZxRlJGVUZmcUZeci1GRzYkLUYjNidGUkZVRltxRllGZm5GZm5GZnFGXnItRkc2JC1GIzYpRlJGVUZbcUZZRltxRllGZm5GZm4tRmluNi1RIitGJ0ZmbkZcb0Zfb0Zhb0Zjb0Zlb0Znb0Zpb0ZockZqci1GY3E2JFEjMTVGJ0ZmbkZmcUZeci1GYXA2JUZecy1GIzYkLUZjcTYkUSIzRidGZm5GZm5GaHBGZm5GZm5GZm5GZm4vJStleGVjdXRhYmxlR0Zeb0Zmbg==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUklbXN1cEdGJDYlLUkjbWlHRiQ2JVEidUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1GIzYmLUYjNiYtSSNtbkdGJDYkUSIzRicvRjZRJ25vcm1hbEYnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRkAvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkgvJSlzdHJldGNoeUdGSC8lKnN5bW1ldHJpY0dGSC8lKGxhcmdlb3BHRkgvJS5tb3ZhYmxlbGltaXRzR0ZILyUnYWNjZW50R0ZILyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGVy1GLzYlUSJtRidGMkY1RkAtRkM2LVEoJm1pbnVzO0YnRkBGRkZJRktGTUZPRlFGUy9GVlEsMC4yMjIyMjIyZW1GJy9GWUZbb0Y8RkAvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRkJGWkZCLUkobWZlbmNlZEdGJDYkLUYjNiZGWi1GQzYtUScmcGx1cztGJ0ZARkZGSUZLRk1GT0ZRRlNGam5GXG8tRj02JFEiMkYnRkBGQEZARkItRmFvNiQtRiM2JkY6RmVvRmhvRkBGQEZA">KiopSSJ1RzYiLCYqJiIiJCIiIkkibUdGJUYpRilGKCEiIkYpRipGKSwmRipGKSIiI0YpRiksJkYnRilGLUYpRik=</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L558" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2I1EhRictSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdRJjAuMGVtRicvJSZkZXB0aEdGNC8lKmxpbmVicmVha0dRJWF1dG9GJy1GLDYlUSdmYWN0b3JGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUShwZGV0ZXN0RidGQEZDLUZHNiQtRiM2Ky1GLDYlUSJmRidGQEZDLUZHNiQtRiM2JS1GLDYlUSJ1RidGQEZDLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvRkRRJ25vcm1hbEYnRmluLUkjbW9HRiQ2LVEiPUYnRmluLyUmZmVuY2VHRmhuLyUqc2VwYXJhdG9yR0Zobi8lKXN0cmV0Y2h5R0Zobi8lKnN5bW1ldHJpY0dGaG4vJShsYXJnZW9wR0Zobi8lLm1vdmFibGVsaW1pdHNHRmhuLyUnYWNjZW50R0Zobi8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRl9wLUklbXN1cEdGJDYlRlktRiM2JS1GLDYlUSJtRidGQEZDRkBGQy8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRictRlxvNi1RIixGJ0ZpbkZfby9GYm9GQkZjb0Zlb0Znb0Zpb0ZbcC9GXnBGNy9GYXBRLDAuMzMzMzMzM2VtRictRiM2Oi1JI21uR0YkNiRRIjRGJ0Zpbi1GXG82LVEifkYnRmluRl9vRmFvRmNvRmVvRmdvRmlvRltwRmFxL0ZhcEY3RlItRmNwNiUtRkc2JC1GIzYkRllGaW5GaW4tRiM2JC1GZ3E2JFEiMkYnRmluRmluRmpwRmpxLUYsNiVRJWRpZmZGJ0ZARkMtRkc2JC1GIzYrRlJGYHJGXXFGWUZdcUZZRl1xRllGaW5GaW4tRlxvNi1RKCZtaW51cztGJ0ZpbkZfb0Zhb0Zjb0Zlb0Znb0Zpb0ZbcC9GXnBRLDAuMjIyMjIyMmVtRicvRmFwRmRzLUZncTYkUSMxOEYnRmluRmpxRlJGYHJGanFGaXItRkc2JC1GIzYnRlJGYHJGXXFGWUZpbkZpbkZqcUZpci1GRzYkLUYjNilGUkZgckZdcUZZRl1xRllGaW5GaW4tRlxvNi1RIitGJ0ZpbkZfb0Zhb0Zjb0Zlb0Znb0Zpb0ZbcEZjc0Zlcy1GZ3E2JFEjMTVGJ0ZpbkZqcUZpci1GY3A2JUZpcy1GIzYkLUZncTYkUSIzRidGaW5GaW5GanBGaW5GK0ZmbkZpbkZpbkZmbkZpbkZpbkZmbkZpbg==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2I1EhRictSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdRJjAuMGVtRicvJSZkZXB0aEdGNC8lKmxpbmVicmVha0dRJWF1dG9GJy1GLDYlUSdmYWN0b3JGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUShwZGV0ZXN0RidGQEZDLUZHNiQtRiM2Ky1GLDYlUSJmRidGQEZDLUZHNiQtRiM2JS1GLDYlUSJ1RidGQEZDLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvRkRRJ25vcm1hbEYnRmluLUkjbW9HRiQ2LVEiPUYnRmluLyUmZmVuY2VHRmhuLyUqc2VwYXJhdG9yR0Zobi8lKXN0cmV0Y2h5R0Zobi8lKnN5bW1ldHJpY0dGaG4vJShsYXJnZW9wR0Zobi8lLm1vdmFibGVsaW1pdHNHRmhuLyUnYWNjZW50R0Zobi8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRl9wLUklbXN1cEdGJDYlRlktRiM2JS1GLDYlUSJtRidGQEZDRkBGQy8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRictRlxvNi1RIixGJ0ZpbkZfby9GYm9GQkZjb0Zlb0Znb0Zpb0ZbcC9GXnBGNy9GYXBRLDAuMzMzMzMzM2VtRictRiM2Oi1JI21uR0YkNiRRIjRGJ0Zpbi1GXG82LVEifkYnRmluRl9vRmFvRmNvRmVvRmdvRmlvRltwRmFxL0ZhcEY3RlItRmNwNiUtRkc2JC1GIzYkRllGaW5GaW4tRiM2JC1GZ3E2JFEiMkYnRmluRmluRmpwRmpxLUYsNiVRJWRpZmZGJ0ZARkMtRkc2JC1GIzYrRlJGYHJGXXFGWUZdcUZZRl1xRllGaW5GaW4tRlxvNi1RKCZtaW51cztGJ0ZpbkZfb0Zhb0Zjb0Zlb0Znb0Zpb0ZbcC9GXnBRLDAuMjIyMjIyMmVtRicvRmFwRmRzLUZncTYkUSMxOEYnRmluRmpxRlJGYHJGanFGaXItRkc2JC1GIzYnRlJGYHJGXXFGWUZpbkZpbkZqcUZpci1GRzYkLUYjNilGUkZgckZdcUZZRl1xRllGaW5GaW4tRlxvNi1RIitGJ0ZpbkZfb0Zhb0Zjb0Zlb0Znb0Zpb0ZbcEZjc0Zlcy1GZ3E2JFEjMTVGJ0ZpbkZqcUZpci1GY3A2JUZpcy1GIzYkLUZncTYkUSIzRidGaW5GaW5GanBGaW5GK0ZmbkZpbkZpbkZmbkZpbkZpbkZmbkZpbg==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUklbXN1cEdGJDYlLUkjbWlHRiQ2JVEidUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1GIzYmLUYjNiYtSSNtbkdGJDYkUSIzRicvRjZRJ25vcm1hbEYnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRkAvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkgvJSlzdHJldGNoeUdGSC8lKnN5bW1ldHJpY0dGSC8lKGxhcmdlb3BHRkgvJS5tb3ZhYmxlbGltaXRzR0ZILyUnYWNjZW50R0ZILyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGVy1GLzYlUSJtRidGMkY1RkAtRkM2LVEoJm1pbnVzO0YnRkBGRkZJRktGTUZPRlFGUy9GVlEsMC4yMjIyMjIyZW1GJy9GWUZbb0Y8RkAvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRkJGWkZCLUkobWZlbmNlZEdGJDYkLUYjNiZGWi1GQzYtUScmcGx1cztGJ0ZARkZGSUZLRk1GT0ZRRlNGam5GXG8tRj02JFEiNEYnRkBGQEZARkItRmFvNiQtRiM2JkZaRmVvLUY9NiRRIjJGJ0ZARkBGQEZA">KiopSSJ1RzYiLCYqJiIiJCIiIkkibUdGJUYpRilGKCEiIkYpRipGKSwmRipGKSIiJUYpRiksJkYqRikiIiNGKUYp</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L556" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSdmYWN0b3JGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUShwZGV0ZXN0RidGNEY3LUY7NiQtRiM2UC1GLDYlUSJmRidGNEY3LUY7NiQtRiM2JC1GLDYlUSJ1RidGNEY3L0Y4USdub3JtYWxGJ0ZQLUkjbW9HRiQ2LVEiPUYnRlAvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRlgvJSlzdHJldGNoeUdGWC8lKnN5bW1ldHJpY0dGWC8lKGxhcmdlb3BHRlgvJS5tb3ZhYmxlbGltaXRzR0ZYLyUnYWNjZW50R0ZYLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGYW8tSSVtc3VwR0YkNiVGTS1GIzYkLUYsNiVRIm1GJ0Y0RjdGUC8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRictRlM2LVEiLEYnRlBGVi9GWkY2RmVuRmduRmluRltvRl1vL0Zgb1EmMC4wZW1GJy9GY29RLDAuMzMzMzMzM2VtRidGRi1GZW82JUZJLUYjNiQtSSNtbkdGJDYkUSIzRidGUEZQRlxwLUZTNi1RIn5GJ0ZQRlZGWUZlbkZnbkZpbkZbb0Zdb0ZjcC9GY29GZHAtRiw2JVElZGlmZkYnRjRGNy1GOzYkLUYjNi1GRkZJRl9wRk1GX3BGTUZfcEZNRl9wRk1GUEZQLUZTNi1RKCZtaW51cztGJ0ZQRlZGWUZlbkZnbkZpbkZbb0Zdby9GYG9RLDAuMjIyMjIyMmVtRicvRmNvRl5yLUZccTYkUSI4RidGUEZfcUZGLUZlbzYlRkktRiM2JC1GXHE2JFEiMkYnRlBGUEZccEZfcUZjcS1GOzYkLUYjNidGRkZJRl9wRk1GUEZQRl9xRmNxLUY7NiQtRiM2K0ZGRklGX3BGTUZfcEZNRl9wRk1GUEZQRmpxLUZccTYkUSI2RidGUEZfcUZGLUZlbzYlRkktRiM2JUZnckY0RjdGXHBGX3FGY3EtRmVvNiUtRjs2JC1GIzYpRkZGSUZfcEZNRl9wRk1GUEZQRmdzRlxwLUZTNi1RIitGJ0ZQRlZGWUZlbkZnbkZpbkZbb0Zdb0ZdckZfci1GXHE2JFEjMzZGJ0ZQRl9xRkZGSUZfcUZjcS1GZW82JUZqckZnc0ZccEZfcUZjcUZbdEZqcS1GXHE2JFEjMjRGJ0ZQRl9xRmNxLUZlbzYlRmpyLUYjNiQtRlxxNiRRIjRGJ0ZQRlBGXHBGUEZQRlBGUEZQRisvJStleGVjdXRhYmxlR0ZYRlA=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSdmYWN0b3JGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUShwZGV0ZXN0RidGNEY3LUY7NiQtRiM2UC1GLDYlUSJmRidGNEY3LUY7NiQtRiM2JC1GLDYlUSJ1RidGNEY3L0Y4USdub3JtYWxGJ0ZQLUkjbW9HRiQ2LVEiPUYnRlAvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRlgvJSlzdHJldGNoeUdGWC8lKnN5bW1ldHJpY0dGWC8lKGxhcmdlb3BHRlgvJS5tb3ZhYmxlbGltaXRzR0ZYLyUnYWNjZW50R0ZYLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGYW8tSSVtc3VwR0YkNiVGTS1GIzYkLUYsNiVRIm1GJ0Y0RjdGUC8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRictRlM2LVEiLEYnRlBGVi9GWkY2RmVuRmduRmluRltvRl1vL0Zgb1EmMC4wZW1GJy9GY29RLDAuMzMzMzMzM2VtRidGRi1GZW82JUZJLUYjNiQtSSNtbkdGJDYkUSIzRidGUEZQRlxwLUZTNi1RIn5GJ0ZQRlZGWUZlbkZnbkZpbkZbb0Zdb0ZjcC9GY29GZHAtRiw2JVElZGlmZkYnRjRGNy1GOzYkLUYjNi1GRkZJRl9wRk1GX3BGTUZfcEZNRl9wRk1GUEZQLUZTNi1RKCZtaW51cztGJ0ZQRlZGWUZlbkZnbkZpbkZbb0Zdby9GYG9RLDAuMjIyMjIyMmVtRicvRmNvRl5yLUZccTYkUSI4RidGUEZfcUZGLUZlbzYlRkktRiM2JC1GXHE2JFEiMkYnRlBGUEZccEZfcUZjcS1GOzYkLUYjNidGRkZJRl9wRk1GUEZQRl9xRmNxLUY7NiQtRiM2K0ZGRklGX3BGTUZfcEZNRl9wRk1GUEZQRmpxLUZccTYkUSI2RidGUEZfcUZGLUZlbzYlRkktRiM2JUZnckY0RjdGXHBGX3FGY3EtRmVvNiUtRjs2JC1GIzYpRkZGSUZfcEZNRl9wRk1GUEZQRmdzRlxwLUZTNi1RIitGJ0ZQRlZGWUZlbkZnbkZpbkZbb0Zdb0ZdckZfci1GXHE2JFEjMzZGJ0ZQRl9xRkZGSUZfcUZjcS1GZW82JUZqckZnc0ZccEZfcUZjcUZbdEZqcS1GXHE2JFEjMjRGJ0ZQRl9xRmNxLUZlbzYlRmpyLUYjNiQtRlxxNiRRIjRGJ0ZQRlBGXHBGUEZQRlBGUEZQRisvJStleGVjdXRhYmxlR0ZYRlA=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2LC1JJW1zdXBHRiQ2JS1JI21pR0YkNiVRInVGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictRiM2Ji1GIzYmLUkjbW5HRiQ2JFEiNEYnRi8tRiw2LVExJkludmlzaWJsZVRpbWVzO0YnRi9GMkY1RjdGOUY7Rj1GPy9GQlEmMC4wZW1GJy9GRUZqbi1GTDYlUSJtRidGT0ZSRi8tRiw2LVEoJm1pbnVzO0YnRi9GMkY1RjdGOUY7Rj1GP0ZBRkRGWEYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0ZmbkZcb0Zmbi1JKG1mZW5jZWRHRiQ2JC1GIzYmRlxvLUYsNi1RJyZwbHVzO0YnRi9GMkY1RjdGOUY7Rj1GP0ZBRkQtRlk2JFEiM0YnRi9GL0YvRmZuLUZmbzYkLUYjNiZGXG9Gam8tRlk2JFEiMkYnRi9GL0YvRmZuLUZmbzYkLUYjNiZGXG9Gam8tRlk2JFEiMUYnRi9GL0YvRi9GLw==">LCQqLClJInVHNiIsJiomIiIlIiIiSSJtR0YmRipGKkYpISIiRipGK0YqLCZGK0YqIiIkRipGKiwmRitGKiIiI0YqRiosJkYrRipGKkYqRipGLA==</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L557" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L542" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkjbWlHRiQ2JVEibUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEiaUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRImpGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSgmc3JhcnI7RidGOUY7Rj5GQEZCRkRGRkZIRmVuL0ZORmZuLUYsNiVRJWRpZmZGJ0YvRjItRlA2JC1GIzYpLUYsNiVRI0VxRidGL0YyLUZQNiYtRiM2JUZURlxvRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZXLUYsNiVRJHZhckYnRi9GMi1GUDYmLUYjNiVGaW5GXG9GOUY5RmBwRmNwRlxvRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSJNRidGL0YyRjUtRiw2JVEpc2ltcGxpZnlGJ0YvRjItRlA2JC1GIzYmLUYsNiVRJ01hdHJpeEYnRi9GMi1GUDYkLUYjNilGK0ZXLUkjbW5HRiQ2JFElNDIwMEYnRjlGVy1GYnI2JFElMzMwMEYnRjlGXG9GOUY5RlxvRjlGOUZdcUZcb0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkjbWlHRiQ2JVEibUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEiaUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRImpGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSgmc3JhcnI7RidGOUY7Rj5GQEZCRkRGRkZIRmVuL0ZORmZuLUYsNiVRJWRpZmZGJ0YvRjItRlA2JC1GIzYpLUYsNiVRI0VxRidGL0YyLUZQNiYtRiM2JUZURlxvRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZXLUYsNiVRJHZhckYnRi9GMi1GUDYmLUYjNiVGaW5GXG9GOUY5RmBwRmNwRlxvRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSJNRidGL0YyRjUtRiw2JVEpc2ltcGxpZnlGJ0YvRjItRlA2JC1GIzYmLUYsNiVRJ01hdHJpeEYnRi9GMi1GUDYkLUYjNilGK0ZXLUkjbW5HRiQ2JFElNDIwMEYnRjlGVy1GYnI2JFElMzMwMEYnRjlGXG9GOUY5RlxvRjlGOUZdcUZcb0Y5</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L549" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVErRGltZW5zaW9uc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRIk1GJ0YvRjIvJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GM1Enbm9ybWFsRidGQEY9RkA=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVErRGltZW5zaW9uc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRIk1GJ0YvRjIvJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GM1Enbm9ybWFsRidGQEY9RkA=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFElNDIwMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRJTMzMDBGJ0YvRi8=">NiQiJStVIiUrTA==</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L541" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElUmFua0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRJWV2YWxGJ0YvRjItRjY2JC1GIzYoRjotRjY2JC1GIzYnLUYsNiVRIk1GJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRlAvJSpzeW1tZXRyaWNHRlAvJShsYXJnZW9wR0ZQLyUubW92YWJsZWxpbWl0c0dGUC8lJ2FjY2VudEdGUC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUY2NiYtRiM2MC1GLDYlUSJhRidGL0YyLUZJNi1RIj1GJ0ZMRk4vRlJGUEZTRlVGV0ZZRmVuL0ZoblEsMC4yNzc3Nzc4ZW1GJy9GW29GaW8tSSNtbkdGJDYkUSIxRidGTEZILUYsNiVRImJGJ0YvRjJGZG8tRlxwNiRRIjBGJ0ZMRkgtRiw2JVEiZkYnRi9GMi1GNjYkLUYjNiUtRiw2JVEjeDNGJ0YvRjIvJStleGVjdXRhYmxlR0ZQRkxGTEZkby1JJW1zdXBHRiQ2JUZccS1GIzYmLUZJNi1RKiZ1bWludXMwO0YnRkxGTkZnb0ZTRlVGV0ZZRmVuL0ZoblEsMC4yMjIyMjIyZW1GJy9GW29GanFGW3BGL0YyLyUxc3VwZXJzY3JpcHRzaGlmdEdGZHBGX3FGTEZMLyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0ZfcUZMRkxGSC1GNjYmLUYjNjMtRiw2JVEjeDFGJ0YvRjJGZG9GW3BGSC1GLDYlUSN4MkYnRi9GMkZkb0ZicEZIRlxxRmRvRltwRkgtRiw2JVEjeDRGJ0YvRjJGZG9GW3BGX3FGTEZMRl5yRmFyRl9xRkxGTEZfcUZMRkxGX3FGTA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElUmFua0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRJWV2YWxGJ0YvRjItRjY2JC1GIzYoRjotRjY2JC1GIzYnLUYsNiVRIk1GJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRlAvJSpzeW1tZXRyaWNHRlAvJShsYXJnZW9wR0ZQLyUubW92YWJsZWxpbWl0c0dGUC8lJ2FjY2VudEdGUC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUY2NiYtRiM2MC1GLDYlUSJhRidGL0YyLUZJNi1RIj1GJ0ZMRk4vRlJGUEZTRlVGV0ZZRmVuL0ZoblEsMC4yNzc3Nzc4ZW1GJy9GW29GaW8tSSNtbkdGJDYkUSIxRidGTEZILUYsNiVRImJGJ0YvRjJGZG8tRlxwNiRRIjBGJ0ZMRkgtRiw2JVEiZkYnRi9GMi1GNjYkLUYjNiUtRiw2JVEjeDNGJ0YvRjIvJStleGVjdXRhYmxlR0ZQRkxGTEZkby1JJW1zdXBHRiQ2JUZccS1GIzYmLUZJNi1RKiZ1bWludXMwO0YnRkxGTkZnb0ZTRlVGV0ZZRmVuL0ZoblEsMC4yMjIyMjIyZW1GJy9GW29GanFGW3BGL0YyLyUxc3VwZXJzY3JpcHRzaGlmdEdGZHBGX3FGTEZMLyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0ZfcUZMRkxGSC1GNjYmLUYjNjMtRiw2JVEjeDFGJ0YvRjJGZG9GW3BGSC1GLDYlUSN4MkYnRi9GMkZkb0ZicEZIRlxxRmRvRltwRkgtRiw2JVEjeDRGJ0YvRjJGZG9GW3BGX3FGTEZMRl5yRmFyRl9xRkxGTEZfcUZMRkxGX3FGTA==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFElMzI5OUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiUqSCQ=</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L543" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElUmFua0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJWV2YWxGJ0YvRjItRjY2JC1GIzYnRjotRjY2JC1GIzYmLUYsNiVRIk1GJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRlAvJSpzeW1tZXRyaWNHRlAvJShsYXJnZW9wR0ZQLyUubW92YWJsZWxpbWl0c0dGUC8lJ2FjY2VudEdGUC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUY2NiYtRiM2Ly1GLDYlUSJhRidGL0YyLUZJNi1RIj1GJ0ZMRk4vRlJGUEZTRlVGV0ZZRmVuL0ZoblEsMC4yNzc3Nzc4ZW1GJy9GW29GaW8tSSNtbkdGJDYkUSIxRidGTEZILUYsNiVRImJGJ0YvRjJGZG8tRlxwNiRRIjBGJ0ZMRkgtRiw2JVEiZkYnRi9GMi1GNjYkLUYjNiQtRiw2JVEjeDNGJ0YvRjJGTEZMRmRvLUklbXN1cEdGJDYlRlxxLUYjNiUtRkk2LVEqJnVtaW51czA7RidGTEZORmdvRlNGVUZXRllGZW4vRmhuUSwwLjIyMjIyMjJlbUYnL0Zbb0ZocS1GXHA2JFEiMkYnRkxGTC8lMXN1cGVyc2NyaXB0c2hpZnRHRmRwRkxGTC8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRidGTEZMRkgtRjY2Ji1GIzYyLUYsNiVRI3gxRidGL0YyRmRvRltwRkgtRiw2JVEjeDJGJ0YvRjJGZG9GYnBGSEZccUZkb0ZbcEZILUYsNiVRI3g0RidGL0YyRmRvRltwRkxGTEZfckZickZMRkxGTEZMLyUrZXhlY3V0YWJsZUdGUEZM">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElUmFua0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJWV2YWxGJ0YvRjItRjY2JC1GIzYnRjotRjY2JC1GIzYmLUYsNiVRIk1GJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRlAvJSpzeW1tZXRyaWNHRlAvJShsYXJnZW9wR0ZQLyUubW92YWJsZWxpbWl0c0dGUC8lJ2FjY2VudEdGUC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUY2NiYtRiM2Ly1GLDYlUSJhRidGL0YyLUZJNi1RIj1GJ0ZMRk4vRlJGUEZTRlVGV0ZZRmVuL0ZoblEsMC4yNzc3Nzc4ZW1GJy9GW29GaW8tSSNtbkdGJDYkUSIxRidGTEZILUYsNiVRImJGJ0YvRjJGZG8tRlxwNiRRIjBGJ0ZMRkgtRiw2JVEiZkYnRi9GMi1GNjYkLUYjNiQtRiw2JVEjeDNGJ0YvRjJGTEZMRmRvLUklbXN1cEdGJDYlRlxxLUYjNiUtRkk2LVEqJnVtaW51czA7RidGTEZORmdvRlNGVUZXRllGZW4vRmhuUSwwLjIyMjIyMjJlbUYnL0Zbb0ZocS1GXHA2JFEiMkYnRkxGTC8lMXN1cGVyc2NyaXB0c2hpZnRHRmRwRkxGTC8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRidGTEZMRkgtRjY2Ji1GIzYyLUYsNiVRI3gxRidGL0YyRmRvRltwRkgtRiw2JVEjeDJGJ0YvRjJGZG9GYnBGSEZccUZkb0ZbcEZILUYsNiVRI3g0RidGL0YyRmRvRltwRkxGTEZfckZickZMRkxGTEZMLyUrZXhlY3V0YWJsZUdGUEZM</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFElMzI5OEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiUpSCQ=</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L544" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSVSYW5rRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2JVElZXZhbEYnRjRGNy1GOzYkLUYjNidGPy1GOzYkLUYjNiYtRiw2JVEiTUYnRjRGNy1JI21vR0YkNi1RIixGJy9GOFEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGVS8lKnN5bW1ldHJpY0dGVS8lKGxhcmdlb3BHRlUvJS5tb3ZhYmxlbGltaXRzR0ZVLyUnYWNjZW50R0ZVLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRjs2Ji1GIzYvLUYsNiVRImFGJ0Y0RjctRk42LVEiPUYnRlFGUy9GV0ZVRlhGWkZmbkZobkZqbi9GXW9RLDAuMjc3Nzc3OGVtRicvRmBvRl5wLUkjbW5HRiQ2JFEiMUYnRlFGTS1GLDYlUSJiRidGNEY3RmlvLUZhcDYkUSIwRidGUUZNLUYsNiVRImZGJ0Y0RjctRjs2JC1GIzYkLUYsNiVRI3gzRidGNEY3RlFGUUZpby1JJW1zdXBHRiQ2JUZhcS1GIzYlLUZONi1RKiZ1bWludXMwO0YnRlFGU0ZccEZYRlpGZm5GaG5Gam4vRl1vUSwwLjIyMjIyMjJlbUYnL0Zgb0Zdci1GYXA2JFEiM0YnRlFGUS8lMXN1cGVyc2NyaXB0c2hpZnRHRmlwRlFGUS8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRidGUUZRRk0tRjs2Ji1GIzYyLUYsNiVRI3gxRidGNEY3RmlvRmBwRk0tRiw2JVEjeDJGJ0Y0RjdGaW9GZ3BGTUZhcUZpb0ZgcEZNLUYsNiVRI3g0RidGNEY3RmlvRmBwRlFGUUZkckZnckZRRlFGUUZRRlFGKy1GTjYtUSJ+RidGUUZTRlxwRlhGWkZmbkZobkZqbkZcby9GYG9GXm8vJStleGVjdXRhYmxlR0ZVRlE=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSVSYW5rRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2JVElZXZhbEYnRjRGNy1GOzYkLUYjNidGPy1GOzYkLUYjNiYtRiw2JVEiTUYnRjRGNy1JI21vR0YkNi1RIixGJy9GOFEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGVS8lKnN5bW1ldHJpY0dGVS8lKGxhcmdlb3BHRlUvJS5tb3ZhYmxlbGltaXRzR0ZVLyUnYWNjZW50R0ZVLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRjs2Ji1GIzYvLUYsNiVRImFGJ0Y0RjctRk42LVEiPUYnRlFGUy9GV0ZVRlhGWkZmbkZobkZqbi9GXW9RLDAuMjc3Nzc3OGVtRicvRmBvRl5wLUkjbW5HRiQ2JFEiMUYnRlFGTS1GLDYlUSJiRidGNEY3RmlvLUZhcDYkUSIwRidGUUZNLUYsNiVRImZGJ0Y0RjctRjs2JC1GIzYkLUYsNiVRI3gzRidGNEY3RlFGUUZpby1JJW1zdXBHRiQ2JUZhcS1GIzYlLUZONi1RKiZ1bWludXMwO0YnRlFGU0ZccEZYRlpGZm5GaG5Gam4vRl1vUSwwLjIyMjIyMjJlbUYnL0Zgb0Zdci1GYXA2JFEiM0YnRlFGUS8lMXN1cGVyc2NyaXB0c2hpZnRHRmlwRlFGUS8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRidGUUZRRk0tRjs2Ji1GIzYyLUYsNiVRI3gxRidGNEY3RmlvRmBwRk0tRiw2JVEjeDJGJ0Y0RjdGaW9GZ3BGTUZhcUZpb0ZgcEZNLUYsNiVRI3g0RidGNEY3RmlvRmBwRlFGUUZkckZnckZRRlFGUUZRRlFGKy1GTjYtUSJ+RidGUUZTRlxwRlhGWkZmbkZobkZqbkZcby9GYG9GXm8vJStleGVjdXRhYmxlR0ZVRlE=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFElMzI5OUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiUqSCQ=</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L545" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2I1EhRictRiM2JkYrLUYjNiUtRiw2JVElUmFua0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJWV2YWxGJ0Y2RjktRj02JC1GIzYnRkEtRj02JC1GIzYmLUYsNiVRIk1GJ0Y2RjktSSNtb0dGJDYtUSIsRicvRjpRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRlcvJSpzeW1tZXRyaWNHRlcvJShsYXJnZW9wR0ZXLyUubW92YWJsZWxpbWl0c0dGVy8lJ2FjY2VudEdGVy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUY9NiYtRiM2Ly1GLDYlUSJhRidGNkY5LUZQNi1RIj1GJ0ZTRlUvRllGV0ZaRmZuRmhuRmpuRlxvL0Zfb1EsMC4yNzc3Nzc4ZW1GJy9GYm9GYHAtSSNtbkdGJDYkUSIxRidGU0ZPLUYsNiVRImJGJ0Y2RjlGW3AtRmNwNiRRIjBGJ0ZTRk8tRiw2JVEiZkYnRjZGOS1GPTYkLUYjNiQtRiw2JVEjeDNGJ0Y2RjlGU0ZTRltwLUklbXN1cEdGJDYlRmNxLUYjNiUtRlA2LVEqJnVtaW51czA7RidGU0ZVRl5wRlpGZm5GaG5Gam5GXG8vRl9vUSwwLjIyMjIyMjJlbUYnL0Zib0Zfci1GY3A2JFEiNEYnRlNGUy8lMXN1cGVyc2NyaXB0c2hpZnRHRltxRlNGUy8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRidGU0ZTRk8tRj02Ji1GIzYyLUYsNiVRI3gxRidGNkY5RltwRmJwRk8tRiw2JVEjeDJGJ0Y2RjlGW3BGaXBGT0ZjcUZbcEZicEZPLUYsNiVRI3g0RidGNkY5RltwRmJwRlNGU0ZmckZpckZTRlNGU0ZTRlNGK0ZTRistRlA2LVEifkYnRlNGVUZecEZaRmZuRmhuRmpuRlxvRl5vL0Zib0Zgby8lK2V4ZWN1dGFibGVHRldGUw==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2I1EhRictRiM2JkYrLUYjNiUtRiw2JVElUmFua0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJWV2YWxGJ0Y2RjktRj02JC1GIzYnRkEtRj02JC1GIzYmLUYsNiVRIk1GJ0Y2RjktSSNtb0dGJDYtUSIsRicvRjpRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRlcvJSpzeW1tZXRyaWNHRlcvJShsYXJnZW9wR0ZXLyUubW92YWJsZWxpbWl0c0dGVy8lJ2FjY2VudEdGVy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUY9NiYtRiM2Ly1GLDYlUSJhRidGNkY5LUZQNi1RIj1GJ0ZTRlUvRllGV0ZaRmZuRmhuRmpuRlxvL0Zfb1EsMC4yNzc3Nzc4ZW1GJy9GYm9GYHAtSSNtbkdGJDYkUSIxRidGU0ZPLUYsNiVRImJGJ0Y2RjlGW3AtRmNwNiRRIjBGJ0ZTRk8tRiw2JVEiZkYnRjZGOS1GPTYkLUYjNiQtRiw2JVEjeDNGJ0Y2RjlGU0ZTRltwLUklbXN1cEdGJDYlRmNxLUYjNiUtRlA2LVEqJnVtaW51czA7RidGU0ZVRl5wRlpGZm5GaG5Gam5GXG8vRl9vUSwwLjIyMjIyMjJlbUYnL0Zib0Zfci1GY3A2JFEiNEYnRlNGUy8lMXN1cGVyc2NyaXB0c2hpZnRHRltxRlNGUy8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRidGU0ZTRk8tRj02Ji1GIzYyLUYsNiVRI3gxRidGNkY5RltwRmJwRk8tRiw2JVEjeDJGJ0Y2RjlGW3BGaXBGT0ZjcUZbcEZicEZPLUYsNiVRI3g0RidGNkY5RltwRmJwRlNGU0ZmckZpckZTRlNGU0ZTRlNGK0ZTRistRlA2LVEifkYnRlNGVUZecEZaRmZuRmhuRmpuRlxvRl5vL0Zib0Zgby8lK2V4ZWN1dGFibGVHRldGUw==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFElMzI5OEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiUpSCQ=</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L546" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElUmFua0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJWV2YWxGJ0YvRjItRjY2JC1GIzYnRjotRjY2JC1GIzYmLUYsNiVRIk1GJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRlAvJSpzeW1tZXRyaWNHRlAvJShsYXJnZW9wR0ZQLyUubW92YWJsZWxpbWl0c0dGUC8lJ2FjY2VudEdGUC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUY2NiYtRiM2Ly1GLDYlUSJhRidGL0YyLUZJNi1RIj1GJ0ZMRk4vRlJGUEZTRlVGV0ZZRmVuL0ZoblEsMC4yNzc3Nzc4ZW1GJy9GW29GaW8tSSNtbkdGJDYkUSIxRidGTEZILUYsNiVRImJGJ0YvRjJGZG8tRlxwNiRRIjBGJ0ZMRkgtRiw2JVEiZkYnRi9GMi1GNjYkLUYjNiQtRiw2JVEjeDNGJ0YvRjJGTEZMRmRvLUklbXN1cEdGJDYlRlxxLUYjNiUtRkk2LVEqJnVtaW51czA7RidGTEZORmdvRlNGVUZXRllGZW4vRmhuUSwwLjIyMjIyMjJlbUYnL0Zbb0ZocS1JJm1mcmFjR0YkNigtRiM2JS1GXHA2JFEiMkYnRkxGL0YyLUYjNiUtRlxwNiRRIjNGJ0ZMRi9GMi8lLmxpbmV0aGlja25lc3NHRl5wLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRltzLyUpYmV2ZWxsZWRHRlBGTC8lMXN1cGVyc2NyaXB0c2hpZnRHRmRwRkxGTC8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRidGTEZMRkgtRjY2Ji1GIzYyLUYsNiVRI3gxRidGL0YyRmRvRltwRkgtRiw2JVEjeDJGJ0YvRjJGZG9GYnBGSEZccUZkb0ZbcEZILUYsNiVRI3g0RidGL0YyRmRvRltwRkxGTEZic0Zlc0ZMRkxGTEZMLyUrZXhlY3V0YWJsZUdGUEZM">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElUmFua0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJWV2YWxGJ0YvRjItRjY2JC1GIzYnRjotRjY2JC1GIzYmLUYsNiVRIk1GJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRlAvJSpzeW1tZXRyaWNHRlAvJShsYXJnZW9wR0ZQLyUubW92YWJsZWxpbWl0c0dGUC8lJ2FjY2VudEdGUC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUY2NiYtRiM2Ly1GLDYlUSJhRidGL0YyLUZJNi1RIj1GJ0ZMRk4vRlJGUEZTRlVGV0ZZRmVuL0ZoblEsMC4yNzc3Nzc4ZW1GJy9GW29GaW8tSSNtbkdGJDYkUSIxRidGTEZILUYsNiVRImJGJ0YvRjJGZG8tRlxwNiRRIjBGJ0ZMRkgtRiw2JVEiZkYnRi9GMi1GNjYkLUYjNiQtRiw2JVEjeDNGJ0YvRjJGTEZMRmRvLUklbXN1cEdGJDYlRlxxLUYjNiUtRkk2LVEqJnVtaW51czA7RidGTEZORmdvRlNGVUZXRllGZW4vRmhuUSwwLjIyMjIyMjJlbUYnL0Zbb0ZocS1JJm1mcmFjR0YkNigtRiM2JS1GXHA2JFEiMkYnRkxGL0YyLUYjNiUtRlxwNiRRIjNGJ0ZMRi9GMi8lLmxpbmV0aGlja25lc3NHRl5wLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRltzLyUpYmV2ZWxsZWRHRlBGTC8lMXN1cGVyc2NyaXB0c2hpZnRHRmRwRkxGTC8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRidGTEZMRkgtRjY2Ji1GIzYyLUYsNiVRI3gxRidGL0YyRmRvRltwRkgtRiw2JVEjeDJGJ0YvRjJGZG9GYnBGSEZccUZkb0ZbcEZILUYsNiVRI3g0RidGL0YyRmRvRltwRkxGTEZic0Zlc0ZMRkxGTEZMLyUrZXhlY3V0YWJsZUdGUEZM</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFElMzI5OUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiUqSCQ=</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L547" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElUmFua0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJWV2YWxGJ0YvRjItRjY2JC1GIzYnRjotRjY2JC1GIzYmLUYsNiVRIk1GJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRlAvJSpzeW1tZXRyaWNHRlAvJShsYXJnZW9wR0ZQLyUubW92YWJsZWxpbWl0c0dGUC8lJ2FjY2VudEdGUC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUY2NiYtRiM2MC1GLDYlUSJhRidGL0YyLUZJNi1RIj1GJ0ZMRk4vRlJGUEZTRlVGV0ZZRmVuL0ZoblEsMC4yNzc3Nzc4ZW1GJy9GW29GaW8tSSNtbkdGJDYkUSIxRidGTEZILUYsNiVRImJGJ0YvRjJGZG8tRlxwNiRRIjBGJ0ZMRkgtRiw2JVEiZkYnRi9GMi1GNjYkLUYjNiQtRiw2JVEjeDNGJ0YvRjJGTEZMRmRvLUYsNiVRJGV4cEYnL0YwRlBGTEZocEZMRkwvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRkxGTEZILUY2NiYtRiM2Mi1GLDYlUSN4MUYnRi9GMkZkb0ZbcEZILUYsNiVRI3gyRidGL0YyRmRvRmJwRkhGXHFGZG9GW3BGSC1GLDYlUSN4NEYnRi9GMkZkb0ZbcEZMRkxGY3FGZnFGTEZMRkxGTC8lK2V4ZWN1dGFibGVHRlBGTA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElUmFua0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJWV2YWxGJ0YvRjItRjY2JC1GIzYnRjotRjY2JC1GIzYmLUYsNiVRIk1GJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRlAvJSpzeW1tZXRyaWNHRlAvJShsYXJnZW9wR0ZQLyUubW92YWJsZWxpbWl0c0dGUC8lJ2FjY2VudEdGUC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUY2NiYtRiM2MC1GLDYlUSJhRidGL0YyLUZJNi1RIj1GJ0ZMRk4vRlJGUEZTRlVGV0ZZRmVuL0ZoblEsMC4yNzc3Nzc4ZW1GJy9GW29GaW8tSSNtbkdGJDYkUSIxRidGTEZILUYsNiVRImJGJ0YvRjJGZG8tRlxwNiRRIjBGJ0ZMRkgtRiw2JVEiZkYnRi9GMi1GNjYkLUYjNiQtRiw2JVEjeDNGJ0YvRjJGTEZMRmRvLUYsNiVRJGV4cEYnL0YwRlBGTEZocEZMRkwvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRkxGTEZILUY2NiYtRiM2Mi1GLDYlUSN4MUYnRi9GMkZkb0ZbcEZILUYsNiVRI3gyRidGL0YyRmRvRmJwRkhGXHFGZG9GW3BGSC1GLDYlUSN4NEYnRi9GMkZkb0ZbcEZMRkxGY3FGZnFGTEZMRkxGTC8lK2V4ZWN1dGFibGVHRlBGTA==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFElMzI5OUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiUqSCQ=</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L548" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElUmFua0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJWV2YWxGJ0YvRjItRjY2JC1GIzYnRjotRjY2JC1GIzYmLUYsNiVRIk1GJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRlAvJSpzeW1tZXRyaWNHRlAvJShsYXJnZW9wR0ZQLyUubW92YWJsZWxpbWl0c0dGUC8lJ2FjY2VudEdGUC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUY2NiYtRiM2Ly1GLDYlUSJhRidGL0YyLUZJNi1RIj1GJ0ZMRk4vRlJGUEZTRlVGV0ZZRmVuL0ZoblEsMC4yNzc3Nzc4ZW1GJy9GW29GaW8tSSNtbkdGJDYkUSIxRidGTEZILUYsNiVRImJGJ0YvRjJGZG8tRlxwNiRRIjBGJ0ZMRkgtRiw2JVEiZkYnRi9GMi1GNjYkLUYjNiQtRiw2JVEjeDNGJ0YvRjJGTEZMRmRvLUklbXN1cEdGJDYlLUY2NiQtRiM2Ji1GYHE2JUZccS1GIzYlLUZccDYkUSIyRidGTEYvRjIvJTFzdXBlcnNjcmlwdHNoaWZ0R0ZkcC1GSTYtUSIrRidGTEZORmdvRlNGVUZXRllGZW4vRmhuUSwwLjIyMjIyMjJlbUYnL0Zbb0ZjckZbcEZMRkwtRiM2JS1GSTYtUSomdW1pbnVzMDtGJ0ZMRk5GZ29GU0ZVRldGWUZlbkZickZkckZqcUZMRl1yRkxGTC8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRidGTEZMRkgtRjY2Ji1GIzYyLUYsNiVRI3gxRidGL0YyRmRvRltwRkgtRiw2JVEjeDJGJ0YvRjJGZG9GYnBGSEZccUZkb0ZbcEZILUYsNiVRI3g0RidGL0YyRmRvRltwRkxGTEZqckZdc0ZMRkxGTEZMLyUrZXhlY3V0YWJsZUdGUEZM">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElUmFua0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJWV2YWxGJ0YvRjItRjY2JC1GIzYnRjotRjY2JC1GIzYmLUYsNiVRIk1GJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRlAvJSpzeW1tZXRyaWNHRlAvJShsYXJnZW9wR0ZQLyUubW92YWJsZWxpbWl0c0dGUC8lJ2FjY2VudEdGUC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUY2NiYtRiM2Ly1GLDYlUSJhRidGL0YyLUZJNi1RIj1GJ0ZMRk4vRlJGUEZTRlVGV0ZZRmVuL0ZoblEsMC4yNzc3Nzc4ZW1GJy9GW29GaW8tSSNtbkdGJDYkUSIxRidGTEZILUYsNiVRImJGJ0YvRjJGZG8tRlxwNiRRIjBGJ0ZMRkgtRiw2JVEiZkYnRi9GMi1GNjYkLUYjNiQtRiw2JVEjeDNGJ0YvRjJGTEZMRmRvLUklbXN1cEdGJDYlLUY2NiQtRiM2Ji1GYHE2JUZccS1GIzYlLUZccDYkUSIyRidGTEYvRjIvJTFzdXBlcnNjcmlwdHNoaWZ0R0ZkcC1GSTYtUSIrRidGTEZORmdvRlNGVUZXRllGZW4vRmhuUSwwLjIyMjIyMjJlbUYnL0Zbb0ZjckZbcEZMRkwtRiM2JS1GSTYtUSomdW1pbnVzMDtGJ0ZMRk5GZ29GU0ZVRldGWUZlbkZickZkckZqcUZMRl1yRkxGTC8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRidGTEZMRkgtRjY2Ji1GIzYyLUYsNiVRI3gxRidGL0YyRmRvRltwRkgtRiw2JVEjeDJGJ0YvRjJGZG9GYnBGSEZccUZkb0ZbcEZILUYsNiVRI3g0RidGL0YyRmRvRltwRkxGTEZqckZdc0ZMRkxGTEZMLyUrZXhlY3V0YWJsZUdGUEZM</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFElMzI5OEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiUpSCQ=</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L553" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L552" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Now we perform some additional computations for pp-waves and then for Wils metric. We begin with pp-wave:</Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L586" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzZGLUkjbW5HRiQ2JFEiMkYnRjktRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZpbi1GLDYlUSRkeDNGJ0YvRjJGZW4tRjY2LVEiJkYnRjlGO0Y+RkBGQkZERkZGSEZobkZqbi1GLDYlUSJzRidGL0YyRmVuLUYsNiVRJGR4NEYnRi9GMi1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORltwRmVuLUklbXN1cEdGJDYlLUYsNiVRI3gzRidGL0YyLUYjNiVGV0YvRjIvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRmVuLUZTNiQtRiM2Jy1GXnA2JS1GLDYlUSN4MUYnRi9GMkZjcEZlcEZnby1GXnA2JS1GLDYlUSN4MkYnRi9GMkZjcEZlcC8lK2V4ZWN1dGFibGVHRj1GOUY5RmVuRltvRmVuRl5vLUYsNiVRInRGJ0YvRjJGZW5GW28tRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSEZqb0ZccC1GLDYlUSRkeDFGJ0YvRjJGZW5GXm9GaHFGZW5GXnJGW3ItRiw2JVEkZHgyRidGL0YyRmVuRl5vRmhxRmVuRmFyRmZxRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZmcUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzZGLUkjbW5HRiQ2JFEiMkYnRjktRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZpbi1GLDYlUSRkeDNGJ0YvRjJGZW4tRjY2LVEiJkYnRjlGO0Y+RkBGQkZERkZGSEZobkZqbi1GLDYlUSJzRidGL0YyRmVuLUYsNiVRJGR4NEYnRi9GMi1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORltwRmVuLUklbXN1cEdGJDYlLUYsNiVRI3gzRidGL0YyLUYjNiVGV0YvRjIvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRmVuLUZTNiQtRiM2Jy1GXnA2JS1GLDYlUSN4MUYnRi9GMkZjcEZlcEZnby1GXnA2JS1GLDYlUSN4MkYnRi9GMkZjcEZlcC8lK2V4ZWN1dGFibGVHRj1GOUY5RmVuRltvRmVuRl5vLUYsNiVRInRGJ0YvRjJGZW5GW28tRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSEZqb0ZccC1GLDYlUSRkeDFGJ0YvRjJGZW5GXm9GaHFGZW5GXnJGW3ItRiw2JVEkZHgyRidGL0YyRmVuRl5vRmhxRmVuRmFyRmZxRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZmcUY5</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L588" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEjS1ZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUS9LaWxsaW5nVmVjdG9yc0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRImdGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI7RidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnRk0tRiM2JS1GLDYlUSVub3BzRidGL0YyLUZTNiQtRiM2JC1GLDYlUSIlRidGL0YyRjlGOUY5LUYsNiNRIUYnRlpGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEjS1ZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUS9LaWxsaW5nVmVjdG9yc0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRImdGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI7RidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnRk0tRiM2JS1GLDYlUSVub3BzRidGL0YyLUZTNiQtRiM2JC1GLDYlUSIlRidGL0YyRjlGOUY5LUYsNiNRIUYnRlpGOQ==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiNkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIn</Equation></Text-field>
</Output>
</Group></Presentation-Block>
<Group hide-input="false" labelreference="L602" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEiI0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVEyfkhvbW90aGV0eVZlY3RvcnNGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GRzYlUSJnRidGSkZNLyUrZXhlY3V0YWJsZUdGNEYvRi9GV0Yv">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LVEiI0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVEyfkhvbW90aGV0eVZlY3RvcnNGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GRzYlUSJnRidGSkZNLyUrZXhlY3V0YWJsZUdGNEYvRi9GV0Yv</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L591" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElbm9wc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRIiVGJ0YvRjItRjY2Ji1GIzYlLUkjbW5HRiQ2JFEiMkYnL0YzUSdub3JtYWxGJy8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnRkVGRS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZHRkVGRUZHRkU=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElbm9wc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRIiVGJ0YvRjItRjY2Ji1GIzYlLUkjbW5HRiQ2JFEiMkYnL0YzUSdub3JtYWxGJy8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnRkVGRS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZHRkVGRUZHRkU=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiNkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIn</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L589" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY7LUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzZFLUkjbW5HRiQ2JFEiMkYnRjktRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZpbi1GLDYlUSRkeDNGJ0YvRjJGZW4tRjY2LVEiJkYnRjlGO0Y+RkBGQkZERkZGSEZobkZqbi1GLDYlUSJzRidGL0YyRmVuLUYsNiVRJGR4NEYnRi9GMi1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORltwLUYsNiVRImZGJ0YvRjItRlM2JC1GIzYkLUYsNiVRI3gzRidGL0YyRjlGOUZlbi1GUzYkLUYjNiYtSSVtc3VwR0YkNiUtRiw2JVEjeDFGJ0YvRjItRiM2JEZXRjkvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRmdvLUZccTYlLUYsNiVRI3gyRidGL0YyRmFxRmNxRjlGOUZlbkZbb0ZlbkZeby1GLDYlUSJ0RidGL0YyRmVuRltvLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGam9GXHAtRiw2JVEkZHgxRidGL0YyRmVuRl5vRltyRmVuRmFyRl5yLUYsNiVRJGR4MkYnRi9GMkZlbkZeb0ZbckZlbkZkckY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGaW4vJSZkZXB0aEdGX3MvJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRltzNiZGXXNGYHNGYnMvRmVzUSVhdXRvRictRiw2JVEiWEYnRi9GMkY1Rk8tRlM2JC1GIzYvLUYsNiVRImFGJ0YvRjItRlM2JC1GIzYlRmRwLyUrZXhlY3V0YWJsZUdGPUY5RjlGZW4tRiw2JVElRF94MUYnRi9GMkZnb0ZecUZlbi1GLDYlUSJiRidGL0YyRmV0RmVuLUYsNiVRJURfeDRGJ0YvRjJGaXRGOUY5RmdyLUYsNiVRLkxpZURlcml2YXRpdmVGJ0YvRjItRlM2JC1GIzYnRlt0LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGaG4vRk5RLDAuMzMzMzMzM2VtRidGK0ZpdEY5RjktRjY2LVEiO0YnRjlGO0ZedkZARkJGREZGRkhGaG5GTUZqci1GLDYlUSJZRidGL0YyRjVGTy1GUzYkLUYjNi5GYnRGYHBGZW4tRiw2JVElRF94MkYnRi9GMkZnb0ZocUZlbkZedUZgcEZlbkZhdUY5RjlGZ3JGZHUtRlM2JC1GIzYmRlt0Rlt2RitGOUY5Rml0Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY7LUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzZFLUkjbW5HRiQ2JFEiMkYnRjktRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZpbi1GLDYlUSRkeDNGJ0YvRjJGZW4tRjY2LVEiJkYnRjlGO0Y+RkBGQkZERkZGSEZobkZqbi1GLDYlUSJzRidGL0YyRmVuLUYsNiVRJGR4NEYnRi9GMi1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORltwLUYsNiVRImZGJ0YvRjItRlM2JC1GIzYkLUYsNiVRI3gzRidGL0YyRjlGOUZlbi1GUzYkLUYjNiYtSSVtc3VwR0YkNiUtRiw2JVEjeDFGJ0YvRjItRiM2JEZXRjkvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRmdvLUZccTYlLUYsNiVRI3gyRidGL0YyRmFxRmNxRjlGOUZlbkZbb0ZlbkZeby1GLDYlUSJ0RidGL0YyRmVuRltvLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGam9GXHAtRiw2JVEkZHgxRidGL0YyRmVuRl5vRltyRmVuRmFyRl5yLUYsNiVRJGR4MkYnRi9GMkZlbkZeb0ZbckZlbkZkckY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGaW4vJSZkZXB0aEdGX3MvJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRltzNiZGXXNGYHNGYnMvRmVzUSVhdXRvRictRiw2JVEiWEYnRi9GMkY1Rk8tRlM2JC1GIzYvLUYsNiVRImFGJ0YvRjItRlM2JC1GIzYlRmRwLyUrZXhlY3V0YWJsZUdGPUY5RjlGZW4tRiw2JVElRF94MUYnRi9GMkZnb0ZecUZlbi1GLDYlUSJiRidGL0YyRmV0RmVuLUYsNiVRJURfeDRGJ0YvRjJGaXRGOUY5RmdyLUYsNiVRLkxpZURlcml2YXRpdmVGJ0YvRjItRlM2JC1GIzYnRlt0LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGaG4vRk5RLDAuMzMzMzMzM2VtRidGK0ZpdEY5RjktRjY2LVEiO0YnRjlGO0ZedkZARkJGREZGRkhGaG5GTUZqci1GLDYlUSJZRidGL0YyRjVGTy1GUzYkLUYjNi5GYnRGYHBGZW4tRiw2JVElRF94MkYnRi9GMkZnb0ZocUZlbkZedUZgcEZlbkZhdUY5RjlGZ3JGZHUtRlM2JC1GIzYmRlt0Rlt2RitGOUY5Rml0Rjk=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUklbXJvd0dGLjYnLUYtNiQtRjM2JS1GLTYkLUYzNiUtSShtZmVuY2VkR0YuNiMtRjM2JS1GMzYlLUkjbWlHRi42I1EiYkYoLUkjbW9HRi42I1EwJkFwcGx5RnVuY3Rpb247RigtRj42Iy1GRTYjUSN4M0YoLUZJNiNRKCZtaW51cztGKC1GMzYnLUkmbWZyYWNHRi42JC1GSTYjUTAmRGlmZmVyZW50aWFsRDtGKC1GMzYkRllGTi1JJ21zcGFjZUdGLjYjL0kmd2lkdGhHRihRJjAuNGVtRigtRkU2I1EiYUYoRkhGTC1GSTYjUTEmSW52aXNpYmxlVGltZXM7RigtRkU2I1EkZHgxRigtSSZfSG9sZEdGLjYjNyMtRi02JEY7LUZobzYjNyMtRi02JEY7LUZobzYjNyMtSStfREdwcm9kdWN0R0YoNiQsJi1JImJHRig2I0kjeDNHRiYiIiItSSVkaWZmR0YmNiQtSSJhR0YoRltxRlxxISIiSSRkeDFHNiMvSSdfbG9jYWxHRiZJMF9uMTcwMjEwMTczNDE3NkdGKEZhby1GRTYjUSRkeDNGKC1GaG82IzcjLUYtNiQtRjM2JUZgcEZhb0ZpcS1GaG82IzcjLUZmcDYkRmVwSSRkeDNHNiMvRmdxSTBfbjE3MDIwNDg1MzAwODBHRigtRkk2I1EnJnBsdXM7RigtRi02JC1GMzYlLUYtNiQtRjM2JUY9RmFvRmlxLUZobzYjNyMtRi02JEZlcy1GaG82IzcjLUYtNiRGZXMtRmhvNiM3Iy1GZnA2JEZocEZockZhb0Zkby1GaG82IzcjLUYtNiQtRjM2JUZfdEZhb0Zkby1GaG82IzcjLUZmcDYkRmR0RmRxRlxzLUYtNiQtRjM2JS1GLTYkLUYzNiktSSNtbkdGLjYjUSIyRihGYW8tRkU2I1EjeDFGKEZhby1GPjYjLUYzNiUtRjM2JS1GMzYlRl5vRkhGTEZhby1GMzYlLUZFNiNRImZGKEZIRkxGXHMtRjM2J0ZWRmhuRkRGSEZMRmFvRmlxLUZobzYjNyMtRi02JEZodS1GaG82IzcjLUYtNiRGaHUtRmhvNiM3Iy1GZnA2JCwkKigiIiNGXXFJI3gxR0YmRl1xLCYqJkZhcUZdcS1JImZHRihGW3FGXXFGXXEtRl9xNiRGaXBGXHFGXXFGXXFGXXFGaHJGYW9GaXEtRmhvNiM3Iy1GLTYkLUYzNiVGaHdGYW9GaXEtRmhvNiM3Iy1GZnA2JEZdeEZoci1GaG82IzcjLUkkX0RHR0YoNiM3JDclUSd0ZW5zb3JGKEkjUjRHRig3JDckUShjb3ZfYmFzRihGYXo3IjclNyQ3JEZdcSIiJEZocDckNyRGZnpGXXFGaHA3JDckRmZ6RmZ6Rl94Rmd5</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNigtRiM2JC1GLDYmLUYjNiQtRiw2Ji1JKG1mZW5jZWRHRiQ2JC1GLDYmLUYsNiYtSSNtaUdGJDYlUSJiRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEwJkFwcGx5RnVuY3Rpb247RicvRkVRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZPLyUpc3RyZXRjaHlHRk8vJSpzeW1tZXRyaWNHRk8vJShsYXJnZW9wR0ZPLyUubW92YWJsZWxpbWl0c0dGTy8lJ2FjY2VudEdGTy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRmhuLUY3NiQtRiw2Ji1GPjYlUSN4M0YnRkFGRC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGT0ZLRktGSy1GSDYtUSgmbWludXM7RidGS0ZNRlBGUkZURlZGWEZaL0ZnblEsMC4yMjIyMjIyZW1GJy9Gam5GW3AtRiw2KC1JJm1mcmFjR0YkNigtRkg2LVEwJkRpZmZlcmVudGlhbEQ7RidGS0ZNRlBGUkZURlZGWEZaRmZuRmluLUYsNiVGYnBGX29GSy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGXHEvJSliZXZlbGxlZEdGTy1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR1EmMC40ZW1GJy8lJmRlcHRoR0ZmcS8lKmxpbmVicmVha0dRJWF1dG9GJy1GPjYlUSJhRidGQUZERkdGW29GS0ZLRkstRkg2LVExJkludmlzaWJsZVRpbWVzO0YnRktGTUZQRlJGVEZWRlhGWkZmbkZpbi1GPjYlUSRkeDFGJ0ZBRkRGSy1GLDYoLUY+NiVRK19ER3Byb2R1Y3RGJ0ZBRkRGRy1GNzYkLUYsNigtRiw2Ji1GLDYoRj1GR0Zbb0Zib0Zlb0ZLRmdvLUY3NiQtRiw2KC1GPjYlUSVkaWZmRidGQUZERkctRjc2JC1GLDYoLUYsNihGX3JGR0Zbb0Zib0Zlb0ZLLUZINi1RIixGJ0ZLRk0vRlFGQ0ZSRlRGVkZYRlpGZm4vRmpuUSwwLjMzMzMzMzNlbUYnRl9vRmJvRmVvRktGS0Zib0Zlb0ZLRktGS0ZidEZlckZib0Zlb0ZLRktGYm9GZW9GS0Zici1GPjYlUSRkeDNGJ0ZBRkRGSy1GLDYoRmpyRkctRjc2JC1GLDYoRmhyRmJ0Rmh0RmJvRmVvRktGS0Zib0Zlb0ZLLUZINi1RJyZwbHVzO0YnRktGTUZQRlJGVEZWRlhGWkZqb0ZccC1GIzYkLUYsNiYtRiM2JC1GLDYmRjZGYnJGaHRGSy1GLDYoRmpyRkctRjc2JC1GLDYoRmFzRmJ0Rmh0RmJvRmVvRktGS0Zib0Zlb0ZLRmJyRmVyRkstRiw2KEZqckZHLUY3NiQtRiw2KEZcdkZidEZlckZib0Zlb0ZLRktGYm9GZW9GS0ZhdS1GIzYkLUYsNiYtRiM2JC1GLDYqLUkjbW5HRiQ2JFEiMkYnRktGYnItRj42JVEjeDFGJ0ZBRkRGYnItRjc2JC1GLDYmLUYsNiYtRiw2JkZfckZHRltvRktGYnItRiw2Ji1GPjYlUSJmRidGQUZERkdGW29GS0ZLRmF1LUYsNihGX3BGYXFGPUZHRltvRktGS0ZLRmJyRmh0RkstRiw2KEZqckZHLUY3NiQtRiw2KC1GLDYoRmB3RmJyRmR3RmJyLUY3NiQtRiw2Ji1GLDYmRmB0RmJyLUYsNihGYXhGR0Zbb0Zib0Zlb0ZLRkstRkg2LVEiK0YnRktGTUZQRlJGVEZWRlhGWkZqb0ZccC1GLDYoRmlzRkctRjc2JC1GLDYoRmNzRmJ0Rl9vRmJvRmVvRktGS0Zib0Zlb0ZLRktGS0ZLRmJ0Rmh0RmJvRmVvRktGS0Zib0Zlb0ZLRmJyRmh0RkstRiw2KEZqckZHLUY3NiQtRiw2KEZmeEZidEZodEZib0Zlb0ZLRktGYm9GZW9GS0ZLLUYsNigtRj42JVEkX0RHRidGQUZERkctRjc2JC1GLDYmLUY3NiYtRiw2KC1GNzYmLUYsNiotSSNtc0dGJDYjUSd0ZW5zb3JGJ0ZidC1GPjYlUSNSNEYnRkFGREZidC1GNzYmLUYsNigtRjc2Ji1GLDYoLUZnW2w2I1EoY292X2Jhc0YnRmJ0RmVcbEZib0Zlb0ZLRksvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYnQtRjc2Ji1GLDYmLUY+NiNRIUYnRmJvRmVvRktGS0ZoXGxGW11sRmJvRmVvRktGS0ZoXGxGW11sRmJvRmVvRktGS0ZoXGxGW11sRmJ0LUY3NiYtRiw2Ki1GNzYmLUYsNigtRjc2Ji1GLDYoLUZhdzYkRmlwRktGYnQtRmF3NiRRIjNGJ0ZLRmJvRmVvRktGS0ZoXGxGW11sRmJ0RmFzRmJvRmVvRktGS0ZoXGxGW11sRmJ0LUY3NiYtRiw2KC1GNzYmLUYsNihGY15sRmJ0RmFebEZib0Zlb0ZLRktGaFxsRltdbEZidEZhc0Zib0Zlb0ZLRktGaFxsRltdbEZidC1GNzYmLUYsNigtRjc2Ji1GLDYoRmNebEZidEZjXmxGYm9GZW9GS0ZLRmhcbEZbXWxGYnRGXHlGYm9GZW9GS0ZLRmhcbEZbXWxGYm9GZW9GS0ZLRmhcbEZbXWxGYm9GZW9GS0ZLRmhcbEZbXWxGYm9GZW9GS0ZLRmJvRmVvRks=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUklbXJvd0dGLjYnLUYtNiQtRjM2JS1GLTYkLUYzNiUtSShtZmVuY2VkR0YuNiMtRjM2JS1GMzYlLUkjbWlHRi42I1EiYkYoLUkjbW9HRi42I1EwJkFwcGx5RnVuY3Rpb247RigtRj42Iy1GRTYjUSN4M0YoLUZJNiNRKCZtaW51cztGKC1GMzYnLUkmbWZyYWNHRi42JC1GSTYjUTAmRGlmZmVyZW50aWFsRDtGKC1GMzYkRllGTi1JJ21zcGFjZUdGLjYjL0kmd2lkdGhHRihRJjAuNGVtRigtRkU2I1EiYUYoRkhGTC1GSTYjUTEmSW52aXNpYmxlVGltZXM7RigtRkU2I1EkZHgxRigtSSZfSG9sZEdGLjYjNyMtRi02JEY7LUZobzYjNyMtRi02JEY7LUZobzYjNyMtSStfREdwcm9kdWN0R0YoNiQsJi1JImJHRig2I0kjeDNHRiYiIiItSSVkaWZmR0YmNiQtSSJhR0YoRltxRlxxISIiSSRkeDFHNiMvSSdfbG9jYWxHRiZJMF9uMTcwMjA0ODgxNDE0NEdGKEZhby1GRTYjUSRkeDNGKC1GaG82IzcjLUYtNiQtRjM2JUZgcEZhb0ZpcS1GaG82IzcjLUZmcDYkRmVwSSRkeDNHNiMvRmdxSTBfbjE3MDIwMzA0Mjk5NTJHRigtRkk2I1EnJnBsdXM7RigtRi02JC1GMzYlLUYtNiQtRjM2JUY9RmFvRmlxLUZobzYjNyMtRi02JEZlcy1GaG82IzcjLUYtNiRGZXMtRmhvNiM3Iy1GZnA2JEZocEZockZhb0Zkby1GaG82IzcjLUYtNiQtRjM2JUZfdEZhb0Zkby1GaG82IzcjLUZmcDYkRmR0RmRxRlxzLUYtNiQtRjM2JS1GLTYkLUYzNiktSSNtbkdGLjYjUSIyRihGYW8tRkU2I1EjeDFGKEZhby1GPjYjLUYzNiUtRjM2JS1GMzYlRl5vRkhGTEZhby1GMzYlLUZFNiNRImZGKEZIRkxGXHMtRjM2J0ZWRmhuRkRGSEZMRmFvRmlxLUZobzYjNyMtRi02JEZodS1GaG82IzcjLUYtNiRGaHUtRmhvNiM3Iy1GZnA2JCwkKigiIiNGXXFJI3gxR0YmRl1xLCYqJkZhcUZdcS1JImZHRihGW3FGXXFGXXEtRl9xNiRGaXBGXHFGXXFGXXFGXXFGaHJGYW9GaXEtRmhvNiM3Iy1GLTYkLUYzNiVGaHdGYW9GaXEtRmhvNiM3Iy1GZnA2JEZdeEZoci1GaG82IzcjLUkkX0RHR0YoNiM3JDclUSd0ZW5zb3JGKEkjUjRHRig3JDckUShjb3ZfYmFzRihGYXo3IjclNyQ3JEZdcSIiJEZocDckNyRGZnpGXXFGaHA3JDckRmZ6RmZ6Rl94Rmd5</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L594" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv</Equation></Text-field>
</Input>
</Group><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L592" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzZDLUkjbW5HRiQ2JFEiMkYnRjktRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZpbi1GLDYlUSRkeDNGJ0YvRjJGZW4tRjY2LVEiJkYnRjlGO0Y+RkBGQkZERkZGSEZobkZqbi1GLDYlUSJzRidGL0YyRmVuLUYsNiVRJGR4NEYnRi9GMi1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORltwLUZTNiQtRiM2Jy1JJW1zdXBHRiQ2JS1GLDYlUSN4MUYnRi9GMi1GIzYlRldGL0YyLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Znby1GYnA2JS1GLDYlUSN4MkYnRi9GMkZncEZpcC8lK2V4ZWN1dGFibGVHRj1GOUY5RmVuRltvRmVuRl5vLUYsNiVRInRGJ0YvRjJGZW5GW28tRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSEZqb0ZccC1GLDYlUSRkeDFGJ0YvRjJGZW5GXm9GY3FGZW5GaXFGZnEtRiw2JVEkZHgyRidGL0YyRmVuRl5vRmNxRmVuRlxyRmFxRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZhcUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzZDLUkjbW5HRiQ2JFEiMkYnRjktRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZpbi1GLDYlUSRkeDNGJ0YvRjJGZW4tRjY2LVEiJkYnRjlGO0Y+RkBGQkZERkZGSEZobkZqbi1GLDYlUSJzRidGL0YyRmVuLUYsNiVRJGR4NEYnRi9GMi1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORltwLUZTNiQtRiM2Jy1JJW1zdXBHRiQ2JS1GLDYlUSN4MUYnRi9GMi1GIzYlRldGL0YyLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Znby1GYnA2JS1GLDYlUSN4MkYnRi9GMkZncEZpcC8lK2V4ZWN1dGFibGVHRj1GOUY5RmVuRltvRmVuRl5vLUYsNiVRInRGJ0YvRjJGZW5GW28tRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSEZqb0ZccC1GLDYlUSRkeDFGJ0YvRjJGZW5GXm9GY3FGZW5GaXFGZnEtRiw2JVEkZHgyRidGL0YyRmVuRl5vRmNxRmVuRlxyRmFxRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZhcUY5</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L597" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEjS1ZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUS9LaWxsaW5nVmVjdG9yc0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRImdGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI7RidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnRk0tRiw2JVElbm9wc0YnRi9GMi1GUzYkLUYjNiUtRiw2JVEiJUYnRi9GMkZaRjlGOUZaRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEjS1ZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUS9LaWxsaW5nVmVjdG9yc0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRImdGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI7RidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnRk0tRiw2JVElbm9wc0YnRi9GMi1GUzYkLUYjNiUtRiw2JVEiJUYnRi9GMkZaRjlGOUZaRjk=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNLVkdGKDcpLUkqbWNvbXBsZXRlRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2JC1JJW1yb3dHRjE2Ji1JI21vR0YxNiNRKiZ1bWludXMwO0YoLUYwNiQtRjY2JS1JI21pR0YxNiNRI3gyRigtRjk2I1ExJkludmlzaWJsZVRpbWVzO0YoLUZBNiNRJURfeDFGKC1JJl9Ib2xkR0YxNiM3Iy1GMDYkRj4tRks2IzcjLUkrX0RHcHJvZHVjdEdGKDYkSSN4MkdGJkklRF94MUc2Iy9JJ19sb2NhbEdGJkkwX24yMzAwOTk5MTE1NTIwR0YoLUY5NiNRJyZwbHVzO0YoLUYwNiQtRjY2JS1GQTYjUSN4MUYoRkQtRkE2I1ElRF94MkYoLUZLNiM3Iy1GMDYkRltvLUZLNiM3Iy1GVDYkSSN4MUdGJkklRF94Mkc2Iy9GWkkwX24yMzAxNDU2MDUyMjI0R0YoLUZLNiM3Iy1JJF9ER0dGKDYjNyQ3JVEndmVjdG9yRihJI1I0R0YoNyI3JDckNyMiIiIsJEZWISIiNyQ3IyIiI0ZdcC1GMDYkLUY2NiZGOC1GMDYkLUY2NiUtRjY2JS1GQTYkUSRzaW5GKC9JKmZvbnRzdHlsZUdGKFEnbm9ybWFsRigtRjk2I1EwJkFwcGx5RnVuY3Rpb247RigtSShtZmVuY2VkR0YxNiMtRkE2I1EjeDNGKEZERkctRks2IzcjLUYwNiRGXHItRks2IzcjLUZUNiQtSSRzaW5HRiU2I0kjeDNHRiZGVy1GOTYjUSgmbWludXM7RigtRjA2JC1GNjYnRl1vRkQtRjY2JS1GQTYkUSRjb3NGKEZjckZmckZpckZELUZBNiNRJURfeDRGKC1GSzYjNyMtRjA2JEZidC1GSzYjNyMtRlQ2JComRl1wRmBxLUkkY29zR0YlRlt0RmBxSSVEX3g0RzYjL0ZaSTBfbjIzMDI0OTAyMDI1OTJHRigtRks2IzcjLUZmcDYjNyRGaXA3JDckRl9xLCRGaXNGYnE3JDcjIiIlLCRGZnVGYnEtRjA2JC1GNjYmRjgtRjA2JC1GNjYlRmR0RkRGRy1GSzYjNyMtRjA2JEZgdy1GSzYjNyMtRlQ2JEZndUZXRmZuLUYwNiQtRjY2J0Zdb0ZERl5yRkRGaXQtRks2IzcjLUYwNiRGXngtRks2IzcjLUZUNiQqJkZdcEZgcUZpc0ZgcUZpdS1GSzYjNyMtRmZwNiM3JEZpcDckNyRGX3EsJEZndUZicTckRmd2Rmp4LUYwNiQtRjY2JkY4LUYwNiQtRjY2JUZeckZERmBvLUZLNiM3Iy1GMDYkRlt6LUZLNiM3Iy1GVDYkRmlzRl5wRl10LUYwNiQtRjY2J0ZARkRGZHRGREZpdC1GSzYjNyMtRjA2JEZpei1GSzYjNyMtRlQ2JComRlZGYHFGZ3VGYHFGaXUtRks2IzcjLUZmcDYjNyRGaXA3JDckRmRxRmV2NyRGZ3YsJEZlW2xGYnEtRjA2JC1GNjYmRjgtRjA2JC1GNjYlRmR0RkRGYG8tRks2IzcjLUYwNiRGZlxsLUZLNiM3Iy1GVDYkRmd1Rl5wRmZuLUYwNiQtRjY2J0ZeckZERkBGREZpdC1GSzYjNyMtRjA2JEZkXWwtRks2IzcjLUZUNiQqJkZpc0ZgcUZWRmBxRml1LUZLNiM3Iy1GZnA2IzckRmlwNyQ3JEZkcUZjeTckRmd2RmBebC1GMDYkLUZBNiNRJURfeDNGKC1GSzYjNyMtRmZwNiM3JEZpcDcjNyQ3IyIiJEZgcS1GMDYkRml0LUZLNiM3Iy1GZnA2IzckRmlwNyM3JEZndkZgcTcjNylGZXBGYHZGXnlGaVtsRmRebEZiX2xGXmBs</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiN0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIo</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L623" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2I1EhRictRiM2KC1GLDYlUTFIb21vdGhldHlWZWN0b3JzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVEiZ0YnRjRGNy9GOFEnbm9ybWFsRidGQi1JI21vR0YkNi1RIjtGJ0ZCLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y2LyUpc3RyZXRjaHlHRkovJSpzeW1tZXRyaWNHRkovJShsYXJnZW9wR0ZKLyUubW92YWJsZWxpbWl0c0dGSi8lJ2FjY2VudEdGSi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLUYsNiVRJW5vcHNGJ0Y0RjctRjs2JC1GIzYlLUYsNiVRIiVGJ0Y0RjctRjs2Ji1GIzYkLUkjbW5HRiQ2JFEiMkYnRkJGQkZCLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRkJGQkZCRistRkU2LVEifkYnRkJGSC9GTEZKRk1GT0ZRRlNGVUZXL0ZlbkZZLyUrZXhlY3V0YWJsZUdGSkZC">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2I1EhRictRiM2KC1GLDYlUTFIb21vdGhldHlWZWN0b3JzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVEiZ0YnRjRGNy9GOFEnbm9ybWFsRidGQi1JI21vR0YkNi1RIjtGJ0ZCLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y2LyUpc3RyZXRjaHlHRkovJSpzeW1tZXRyaWNHRkovJShsYXJnZW9wR0ZKLyUubW92YWJsZWxpbWl0c0dGSi8lJ2FjY2VudEdGSi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLUYsNiVRJW5vcHNGJ0Y0RjctRjs2JC1GIzYlLUYsNiVRIiVGJ0Y0RjctRjs2Ji1GIzYkLUkjbW5HRiQ2JFEiMkYnRkJGQkZCLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRkJGQkZCRistRkU2LVEifkYnRkJGSC9GTEZKRk1GT0ZRRlNGVUZXL0ZlbkZZLyUrZXhlY3V0YWJsZUdGSkZC</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiN0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIo</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L627" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzZFLUkjbW5HRiQ2JFEiMkYnRjktRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZpbi1GLDYlUSRkeDNGJ0YvRjJGZW4tRjY2LVEiJkYnRjlGO0Y+RkBGQkZERkZGSEZobkZqbi1GLDYlUSJzRidGL0YyRmVuLUYsNiVRJGR4NEYnRi9GMi1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORltwLUYsNiVRImNGJ0YvRjJGZW4tRlM2JC1GIzYnLUklbXN1cEdGJDYlLUYsNiVRI3gxRidGL0YyLUYjNiVGV0YvRjIvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRmdvLUZlcDYlLUYsNiVRI3gyRidGL0YyRmpwRlxxLyUrZXhlY3V0YWJsZUdGPUY5RjlGZW5GW29GZW5GXm8tRiw2JVEidEYnRi9GMkZlbkZbby1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRmpvRlxwLUYsNiVRJGR4MUYnRi9GMkZlbkZeb0ZmcUZlbkZcckZpcS1GLDYlUSRkeDJGJ0YvRjJGZW5GXm9GZnFGZW5GX3JGZHFGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYjNiotRiw2JVEjS1ZGJ0YvRjJGNS1GLDYlUS9LaWxsaW5nVmVjdG9yc0YnRi9GMi1GUzYkLUYjNiRGK0Y5RjktRjY2LVEiO0YnRjlGOy9GP0YxRkBGQkZERkZGSEZobkZNLUYsNiVRJW5vcHNGJ0YvRjItRlM2JC1GIzYkLUYsNiVRIiVGJ0YvRjJGOUY5RjktRiw2I1EhRidGZHFGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzZFLUkjbW5HRiQ2JFEiMkYnRjktRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZpbi1GLDYlUSRkeDNGJ0YvRjJGZW4tRjY2LVEiJkYnRjlGO0Y+RkBGQkZERkZGSEZobkZqbi1GLDYlUSJzRidGL0YyRmVuLUYsNiVRJGR4NEYnRi9GMi1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORltwLUYsNiVRImNGJ0YvRjJGZW4tRlM2JC1GIzYnLUklbXN1cEdGJDYlLUYsNiVRI3gxRidGL0YyLUYjNiVGV0YvRjIvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRmdvLUZlcDYlLUYsNiVRI3gyRidGL0YyRmpwRlxxLyUrZXhlY3V0YWJsZUdGPUY5RjlGZW5GW29GZW5GXm8tRiw2JVEidEYnRi9GMkZlbkZbby1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRmpvRlxwLUYsNiVRJGR4MUYnRi9GMkZlbkZeb0ZmcUZlbkZcckZpcS1GLDYlUSRkeDJGJ0YvRjJGZW5GXm9GZnFGZW5GX3JGZHFGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYjNiotRiw2JVEjS1ZGJ0YvRjJGNS1GLDYlUS9LaWxsaW5nVmVjdG9yc0YnRi9GMi1GUzYkLUYjNiRGK0Y5RjktRjY2LVEiO0YnRjlGOy9GP0YxRkBGQkZERkZGSEZobkZNLUYsNiVRJW5vcHNGJ0YvRjItRlM2JC1GIzYkLUYsNiVRIiVGJ0YvRjJGOUY5RjktRiw2I1EhRidGZHFGOQ==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiN0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIo</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L622" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEld2l0aEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRLExpZUFsZ2VicmFzRidGL0YyLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvRjNRJ25vcm1hbEYnRkAtSSNtb0dGJDYtUSI6RidGQC8lJmZlbmNlR0Y/LyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlYtRiw2JVEvTGllQWxnZWJyYURhdGFGJ0YvRjItRjY2JC1GIzYlLUY2NiYtRiM2PS1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIxRidGQC1GIzYnLUYsNiNRIUYnLUYjNiVGZ28tSSZtc3FydEdGJDYjLUYjNiQtRiw2JVEiY0YnRi9GMkZARkBGZ29GL0YyLyUubGluZXRoaWNrbmVzc0dGZG8vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGaHAvJSliZXZlbGxlZEdGPy1GQzYtUSJ+RidGQEZGRkhGSkZMRk5GUEZSL0ZVUSYwLjBlbUYnL0ZYRmFxLUYsNiVRI0tWRidGL0YyLUY2NiYtRiM2JC1GYm82JFEiNkYnRkBGQEZALyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUZDNi1RIixGJ0ZARkYvRklGMUZKRkxGTkZQRlJGYHEvRlhRLDAuMzMzMzMzM2VtRidGY3EtRjY2Ji1GIzYlRmFvRj1GQEZARl1yRmByRmNyRmNxLUY2NiYtRiM2JS1GYm82JFEiMkYnRkBGPUZARkBGXXJGYHJGY3JGY3EtRjY2Ji1GIzYlLUZibzYkUSIzRidGQEY9RkBGQEZdckZgckZjckZjcS1GNjYmLUYjNiUtRmJvNiRRIjRGJ0ZARj1GQEZARl1yRmByRmNyRmNxLUY2NiYtRiM2JS1GYm82JFEiNUYnRkBGPUZARkBGXXJGYHJGY3ItRkM2LVEqJnVtaW51czA7RidGQEZGRkhGSkZMRk5GUEZSL0ZVUSwwLjIyMjIyMjJlbUYnL0ZYRl11LUYjNiZGZ29Gam9GZ29GQEZdcUZjcS1GNjYmLUYjNiUtRmJvNiRRIjdGJ0ZARj1GQEZARl1yRmByRj1GQEZARl1yRmByRj1GQEZARj1GQA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEld2l0aEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRLExpZUFsZ2VicmFzRidGL0YyLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvRjNRJ25vcm1hbEYnRkAtSSNtb0dGJDYtUSI6RidGQC8lJmZlbmNlR0Y/LyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlYtRiw2JVEvTGllQWxnZWJyYURhdGFGJ0YvRjItRjY2JC1GIzYlLUY2NiYtRiM2PS1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIxRidGQC1GIzYnLUYsNiNRIUYnLUYjNiVGZ28tSSZtc3FydEdGJDYjLUYjNiQtRiw2JVEiY0YnRi9GMkZARkBGZ29GL0YyLyUubGluZXRoaWNrbmVzc0dGZG8vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGaHAvJSliZXZlbGxlZEdGPy1GQzYtUSJ+RidGQEZGRkhGSkZMRk5GUEZSL0ZVUSYwLjBlbUYnL0ZYRmFxLUYsNiVRI0tWRidGL0YyLUY2NiYtRiM2JC1GYm82JFEiNkYnRkBGQEZALyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUZDNi1RIixGJ0ZARkYvRklGMUZKRkxGTkZQRlJGYHEvRlhRLDAuMzMzMzMzM2VtRidGY3EtRjY2Ji1GIzYlRmFvRj1GQEZARl1yRmByRmNyRmNxLUY2NiYtRiM2JS1GYm82JFEiMkYnRkBGPUZARkBGXXJGYHJGY3JGY3EtRjY2Ji1GIzYlLUZibzYkUSIzRidGQEY9RkBGQEZdckZgckZjckZjcS1GNjYmLUYjNiUtRmJvNiRRIjRGJ0ZARj1GQEZARl1yRmByRmNyRmNxLUY2NiYtRiM2JS1GYm82JFEiNUYnRkBGPUZARkBGXXJGYHJGY3ItRkM2LVEqJnVtaW51czA7RidGQEZGRkhGSkZMRk5GUEZSL0ZVUSwwLjIyMjIyMjJlbUYnL0ZYRl11LUYjNiZGZ29Gam9GZ29GQEZdcUZjcS1GNjYmLUYjNiUtRmJvNiRRIjdGJ0ZARj1GQEZARl1yRmByRj1GQEZARl1yRmByRj1GQEZARj1GQA==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDY4LUYsNiYtRiM2Ji1GLDYoLUkjbWlHRiQ2JVEjZTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSIsRicvRjxRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y6LyUpc3RyZXRjaHlHRkYvJSpzeW1tZXRyaWNHRkYvJShsYXJnZW9wR0ZGLyUubW92YWJsZWxpbWl0c0dGRi8lJ2FjY2VudEdGRi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUY1NiVRI2UzRidGOEY7LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZGRkJGQi8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RictRj82LVEpJmVxdWFscztGJ0ZCRkQvRkhGRkZJRktGTUZPRlEvRlRRLDAuMjc3Nzc3OGVtRicvRldGZm8tRjU2JVEjZTRGJ0Y4RjtGQkY+LUYsNiYtRiM2Ji1GLDYoRjRGPkZob0ZmbkZpbkZCRkJGW29GXm9GYW8tRiw2JS1GPzYtUSomdW1pbnVzMDtGJ0ZCRkRGZG9GSUZLRk1GT0ZRL0ZUUSwwLjIyMjIyMjJlbUYnL0ZXRmdwRllGQkZCRj4tRiw2Ji1GIzYmLUYsNihGNEY+LUY1NiVRI2U1RidGOEY7RmZuRmluRkJGQkZbb0Zeb0Zhby1GNTYlUSNlNkYnRjhGO0ZCRj4tRiw2Ji1GIzYmLUYsNihGNEY+RmJxRmZuRmluRkJGQkZbb0Zeb0Zhby1GLDYlRmNwRl9xRkJGQkY+LUYsNiYtRiM2Ji1GLDYoLUY1NiVRI2UyRidGOEY7Rj5GWUZmbkZpbkZCRkJGW29GXm9GYW9GW3JGQkY+LUYsNiYtRiM2Ji1GLDYoRmNyRj5GaG9GZm5GaW5GQkZCRltvRl5vRmFvLUYsNiVGY3BGYnFGQkZCRj4tRiw2Ji1GIzYmLUYsNihGY3JGPkZfcUZmbkZpbkZCRkJGW29GXm9GYW9GWUZCRj4tRiw2Ji1GIzYmLUYsNihGY3JGPkZicUZmbkZpbkZCRkJGW29GXm9GYW9GaG9GQkY+LUYsNiYtRiM2Ji1GLDYoRllGPkZob0ZmbkZpbkZCRkJGW29GXm9GYW8tRjU2JVEjZTdGJ0Y4RjtGQkY+LUYsNiYtRiM2Ji1GLDYoRl9xRj5GYnFGZm5GaW5GQkZCRltvRl5vRmFvRmB0RkJGZm5GaW5GQkZCRltvRl5v">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM3LC83JEkjZTFHNiMvSSdfbG9jYWxHRiZJMF9uMjMwMDUwMTIwNDQxNkdGKEkjZTNHNiMvRjJJMF9uMjMwMDUwMTIwNDUxMkdGKEkjZTRHNiMvRjJJMF9uMjMwMDUwMTIwNDU3NkdGKC83JEYvRjgsJEY0ISIiLzckRi9JI2U1RzYjL0YySTBfbjIzMDA1MDEyMDQ2NDBHRihJI2U2RzYjL0YySTBfbjIzMDA1MDEyMDQ3MDRHRigvNyRGL0ZGLCRGQkY/LzckSSNlMkc2Iy9GMkkwX24yMzAwNTAxMjA0NDgwR0YoRjRGTC83JEZPRjgsJEZGRj8vNyRGT0ZCRjQvNyRGT0ZGRjgvNyRGNEY4SSNlN0c2Iy9GMkkwX24yMzAwNTAxMjA0NzY4R0YoLzckRkJGRkZmbjcjLUkkX0RHR0YoNiM3JDclUStMaWVBbGdlYnJhRihRI0wxRig3IyIiKDcsNyQ3JSIiIiIiJCIiJUZpbzckNyVGaW9GW3BGam9GPzckNyVGaW8iIiYiIidGaW83JDclRmlvRmFwRmBwRj83JDclIiIjRmpvRmBwRj83JDclRmZwRltwRmFwRj83JDclRmZwRmBwRmpvRmlvNyQ3JUZmcEZhcEZbcEZpbzckNyVGam9GW3BGZW9GaW83JDclRmBwRmFwRmVvRmlv</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L599" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzZFLUkjbW5HRiQ2JFEiMkYnRjktRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZpbi1GLDYlUSRkeDNGJ0YvRjJGZW4tRjY2LVEiJkYnRjlGO0Y+RkBGQkZERkZGSEZobkZqbi1GLDYlUSJzRidGL0YyRmVuLUYsNiVRJGR4NEYnRi9GMi1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORltwLUklbXN1cEdGJDYlLUYsNiVRI3gzRidGL0YyLUYjNiYtRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIRmpvRlxwRldGL0YyLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zlbi1GUzYkLUYjNictRl5wNiUtRiw2JVEjeDFGJ0YvRjItRiM2JUZXRi9GMkZocEZnby1GXnA2JS1GLDYlUSN4MkYnRi9GMkZkcUZocC8lK2V4ZWN1dGFibGVHRj1GOUY5RmVuRltvRmVuRl5vLUYsNiVRInRGJ0YvRjJGZW5GW28tRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSEZqb0ZccC1GLDYlUSRkeDFGJ0YvRjJGZW5GXm9GXXJGZW5GY3JGYHItRiw2JVEkZHgyRidGL0YyRmVuRl5vRl1yRmVuRmZyRltyRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZbckY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzZFLUkjbW5HRiQ2JFEiMkYnRjktRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZpbi1GLDYlUSRkeDNGJ0YvRjJGZW4tRjY2LVEiJkYnRjlGO0Y+RkBGQkZERkZGSEZobkZqbi1GLDYlUSJzRidGL0YyRmVuLUYsNiVRJGR4NEYnRi9GMi1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORltwLUklbXN1cEdGJDYlLUYsNiVRI3gzRidGL0YyLUYjNiYtRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIRmpvRlxwRldGL0YyLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zlbi1GUzYkLUYjNictRl5wNiUtRiw2JVEjeDFGJ0YvRjItRiM2JUZXRi9GMkZocEZnby1GXnA2JS1GLDYlUSN4MkYnRi9GMkZkcUZocC8lK2V4ZWN1dGFibGVHRj1GOUY5RmVuRltvRmVuRl5vLUYsNiVRInRGJ0YvRjJGZW5GW28tRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSEZqb0ZccC1GLDYlUSRkeDFGJ0YvRjJGZW5GXm9GXXJGZW5GY3JGYHItRiw2JVEkZHgyRidGL0YyRmVuRl5vRl1yRmVuRmZyRltyRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZbckY5</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L598" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEjS1ZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUS9LaWxsaW5nVmVjdG9yc0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRImdGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI7RidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnRk0tRiw2JVElbm9wc0YnRi9GMi1GUzYkLUYjNiUtRiw2JVEiJUYnRi9GMkZaRjlGOUZaRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEjS1ZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUS9LaWxsaW5nVmVjdG9yc0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRImdGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI7RidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnRk0tRiw2JVElbm9wc0YnRi9GMi1GUzYkLUYjNiUtRiw2JVEiJUYnRi9GMkZaRjlGOUZaRjk=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNLVkdGKDcpLUkqbWNvbXBsZXRlRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2JC1JJW1yb3dHRjE2Ji1JI21vR0YxNiNRKiZ1bWludXMwO0YoLUYwNiQtRjY2JS1JI21pR0YxNiNRI3gyRigtRjk2I1ExJkludmlzaWJsZVRpbWVzO0YoLUZBNiNRJURfeDFGKC1JJl9Ib2xkR0YxNiM3Iy1GMDYkRj4tRks2IzcjLUkrX0RHcHJvZHVjdEdGKDYkSSN4MkdGJkklRF94MUc2Iy9JJ19sb2NhbEdGJkkwX24yMzAyMTI2MDQ4NzY4R0YoLUY5NiNRJyZwbHVzO0YoLUYwNiQtRjY2JS1GQTYjUSN4MUYoRkQtRkE2I1ElRF94MkYoLUZLNiM3Iy1GMDYkRltvLUZLNiM3Iy1GVDYkSSN4MUdGJkklRF94Mkc2Iy9GWkkwX24yMzAxNzQ2NDMwNzg0R0YoLUZLNiM3Iy1JJF9ER0dGKDYjNyQ3JVEndmVjdG9yRihJI1I0R0YoNyI3JDckNyMiIiIsJEZWISIiNyQ3IyIiI0ZdcC1GMDYkLUY2NiZGOC1GMDYkLUY2NictSSZtc3FydEdGMTYjLUZBNiNRI3gzRihGRC1GNjYlLUZBNiRRJHNpbkYoL0kqZm9udHN0eWxlR0YoUSdub3JtYWxGKC1GOTYjUTAmQXBwbHlGdW5jdGlvbjtGKC1JKG1mZW5jZWRHRjE2Iy1JJm1mcmFjR0YxNiQtRjY2JS1GX3I2Iy1JI21uR0YxNiNRIjNGKEZELUY2NiUtRkE2JFEjbG5GKEZpckZccy1GYHNGYHItRmpzNiNRIjJGKEZERkctRks2IzcjLUYwNiRGXHItRks2IzcjLUZUNiQqJilJI3gzR0YmI0ZgcUZlcUZgcS1JJHNpbkdGJTYjLCQqKEZjdUZgcSkiIiRGY3VGYHEtSSNsbkdGJTYjRmJ1RmBxRmBxRmBxRlctRjk2I1EoJm1pbnVzO0YoLUYwNiQtRmNzNiQtRjY2J0Zdb0ZELUZgczYjLUY2NiUtRjY2JUZnc0ZELUY2NiUtRkE2JFEkY29zRihGaXJGXHNGX3NGZm5GZHJGRC1GQTYjUSVEX3g0RigtRjY2JUZjdEZERl5yLUZLNiM3Iy1GMDYkRmN2LUZLNiM3Iy1GVDYkLCQqKkZjdUZgcUZhdUZicUZdcEZgcSwmKiZGaXVGYHEtSSRjb3NHRiVGZnVGYHFGYHFGZHVGYHFGYHFGYHFJJURfeDRHNiMvRlpJMF9uMjMwMjIxNDI4NDAwMEdGKC1GSzYjNyMtRmZwNiM3JEZpcDckNyRGX3EsJEZgdUZicTckNyMiIiUsJEZieEZicS1GMDYkLUY2NiZGOC1GMDYkLUY2NidGXnJGREZdd0ZERkctRks2IzcjLUYwNiRGXnotRks2IzcjLUZUNiQqJkZhdUZgcUZleEZgcUZXRmZuLUYwNiQtRmNzNiQtRjY2J0Zdb0ZELUZgczYjLUY2NiUtRjY2JUZnc0ZERmRyRl52Rl13RkRGYndGZXctRks2IzcjLUYwNiRGXVtsLUZLNiM3Iy1GVDYkLCQqKkZjdUZgcUZhdUZicUZdcEZgcSwmKiZGaXVGYHFGZHVGYHFGYHFGZXhGYnFGYHFGYHFGZ3gtRks2IzcjLUZmcDYjNyRGaXA3JDckRl9xLCRGanpGYnE3JEZleUZhXGwtRjA2JC1GNjYmRjgtRjA2JC1GNjYnRl5yRkRGZHJGREZgby1GSzYjNyMtRjA2JEZlXWwtRks2IzcjLUZUNiRGYHVGXnBGXnYtRjA2JC1GY3M2JC1GNjYnRkBGREZndkZERmJ3RmV3LUZLNiM3Iy1GMDYkRmNebC1GSzYjNyMtRlQ2JCwkKipGY3VGYHFGYXVGYnFGVkZgcUZjeEZgcUZgcUZneC1GSzYjNyMtRmZwNiM3JEZpcDckNyRGZHFGY3k3JEZleSwkRmJfbEZicS1GMDYkLUY2NiZGOC1GMDYkLUY2NidGXnJGREZdd0ZERmBvLUZLNiM3Iy1GMDYkRmNgbC1GSzYjNyMtRlQ2JEZqekZecEZmbi1GMDYkLUZjczYkLUY2NidGQEZERmFbbEZERmJ3RmV3LUZLNiM3Iy1GMDYkRmFhbC1GSzYjNyMtRlQ2JCwkKipGY3VGYHFGYXVGYnFGVkZgcUZjXGxGYHFGYHFGZ3gtRks2IzcjLUZmcDYjNyRGaXA3JDckRmRxRl1dbDckRmV5Rl9ibC1GMDYkLUY2NiUtRjA2JC1GNjYlRmFyRkQtRkE2I1ElRF94M0YoLUZLNiM3Iy1GMDYkRmBjbC1GSzYjNyMtRlQ2JEZidUklRF94M0c2Iy9GWkkwX24yMzAwNTE3MzM2MDk2R0YoRl52LUYwNiQtRjY2JS1GQTYjUSN4NEYoRkRGYnctRks2IzcjLUYwNiRGZWRsLUZLNiM3Iy1GVDYkSSN4NEdGJkZneC1GSzYjNyMtRmZwNiM3JEZpcDckNyQ3I0ZqdUZidTckRmV5LCRGZGVsRmJxLUYwNiRGYnctRks2IzcjLUZmcDYjNyRGaXA3IzckRmV5RmBxNyM3KUZlcEZeeUZoXGxGZl9sRmRibEZoZWxGZWZs</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiN0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIo</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group hide-input="false" labelreference="L596" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVExSG9tb3RoZXR5VmVjdG9yc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRImdGJ0YvRjIvJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GM1Enbm9ybWFsRidGQC1JI21vR0YkNi1RIjtGJ0ZALyUmZmVuY2VHRj8vJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGPy8lKnN5bW1ldHJpY0dGPy8lKGxhcmdlb3BHRj8vJS5tb3ZhYmxlbGltaXRzR0Y/LyUnYWNjZW50R0Y/LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMjc3Nzc3OGVtRictRiw2JVElbm9wc0YnRi9GMi1GNjYkLUYjNiYtRiw2JVEiJUYnRi9GMi1GNjYmLUYjNiUtSSNtbkdGJDYkUSIyRidGQEY9RkBGQC8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Y9RkBGQEY9RkA=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVExSG9tb3RoZXR5VmVjdG9yc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRImdGJ0YvRjIvJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GM1Enbm9ybWFsRidGQC1JI21vR0YkNi1RIjtGJ0ZALyUmZmVuY2VHRj8vJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGPy8lKnN5bW1ldHJpY0dGPy8lKGxhcmdlb3BHRj8vJS5tb3ZhYmxlbGltaXRzR0Y/LyUnYWNjZW50R0Y/LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMjc3Nzc3OGVtRictRiw2JVElbm9wc0YnRi9GMi1GNjYkLUYjNiYtRiw2JVEiJUYnRi9GMi1GNjYmLUYjNiUtSSNtbkdGJDYkUSIyRidGQEY9RkBGQC8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Y9RkBGQEY9RkA=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiN0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIo</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L625" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYyLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzZHLUkjbW5HRiQ2JFEiMkYnRjktRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZpbi1GLDYlUSRkeDNGJ0YvRjJGZW4tRjY2LVEiJkYnRjlGO0Y+RkBGQkZERkZGSEZobkZqbi1GLDYlUSJzRidGL0YyRmVuLUYsNiVRJGR4NEYnRi9GMi1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORltwLUYsNiVRImNGJ0YvRjJGZW4tSSVtc3VwR0YkNiUtRiw2JVEjeDNGJ0YvRjItRiM2Ji1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkhGam9GXHBGV0YvRjIvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRmVuLUZTNiQtRiM2Jy1GYXA2JS1GLDYlUSN4MUYnRi9GMi1GIzYlRldGL0YyRltxRmdvLUZhcDYlLUYsNiVRI3gyRidGL0YyRmdxRltxLyUrZXhlY3V0YWJsZUdGPUY5RjlGZW5GW29GZW5GXm8tRiw2JVEidEYnRi9GMkZlbkZbby1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRmpvRlxwLUYsNiVRJGR4MUYnRi9GMkZlbkZeb0ZgckZlbkZmckZjci1GLDYlUSRkeDJGJ0YvRjJGZW5GXm9GYHJGZW5GaXJGXnJGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRI0tWRidGL0YyRjUtRiw2JVEvS2lsbGluZ1ZlY3RvcnNGJ0YvRjItRlM2JC1GIzYkRitGOUY5RlxzLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRmluLyUmZGVwdGhHRl50LyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUZqczYmRlx0Rl90RmF0L0ZkdFElYXV0b0YnLUYsNiVRL0xpZUFsZ2VicmFEYXRhRidGL0YyLUZTNiQtRiM2JS1GUzYmLUYjNjdGX3MtRlM2Ji1GIzYkLUZYNiRRIjZGJ0Y5RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmhuL0ZOUSwwLjMzMzMzMzNlbUYnRl9zLUZTNiYtRiM2JC1GWDYkUSIxRidGOUY5RjlGXHZGX3ZGYnZGX3MtRlM2Ji1GIzYkRldGOUY5Rlx2Rl92RmJ2Rl9zLUZTNiYtRiM2JC1GWDYkUSIzRidGOUY5RjlGXHZGX3ZGYnZGX3MtRlM2Ji1GIzYkLUZYNiRRIjRGJ0Y5RjlGOUZcdkZfdkZidkZfcy1GUzYmLUYjNiQtRlg2JFEiNUYnRjlGOUY5Rlx2Rl92RmJ2Rl9zLUZTNiYtRiM2JC1GWDYkUSI3RidGOUY5RjlGXHZGX3ZGOUY5Rlx2Rl92LUYsNiNRIUYnRjlGOUZeckY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYyLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzZHLUkjbW5HRiQ2JFEiMkYnRjktRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZpbi1GLDYlUSRkeDNGJ0YvRjJGZW4tRjY2LVEiJkYnRjlGO0Y+RkBGQkZERkZGSEZobkZqbi1GLDYlUSJzRidGL0YyRmVuLUYsNiVRJGR4NEYnRi9GMi1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORltwLUYsNiVRImNGJ0YvRjJGZW4tSSVtc3VwR0YkNiUtRiw2JVEjeDNGJ0YvRjItRiM2Ji1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkhGam9GXHBGV0YvRjIvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRmVuLUZTNiQtRiM2Jy1GYXA2JS1GLDYlUSN4MUYnRi9GMi1GIzYlRldGL0YyRltxRmdvLUZhcDYlLUYsNiVRI3gyRidGL0YyRmdxRltxLyUrZXhlY3V0YWJsZUdGPUY5RjlGZW5GW29GZW5GXm8tRiw2JVEidEYnRi9GMkZlbkZbby1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRmpvRlxwLUYsNiVRJGR4MUYnRi9GMkZlbkZeb0ZgckZlbkZmckZjci1GLDYlUSRkeDJGJ0YvRjJGZW5GXm9GYHJGZW5GaXJGXnJGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRI0tWRidGL0YyRjUtRiw2JVEvS2lsbGluZ1ZlY3RvcnNGJ0YvRjItRlM2JC1GIzYkRitGOUY5RlxzLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRmluLyUmZGVwdGhHRl50LyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUZqczYmRlx0Rl90RmF0L0ZkdFElYXV0b0YnLUYsNiVRL0xpZUFsZ2VicmFEYXRhRidGL0YyLUZTNiQtRiM2JS1GUzYmLUYjNjdGX3MtRlM2Ji1GIzYkLUZYNiRRIjZGJ0Y5RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmhuL0ZOUSwwLjMzMzMzMzNlbUYnRl9zLUZTNiYtRiM2JC1GWDYkUSIxRidGOUY5RjlGXHZGX3ZGYnZGX3MtRlM2Ji1GIzYkRldGOUY5Rlx2Rl92RmJ2Rl9zLUZTNiYtRiM2JC1GWDYkUSIzRidGOUY5RjlGXHZGX3ZGYnZGX3MtRlM2Ji1GIzYkLUZYNiRRIjRGJ0Y5RjlGOUZcdkZfdkZidkZfcy1GUzYmLUYjNiQtRlg2JFEiNUYnRjlGOUY5Rlx2Rl92RmJ2Rl9zLUZTNiYtRiM2JC1GWDYkUSI3RidGOUY5RjlGXHZGX3ZGOUY5Rlx2Rl92LUYsNiNRIUYnRjlGOUZeckY5</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM3LS83JEkjZTFHNiMvSSdfbG9jYWxHRiZJMF9uMjMwMzcxNDM4NjQzMkdGKEkjZTNHNiMvRjJJMF9uMjMwMzcxNDM4NjUyOEdGKComLCYjIiIiIiIjRjsqJkY6RjspLCZGO0Y7KiYiIiVGO0kiY0dGKEY7ISIiRjpGO0Y7RjtGNEY7LzckRi9JI2U0RzYjL0YySTBfbjIzMDM3MTQzODY1NjBHRigsJCoqRjpGOywoKiRGPkY7RjtGQEY7RjtGQ0Y7Rj5GQ0ZGRjtGOy83JEYvSSNlNUc2Iy9GMkkwX24yMzAzNzE0Mzg2NTkyR0YoLCQqKkY6RjssKiooRjxGOylGPCwmRk1GO0Y7RkNGO0Y+RjtGOyomRjxGO0ZYRjtGO0ZNRkNGO0ZDRjssJkY7RkMpRjxGTUY7RkNGUEY7RjsvNyRGL0kjZTZHNiMvRjJJMF9uMjMwMzcxNDM4NjYyNEdGKComLCZGOkY7Rj1GQ0Y7RmluRjsvNyRGL0kjZTdHNiMvRjJJMF9uMjMwMzcxNDM4NjY1NkdGKEZhby83JEkjZTJHNiMvRjJJMF9uMjMwMzcxNDM4NjQ5NkdGKEY0LCRGUEZDLzckRmdvRkYsJEZpbkZDLzckRmdvRlBGNC83JEZnb0ZpbkZGLzckRjRGRiwkKiZGPkY7RmFvRjtGQy83JEZQRmluRmVwNyMtSSRfREdHRig2IzckNyVRK0xpZUFsZ2VicmFGKFEjTDFGKDcjIiIoNy03JDclRjsiIiRGZnFGOTckNyVGO0ZBRkEsJCooRjpGO0ZMRjtGPkZDRjs3JDclRjsiIiZGXXIsJCooRjpGO0ZWRjtGZW5GQ0Y7NyQ3JUY7IiInRmJyRl5vNyQ3JUY7RmJxRmJxRjs3JDclRjxGZnFGXXJGQzckNyVGPEZBRmJyRkM3JDclRjxGXXJGZnFGOzckNyVGPEZickZBRjs3JDclRmZxRkFGYnEsJEZNRkM3JDclRl1yRmJyRmJxRl9z</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L634" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSxSaWNjaVRlbnNvckYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYkLUYsNiVRImdGJ0Y0RjcvRjhRJ25vcm1hbEYnRkJGQkYrLUkjbW9HRiQ2LVEifkYnRkIvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkovJSlzdHJldGNoeUdGSi8lKnN5bW1ldHJpY0dGSi8lKGxhcmdlb3BHRkovJS5tb3ZhYmxlbGltaXRzR0ZKLyUnYWNjZW50R0ZKLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGWS8lK2V4ZWN1dGFibGVHRkpGQg==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSxSaWNjaVRlbnNvckYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYkLUYsNiVRImdGJ0Y0RjcvRjhRJ25vcm1hbEYnRkJGQkYrLUkjbW9HRiQ2LVEifkYnRkIvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkovJSlzdHJldGNoeUdGSi8lKnN5bW1ldHJpY0dGSi8lKGxhcmdlb3BHRkovJS5tb3ZhYmxlbGltaXRzR0ZKLyUnYWNjZW50R0ZKLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGWS8lK2V4ZWN1dGFibGVHRkpGQg==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtRiM2JC1JJm1mcmFjR0YkNigtRiw2KC1JI21uR0YkNiRRIjJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RidGOS8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGQi8lKXN0cmV0Y2h5R0ZCLyUqc3ltbWV0cmljR0ZCLyUobGFyZ2VvcEdGQi8lLm1vdmFibGVsaW1pdHNHRkIvJSdhY2NlbnRHRkIvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZRLUkjbWlHRiQ2JVEiY0YnLyUnaXRhbGljR1EldHJ1ZUYnL0Y6USdpdGFsaWNGJ0Y8LUZVNiVRJGR4M0YnRlhGZW5GOS1JJW1zdXBHRiQ2JS1GVTYlUSN4M0YnRlhGZW5GNS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRicvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmhvLyUpYmV2ZWxsZWRHRkItRiw2KC1GVTYlUStfREdwcm9kdWN0RidGWEZlbi1GPTYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y5RkBGQ0ZFRkdGSUZLRk1GT0ZSLUkobWZlbmNlZEdGJDYkLUYsNigtRjE2KC1GLDYoRjVGPEZULyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZCRjktRiw2JkZqbkZecUZhcUY5RmNvRmZvRmlvRltwLUY9Ni1RIixGJ0Y5RkAvRkRGWkZFRkdGSUZLRk1GTy9GU1EsMC4zMzMzMzMzZW1GJ0ZnbkZecUZhcUY5RjlGXnFGYXFGOUY8RmduRjktRiw2KC1GVTYlUSRfREdGJ0ZYRmVuRmJwLUZmcDYkLUYsNiYtRmZwNiYtRiw2KC1GZnA2Ji1GLDYqLUkjbXNHRiQ2I1EndGVuc29yRidGZXEtRlU2JVEjUjRGJ0ZYRmVuRmVxLUZmcDYmLUYsNigtRmZwNiYtRiw2KC1GXXM2I1EoY292X2Jhc0YnRmVxRlt0Rl5xRmFxRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZlcS1GZnA2Ji1GLDYmLUZVNiNRIUYnRl5xRmFxRjlGOUZedEZhdEZecUZhcUY5RjlGXnRGYXRGXnFGYXFGOUY5Rl50RmF0RmVxLUZmcDYmLUYsNiYtRmZwNiYtRiw2KC1GZnA2Ji1GLDYoLUY2NiRRIjNGJ0Y5RmVxRmd1Rl5xRmFxRjlGOUZedEZhdEZlcUZqcEZecUZhcUY5RjlGXnRGYXRGXnFGYXFGOUY5Rl50RmF0Rl5xRmFxRjlGOUZedEZhdEZecUZhcUY5RjlGXnFGYXFGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUklbXJvd0dGLjYlLUYtNiQtSSZtZnJhY0dGLjYkLUYzNictSSNtbkdGLjYjUSIyRigtSSNtb0dGLjYjUTEmSW52aXNpYmxlVGltZXM7RigtSSNtaUdGLjYjUSJjRihGQC1GRTYjUSRkeDNGKC1JJW1zdXBHRi42JC1GRTYjUSN4M0YoRjwtSSZfSG9sZEdGLjYjNyMtRi02JEY3LUZSNiM3Iy1GLTYkRjctRlI2IzcjLUkrX0RHcHJvZHVjdEdGKDYkLCQqKCIiIyIiIkkiY0dGKEZfbylJI3gzR0YmRl5vISIiRl9vSSRkeDNHNiMvSSdfbG9jYWxHRiZJMF9uMjMwMzkyMjY5OTcxMkdGKEZARkgtRlI2IzcjLUkkX0RHR0YoNiM3JDclUSd0ZW5zb3JGKEkjUjRHRig3JDckUShjb3ZfYmFzRihGZXA3IjcjNyQ3JCIiJEZqcEZcb0ZbcA==</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L624" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYyLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzZGLUkjbW5HRiQ2JFEiMkYnRjktRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZpbi1GLDYlUSRkeDNGJ0YvRjJGZW4tRjY2LVEiJkYnRjlGO0Y+RkBGQkZERkZGSEZobkZqbi1GLDYlUSJzRidGL0YyRmVuLUYsNiVRJGR4NEYnRi9GMi1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORltwRldGZW4tSSVtc3VwR0YkNiUtRiw2JVEjeDNGJ0YvRjItRiM2JS1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkhGam9GXHBGV0Y5LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zlbi1GUzYkLUYjNiYtRl5wNiUtRiw2JVEjeDFGJ0YvRjItRiM2JEZXRjlGaHAtRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSEZqb0ZccC1GXnA2JS1GLDYlUSN4MkYnRi9GMkZkcUZocEY5RjlGZW5GW29GZW5GXm8tRiw2JVEidEYnRi9GMkZlbkZbb0Znby1GLDYlUSRkeDFGJ0YvRjJGZW5GXm9GXnJGZW5GYXJGZ28tRiw2JVEkZHgyRidGL0YyRmVuRl5vRl5yRmVuRmRyRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSNLVkYnRi9GMkY1LUYsNiVRL0tpbGxpbmdWZWN0b3JzRidGL0YyLUZTNiQtRiM2JEYrRjlGOUZnci1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0Zpbi8lJmRlcHRoR0Zpcy8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GZXM2JkZnc0Zqc0ZcdC9GX3RRJWF1dG9GJy1GLDYlUS9MaWVBbGdlYnJhRGF0YUYnRi9GMi1GUzYkLUYjNiYtRlM2Ji1GIzY3RmpyLUZTNiYtRiM2JC1GWDYkUSI2RidGOUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZobi9GTlEsMC4zMzMzMzMzZW1GJ0Zqci1GUzYmLUYjNiQtRlg2JFEiMUYnRjlGOUY5Rmd1Rmp1Rl12RmpyLUZTNiZGZHFGOUZndUZqdUZddkZqci1GUzYmLUYjNiQtRlg2JFEiM0YnRjlGOUY5Rmd1Rmp1Rl12RmpyLUZTNiYtRiM2JC1GWDYkUSI0RidGOUY5RjlGZ3VGanVGXXZGanItRlM2Ji1GIzYkLUZYNiRRIjVGJ0Y5RjlGOUZndUZqdUZddkZqci1GUzYmLUYjNiQtRlg2JFEiN0YnRjlGOUY5Rmd1Rmp1RjlGOUZndUZqdS1GLDYjUSFGJy8lK2V4ZWN1dGFibGVHRj1GOUY5Rlt5Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYyLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzZGLUkjbW5HRiQ2JFEiMkYnRjktRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZpbi1GLDYlUSRkeDNGJ0YvRjJGZW4tRjY2LVEiJkYnRjlGO0Y+RkBGQkZERkZGSEZobkZqbi1GLDYlUSJzRidGL0YyRmVuLUYsNiVRJGR4NEYnRi9GMi1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORltwRldGZW4tSSVtc3VwR0YkNiUtRiw2JVEjeDNGJ0YvRjItRiM2JS1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkhGam9GXHBGV0Y5LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zlbi1GUzYkLUYjNiYtRl5wNiUtRiw2JVEjeDFGJ0YvRjItRiM2JEZXRjlGaHAtRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSEZqb0ZccC1GXnA2JS1GLDYlUSN4MkYnRi9GMkZkcUZocEY5RjlGZW5GW29GZW5GXm8tRiw2JVEidEYnRi9GMkZlbkZbb0Znby1GLDYlUSRkeDFGJ0YvRjJGZW5GXm9GXnJGZW5GYXJGZ28tRiw2JVEkZHgyRidGL0YyRmVuRl5vRl5yRmVuRmRyRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSNLVkYnRi9GMkY1LUYsNiVRL0tpbGxpbmdWZWN0b3JzRidGL0YyLUZTNiQtRiM2JEYrRjlGOUZnci1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0Zpbi8lJmRlcHRoR0Zpcy8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GZXM2JkZnc0Zqc0ZcdC9GX3RRJWF1dG9GJy1GLDYlUS9MaWVBbGdlYnJhRGF0YUYnRi9GMi1GUzYkLUYjNiYtRlM2Ji1GIzY3RmpyLUZTNiYtRiM2JC1GWDYkUSI2RidGOUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZobi9GTlEsMC4zMzMzMzMzZW1GJ0Zqci1GUzYmLUYjNiQtRlg2JFEiMUYnRjlGOUY5Rmd1Rmp1Rl12RmpyLUZTNiZGZHFGOUZndUZqdUZddkZqci1GUzYmLUYjNiQtRlg2JFEiM0YnRjlGOUY5Rmd1Rmp1Rl12RmpyLUZTNiYtRiM2JC1GWDYkUSI0RidGOUY5RjlGZ3VGanVGXXZGanItRlM2Ji1GIzYkLUZYNiRRIjVGJ0Y5RjlGOUZndUZqdUZddkZqci1GUzYmLUYjNiQtRlg2JFEiN0YnRjlGOUY5Rmd1Rmp1RjlGOUZndUZqdS1GLDYjUSFGJy8lK2V4ZWN1dGFibGVHRj1GOUY5Rlt5Rjk=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDY6LUYsNiYtRiM2Ji1GLDYoLUkjbWlHRiQ2JVEjZTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSIsRicvRjxRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y6LyUpc3RyZXRjaHlHRkYvJSpzeW1tZXRyaWNHRkYvJShsYXJnZW9wR0ZGLyUubW92YWJsZWxpbWl0c0dGRi8lJ2FjY2VudEdGRi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUY1NiVRI2UzRidGOEY7LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZGRkJGQi8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RictRj82LVEpJmVxdWFscztGJ0ZCRkQvRkhGRkZJRktGTUZPRlEvRlRRLDAuMjc3Nzc3OGVtRicvRldGZm8tRiw2Ji1JI21uR0YkNiRRIjJGJ0ZCLUY/Ni1RMSZJbnZpc2libGVUaW1lcztGJ0ZCRkRGZG9GSUZLRk1GT0ZRRlMvRldGVUZZRkJGQkY+LUYsNiYtRiM2Ji1GLDYoRjRGPi1GNTYlUSNlNEYnRjhGO0ZmbkZpbkZCRkJGW29GXm9GYW8tRiw2JS1GPzYtUSomdW1pbnVzMDtGJ0ZCRkRGZG9GSUZLRk1GT0ZRL0ZUUSwwLjIyMjIyMjJlbUYnL0ZXRmFxRmhwRkJGQkY+LUYsNiYtRiM2Ji1GLDYoRjRGPi1GNTYlUSNlNUYnRjhGO0ZmbkZpbkZCRkJGW29GXm9GYW8tRiw2JkZqb0ZecEZpcUZCRkJGPi1GLDYmLUYjNiYtRiw2KEY0Rj4tRjU2JVEjZTZGJ0Y4RjtGZm5GaW5GQkZCRltvRl5vRmFvLUYsNiVGXXFGZHJGQkZCRj4tRiw2Ji1GIzYmLUYsNihGNEY+LUY1NiVRI2U3RidGOEY7RmZuRmluRkJGQkZbb0Zeb0Zhb0Zfc0ZCRj4tRiw2Ji1GIzYmLUYsNigtRjU2JVEjZTJGJ0Y4RjtGPkZZRmZuRmluRkJGQkZbb0Zeb0Zhby1GLDYlRl1xRmlxRkJGQkY+LUYsNiYtRiM2Ji1GLDYoRmhzRj5GaHBGZm5GaW5GQkZCRltvRl5vRmFvRmdyRkJGPi1GLDYmLUYjNiYtRiw2KEZoc0Y+RmlxRmZuRmluRkJGQkZbb0Zeb0Zhb0ZZRkJGPi1GLDYmLUYjNiYtRiw2KEZoc0Y+RmRyRmZuRmluRkJGQkZbb0Zeb0Zhb0ZocEZCRj4tRiw2Ji1GIzYmLUYsNihGWUY+RmhwRmZuRmluRkJGQkZbb0Zeb0Zhby1GLDYlRl1xLUYsNiYtRltwNiRRIjNGJ0ZCRl5wRl9zRkJGQkZCRj4tRiw2Ji1GIzYmLUYsNihGaXFGPkZkckZmbkZpbkZCRkJGW29GXm9GYW9GZXVGQkZmbkZpbkZCRkJGW29GXm8=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM3LS83JEkjZTFHNiMvSSdfbG9jYWxHRiZJMF9uMjMwMDMzMDI3ODUyOEdGKEkjZTNHNiMvRjJJMF9uMjMwMDMzMDI3ODYyNEdGKCwkKiYiIiMiIiJGNEY7RjsvNyRGL0kjZTRHNiMvRjJJMF9uMjMwMDMzMDI3ODY4OEdGKCwkRj4hIiIvNyRGL0kjZTVHNiMvRjJJMF9uMjMwMDMzMDI3ODc1MkdGKCwkKiZGOkY7RkZGO0Y7LzckRi9JI2U2RzYjL0YySTBfbjIzMDAzMzAyNzg4MTZHRigsJEZORkMvNyRGL0kjZTdHNiMvRjJJMF9uMjMwMDMzMDI3ODg4MEdGKEZVLzckSSNlMkc2Iy9GMkkwX24yMzAwMzMwMjc4NTkyR0YoRjQsJEZGRkMvNyRGZW5GPkZSLzckRmVuRkZGNC83JEZlbkZORj4vNyRGNEY+LCQqJiIiJEY7RlVGO0ZDLzckRkZGTkZibzcjLUkkX0RHR0YoNiM3JDclUStMaWVBbGdlYnJhRihRI0wxRig3IyIiKDctNyQ3JUY7RmRvRmRvRjo3JDclRjsiIiVGZnBGQzckNyVGOyIiJkZpcEY6NyQ3JUY7IiInRlxxRkM3JDclRjtGYHBGYHBGOzckNyVGOkZkb0ZpcEZDNyQ3JUY6RmZwRlxxRkM3JDclRjpGaXBGZG9GOzckNyVGOkZccUZmcEY7NyQ3JUZkb0ZmcEZgcCEiJDckNyVGaXBGXHFGYHBGaXE=</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L638" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSVub3BzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2JVEvS2lsbGluZ1RlbnNvcnNGJ0Y0RjctRjs2JC1GIzYmLUYsNiVRImdGJ0Y0RjctSSNtb0dGJDYtUSIsRicvRjhRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y2LyUpc3RyZXRjaHlHRlEvJSpzeW1tZXRyaWNHRlEvJShsYXJnZW9wR0ZRLyUubW92YWJsZWxpbWl0c0dGUS8lJ2FjY2VudEdGUS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkjbW5HRiQ2JFEiMkYnRk1GTUZNRk1GTUZNRistRko2LVEifkYnRk1GTy9GU0ZRRlRGVkZYRlpGZm5GaG4vRlxvRmpuLyUrZXhlY3V0YWJsZUdGUUZN">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSVub3BzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2JVEvS2lsbGluZ1RlbnNvcnNGJ0Y0RjctRjs2JC1GIzYmLUYsNiVRImdGJ0Y0RjctSSNtb0dGJDYtUSIsRicvRjhRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y2LyUpc3RyZXRjaHlHRlEvJSpzeW1tZXRyaWNHRlEvJShsYXJnZW9wR0ZRLyUubW92YWJsZWxpbWl0c0dGUS8lJ2FjY2VudEdGUS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkjbW5HRiQ2JFEiMkYnRk1GTUZNRk1GTUZNRistRko2LVEifkYnRk1GTy9GU0ZRRlRGVkZYRlpGZm5GaG4vRlxvRmpuLyUrZXhlY3V0YWJsZUdGUUZN</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEjMjhGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">IiNH</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L633" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2MS1GLDYlUSJnRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjhRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZCLyUpc3RyZXRjaHlHRkIvJSpzeW1tZXRyaWNHRkIvJShsYXJnZW9wR0ZCLyUubW92YWJsZWxpbWl0c0dGQi8lJ2FjY2VudEdGQi8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlEtRiw2JVEnZXZhbERHRidGNEY3LUkobWZlbmNlZEdGJDYkLUYjNkQtSSNtbkdGJDYkUSIyRidGPi1GOzYtUSJ+RidGPkZARkNGRUZHRklGS0ZNL0ZQUSYwLjBlbUYnL0ZTRl5vLUYsNiVRJGR4M0YnRjRGN0Zqbi1GOzYtUSImRidGPkZARkNGRUZHRklGS0ZNRl1vRl9vLUYsNiVRInNGJ0Y0RjdGam4tRiw2JVEkZHg0RidGNEY3LUY7Ni1RIitGJ0Y+RkBGQ0ZFRkdGSUZLRk0vRlBRLDAuMjIyMjIyMmVtRicvRlNGYHAtSSVtc3VwR0YkNiUtRiw2JVEjeDNGJ0Y0RjctRiM2JS1GOzYtUSomdW1pbnVzMDtGJ0Y+RkBGQ0ZFRkdGSUZLRk1GX3BGYXBGZm5GPi8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGam4tRlg2JC1GIzYmLUZjcDYlLUYsNiVRI3gxRidGNEY3LUYjNiRGZm5GPkZdcUZccC1GY3A2JS1GLDYlUSN4MkYnRjRGN0ZpcUZdcUY+Rj5Gam5GYG9Gam5GY28tRiw2JVEidEYnRjRGN0ZqbkZgby1GOzYtUSgmbWludXM7RidGPkZARkNGRUZHRklGS0ZNRl9wRmFwLUYsNiVRJGR4MUYnRjRGN0ZqbkZjb0ZgckZqbkZmckZjci1GLDYlUSRkeDJGJ0Y0RjdGam5GY29GYHJGam5GaXJGPkY+LUY7Ni1RIjpGJ0Y+RkBGQ0ZFRkdGSUZLRk1GT0ZSLUYsNiVRI0tWRidGNEY3RjotRiw2JVEvS2lsbGluZ1ZlY3RvcnNGJ0Y0RjctRlg2JC1GIzYkRjFGPkY+RlxzLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRl5vLyUmZGVwdGhHRl50LyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUZqczYmRlx0Rl90RmF0L0ZkdFElYXV0b0YnLUYsNiVRL0xpZUFsZ2VicmFEYXRhRidGNEY3LUZYNiQtRiM2JS1GWDYmLUYjNjdGX3MtRlg2Ji1GIzYkLUZnbjYkUSI2RidGPkY+Rj4vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjs2LVEiLEYnRj5GQC9GREY2RkVGR0ZJRktGTUZdby9GU1EsMC4zMzMzMzMzZW1GJ0Zfcy1GWDYmLUYjNiQtRmduNiRRIjFGJ0Y+Rj5GPkZcdkZfdkZidkZfcy1GWDYmRmlxRj5GXHZGX3ZGYnZGX3MtRlg2Ji1GIzYkLUZnbjYkUSIzRidGPkY+Rj5GXHZGX3ZGYnZGX3MtRlg2Ji1GIzYkLUZnbjYkUSI0RidGPkY+Rj5GXHZGX3ZGYnZGX3MtRlg2Ji1GIzYkLUZnbjYkUSI1RidGPkY+Rj5GXHZGX3ZGYnZGX3MtRlg2Ji1GIzYkLUZnbjYkUSI3RidGPkY+Rj5GXHZGX3ZGPkY+Rlx2Rl92RitGPkY+Rj5GKy8lK2V4ZWN1dGFibGVHRkJGPg==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2MS1GLDYlUSJnRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjhRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZCLyUpc3RyZXRjaHlHRkIvJSpzeW1tZXRyaWNHRkIvJShsYXJnZW9wR0ZCLyUubW92YWJsZWxpbWl0c0dGQi8lJ2FjY2VudEdGQi8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlEtRiw2JVEnZXZhbERHRidGNEY3LUkobWZlbmNlZEdGJDYkLUYjNkQtSSNtbkdGJDYkUSIyRidGPi1GOzYtUSJ+RidGPkZARkNGRUZHRklGS0ZNL0ZQUSYwLjBlbUYnL0ZTRl5vLUYsNiVRJGR4M0YnRjRGN0Zqbi1GOzYtUSImRidGPkZARkNGRUZHRklGS0ZNRl1vRl9vLUYsNiVRInNGJ0Y0RjdGam4tRiw2JVEkZHg0RidGNEY3LUY7Ni1RIitGJ0Y+RkBGQ0ZFRkdGSUZLRk0vRlBRLDAuMjIyMjIyMmVtRicvRlNGYHAtSSVtc3VwR0YkNiUtRiw2JVEjeDNGJ0Y0RjctRiM2JS1GOzYtUSomdW1pbnVzMDtGJ0Y+RkBGQ0ZFRkdGSUZLRk1GX3BGYXBGZm5GPi8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGam4tRlg2JC1GIzYmLUZjcDYlLUYsNiVRI3gxRidGNEY3LUYjNiRGZm5GPkZdcUZccC1GY3A2JS1GLDYlUSN4MkYnRjRGN0ZpcUZdcUY+Rj5Gam5GYG9Gam5GY28tRiw2JVEidEYnRjRGN0ZqbkZgby1GOzYtUSgmbWludXM7RidGPkZARkNGRUZHRklGS0ZNRl9wRmFwLUYsNiVRJGR4MUYnRjRGN0ZqbkZjb0ZgckZqbkZmckZjci1GLDYlUSRkeDJGJ0Y0RjdGam5GY29GYHJGam5GaXJGPkY+LUY7Ni1RIjpGJ0Y+RkBGQ0ZFRkdGSUZLRk1GT0ZSLUYsNiVRI0tWRidGNEY3RjotRiw2JVEvS2lsbGluZ1ZlY3RvcnNGJ0Y0RjctRlg2JC1GIzYkRjFGPkY+RlxzLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRl5vLyUmZGVwdGhHRl50LyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUZqczYmRlx0Rl90RmF0L0ZkdFElYXV0b0YnLUYsNiVRL0xpZUFsZ2VicmFEYXRhRidGNEY3LUZYNiQtRiM2JS1GWDYmLUYjNjdGX3MtRlg2Ji1GIzYkLUZnbjYkUSI2RidGPkY+Rj4vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjs2LVEiLEYnRj5GQC9GREY2RkVGR0ZJRktGTUZdby9GU1EsMC4zMzMzMzMzZW1GJ0Zfcy1GWDYmLUYjNiQtRmduNiRRIjFGJ0Y+Rj5GPkZcdkZfdkZidkZfcy1GWDYmRmlxRj5GXHZGX3ZGYnZGX3MtRlg2Ji1GIzYkLUZnbjYkUSIzRidGPkY+Rj5GXHZGX3ZGYnZGX3MtRlg2Ji1GIzYkLUZnbjYkUSI0RidGPkY+Rj5GXHZGX3ZGYnZGX3MtRlg2Ji1GIzYkLUZnbjYkUSI1RidGPkY+Rj5GXHZGX3ZGYnZGX3MtRlg2Ji1GIzYkLUZnbjYkUSI3RidGPkY+Rj5GXHZGX3ZGPkY+Rlx2Rl92RitGPkY+Rj5GKy8lK2V4ZWN1dGFibGVHRkJGPg==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM3LS83JEkjZTFHNiMvSSdfbG9jYWxHRiZJMF9uMjMwMTg3NTg2OTM0NEdGKEkjZTNHNiMvRjJJMF9uMjMwMTg3NTg2OTQ0MEdGKCwmKigjIiIiIiIjRjspIiIkRjpGO0kjZTRHNiMvRjJJMF9uMjMwMTg3NTg2OTUwNEdGKEY7RjsqJkY6RjtGNEY7RjsvNyRGL0Y/LCYqJkY6RjtGP0Y7RjsqKEY6RjtGPUY7RjRGOyEiIi83JEYvSSNlNUc2Iy9GMkkwX24yMzAxODc1ODY5NTY4R0YoLCYqKEY6RjtGPUY7SSNlNkc2Iy9GMkkwX24yMzAxODc1ODY5NjMyR0YoRjtGOyomRjpGO0ZMRjtGOy83JEYvRlIsJiomRjpGO0ZSRjtGOyooRjpGO0Y9RjtGTEY7RkkvNyRGL0kjZTdHNiMvRjJJMF9uMjMwMTg3NTg2OTY5NkdGKEZobi83JEkjZTJHNiMvRjJJMF9uMjMwMTg3NTg2OTQwOEdGKEY0LCRGTEZJLzckRl5vRj8sJEZSRkkvNyRGXm9GTEY0LzckRl5vRlJGPy83JEY0Rj8sJCooRjpGO0Y9RjtGaG5GO0ZJLzckRkxGUkZccDcjLUkkX0RHR0YoNiM3JDclUStMaWVBbGdlYnJhRihRI0wxRig3IyIiKDcxNyQ3JUY7Rj5GPkY6NyQ3JUY7Rj4iIiUsJComRjpGO0Y9RjtGOzckNyVGO0ZfcUY+LCRGYXFGSTckNyVGO0ZfcUZfcUY6NyQ3JUY7IiImRmlxRjo3JDclRjtGaXEiIidGYHE3JDclRjtGXHJGaXFGZHE3JDclRjtGXHJGXHJGOjckNyVGO0ZpcEZpcEY7NyQ3JUY8Rj5GaXFGSTckNyVGPEZfcUZcckZJNyQ3JUY8RmlxRj5GOzckNyVGPEZcckZfcUY7NyQ3JUY+Rl9xRmlwRmRxNyQ3JUZpcUZcckZpcEZkcQ==</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L637" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSVub3BzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2JVEvS2lsbGluZ1RlbnNvcnNGJ0Y0RjctRjs2JC1GIzYmLUYsNiVRImdGJ0Y0RjctSSNtb0dGJDYtUSIsRicvRjhRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y2LyUpc3RyZXRjaHlHRlEvJSpzeW1tZXRyaWNHRlEvJShsYXJnZW9wR0ZRLyUubW92YWJsZWxpbWl0c0dGUS8lJ2FjY2VudEdGUS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkjbW5HRiQ2JFEiMkYnRk1GTUZNRk1GTUZNRistRko2LVEifkYnRk1GTy9GU0ZRRlRGVkZYRlpGZm5GaG4vRlxvRmpuLyUrZXhlY3V0YWJsZUdGUUZN">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSVub3BzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2JVEvS2lsbGluZ1RlbnNvcnNGJ0Y0RjctRjs2JC1GIzYmLUYsNiVRImdGJ0Y0RjctSSNtb0dGJDYtUSIsRicvRjhRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y2LyUpc3RyZXRjaHlHRlEvJSpzeW1tZXRyaWNHRlEvJShsYXJnZW9wR0ZRLyUubW92YWJsZWxpbWl0c0dGUS8lJ2FjY2VudEdGUS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUkjbW5HRiQ2JFEiMkYnRk1GTUZNRk1GTUZNRistRko2LVEifkYnRk1GTy9GU0ZRRlRGVkZYRlpGZm5GaG4vRlxvRmpuLyUrZXhlY3V0YWJsZUdGUUZN</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEjMjhGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">IiNH</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L632" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDY6LUYsNiYtRiM2Ji1GLDYoLUkjbWlHRiQ2JVEjZTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSIsRicvRjxRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y6LyUpc3RyZXRjaHlHRkYvJSpzeW1tZXRyaWNHRkYvJShsYXJnZW9wR0ZGLyUubW92YWJsZWxpbWl0c0dGRi8lJ2FjY2VudEdGRi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUY1NiVRI2UzRidGOEY7LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZGRkJGQi8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RictRj82LVEpJmVxdWFscztGJ0ZCRkQvRkhGRkZJRktGTUZPRlEvRlRRLDAuMjc3Nzc3OGVtRicvRldGZm8tSSZtZnJhY0dGJDYoRlktSSNtbkdGJDYkUSIyRidGQi8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZHAvJSliZXZlbGxlZEdGRkZCRj4tRiw2Ji1GIzYmLUYsNihGNEY+LUY1NiVRI2U0RidGOEY7RmZuRmluRkJGQkZbb0Zeb0Zhby1GLDYmRlktRj82LVEnJnBsdXM7RidGQkZERmRvRklGS0ZNRk9GUS9GVFEsMC4yMjIyMjIyZW1GJy9GV0ZocS1GaW82KEZfcUZbcEZfcEZicEZlcEZncEZCRkJGPi1GLDYmLUYjNiYtRiw2KEY0Rj4tRjU2JVEjZTVGJ0Y4RjtGZm5GaW5GQkZCRltvRl5vRmFvLUZpbzYoRmJyRltwRl9wRmJwRmVwRmdwRkJGPi1GLDYmLUYjNiYtRiw2KEY0Rj4tRjU2JVEjZTZGJ0Y4RjtGZm5GaW5GQkZCRltvRl5vRmFvLUYsNiZGYnJGZHEtRmlvNihGXXNGW3BGX3BGYnBGZXBGZ3BGQkZCRj4tRiw2Ji1GIzYmLUYsNihGNEY+LUY1NiVRI2U3RidGOEY7RmZuRmluRkJGQkZbb0Zeb0Zhb0Zqc0ZCRj4tRiw2Ji1GIzYmLUYsNigtRjU2JVEjZTJGJ0Y4RjtGPkZZRmZuRmluRkJGQkZbb0Zeb0Zhby1GLDYlLUY/Ni1RKiZ1bWludXMwO0YnRkJGREZkb0ZJRktGTUZPRlFGZ3FGaXFGYnJGQkZCRj4tRiw2Ji1GIzYmLUYsNihGY3RGPkZfcUZmbkZpbkZCRkJGW29GXm9GYW8tRiw2JUZodEZdc0ZCRkJGPi1GLDYmLUYjNiYtRiw2KEZjdEY+RmJyRmZuRmluRkJGQkZbb0Zeb0Zhb0ZZRkJGPi1GLDYmLUYjNiYtRiw2KEZjdEY+Rl1zRmZuRmluRkJGQkZbb0Zeb0Zhb0ZfcUZCRj4tRiw2Ji1GIzYmLUYsNihGWUY+Rl9xRmZuRmluRkJGQkZbb0Zeb0Zhb0Zqc0ZCRj4tRiw2Ji1GIzYmLUYsNihGYnJGPkZdc0ZmbkZpbkZCRkJGW29GXm9GYW9GanNGQkZmbkZpbkZCRkJGW29GXm8=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM3LS83JEkjZTFHNiMvSSdfbG9jYWxHRiZJMF9uMjMwMTgwODc4MzU1MkdGKEkjZTNHNiMvRjJJMF9uMjMwMTgwODc4MzY0OEdGKCwkKiYjIiIiIiIjRjtGNEY7RjsvNyRGL0kjZTRHNiMvRjJJMF9uMjMwMTgwODc4MzcxMkdGKCwmRjRGOyomRjpGO0Y/RjtGOy83JEYvSSNlNUc2Iy9GMkkwX24yMzAxODA4NzgzNzc2R0YoLCQqJkY6RjtGR0Y7RjsvNyRGL0kjZTZHNiMvRjJJMF9uMjMwMTgwODc4Mzg0MEdGKCwmRkdGOyomRjpGO0ZPRjtGOy83JEYvSSNlN0c2Iy9GMkkwX24yMzAxODA4NzgzOTA0R0YoRlcvNyRJI2UyRzYjL0YySTBfbjIzMDE4MDg3ODM2MTZHRihGNCwkRkchIiIvNyRGZ25GPywkRk9GXG8vNyRGZ25GR0Y0LzckRmduRk9GPy83JEY0Rj9GVy83JEZHRk9GVzcjLUkkX0RHR0YoNiM3JDclUStMaWVBbGdlYnJhRihRI0wxRig3IyIiKDcvNyQ3JUY7IiIkRmVwRjo3JDclRjsiIiVGZXBGOzckNyVGO0ZocEZocEY6NyQ3JUY7IiImRl1xRjo3JDclRjsiIidGXXFGOzckNyVGO0ZgcUZgcUY6NyQ3JUY7RmFwRmFwRjs3JDclRjxGZXBGXXFGXG83JDclRjxGaHBGYHFGXG83JDclRjxGXXFGZXBGOzckNyVGPEZgcUZocEY7NyQ3JUZlcEZocEZhcEY7NyQ3JUZdcUZgcUZhcEY7</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L636" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElbm9wc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRL0tpbGxpbmdUZW5zb3JzRidGL0YyLUY2NiQtRiM2Jy1GLDYlUSJnRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZMLyUqc3ltbWV0cmljR0ZMLyUobGFyZ2VvcEdGTC8lLm1vdmFibGVsaW1pdHNHRkwvJSdhY2NlbnRHRkwvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JI21uR0YkNiRRIjJGJ0ZILyUrZXhlY3V0YWJsZUdGTEZIRkhGXW9GSEZIRl1vRkg=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElbm9wc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRL0tpbGxpbmdUZW5zb3JzRidGL0YyLUY2NiQtRiM2Jy1GLDYlUSJnRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZMLyUqc3ltbWV0cmljR0ZMLyUobGFyZ2VvcEdGTC8lLm1vdmFibGVsaW1pdHNHRkwvJSdhY2NlbnRHRkwvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JI21uR0YkNiRRIjJGJ0ZILyUrZXhlY3V0YWJsZUdGTEZIRkhGXW9GSEZIRl1vRkg=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEjMjhGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">IiNH</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L631" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Koutras-McIntosh general metric</Text-field>
</Input>
</Group>
<Group labelreference="L605" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzZRLUkjbW5HRiQ2JFEiMkYnRjktRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZpbi1GUzYkLUYjNigtRiw2JVEiYUYnRi9GMkZlbi1GLDYlUSN4MUYnRi9GMi1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmlvLUYsNiVRImJGJ0YvRjJGOUY5RmVuLUYsNiVRJGR4M0YnRi9GMkZlbi1GNjYtUSImRidGOUY7Rj5GQEZCRkRGRkZIRmhuRmpuLUYsNiVRInNGJ0YvRjJGZW4tRiw2JVEkZHg0RidGL0YyLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGaG9Gam9GV0ZlbkZfb0Zlbi1GLDYlUSN4NEYnRi9GMkZlbi1GLDYlUSRkeDFGJ0YvRjJGZW5GYXBGZHBGZW5GXnBGZW8tRlM2JC1GIzYvRldGZW4tRiw2JVEiZkYnRi9GMi1GUzYkLUYjNiVGZW4tRiw2JVEjeDNGJ0YvRjJGOUY5RmVuRltvRmVuLUZTNiQtRiM2Ji1JJW1zdXBHRiQ2JUZiby1GIzYkRldGOS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGZW8tRmZyNiUtRiw2JVEjeDJGJ0YvRjJGaHJGanJGOUY5RmpwLUZmcjYlRl9vLUYjNiVGV0YvRjJGanJGZW4tRmZyNiVGXXFGZHNGanJGOUY5RmVuRl5wRmVuRmFwLUYsNiVRInRGJ0YvRjJGZW5GXnBGanBGYHFGZW5GYXBGaHNGZW5GYHFGanAtRiw2JVEkZHgyRidGL0YyRmVuRmFwRmhzRmVuRlt0RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzZRLUkjbW5HRiQ2JFEiMkYnRjktRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZpbi1GUzYkLUYjNigtRiw2JVEiYUYnRi9GMkZlbi1GLDYlUSN4MUYnRi9GMi1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmlvLUYsNiVRImJGJ0YvRjJGOUY5RmVuLUYsNiVRJGR4M0YnRi9GMkZlbi1GNjYtUSImRidGOUY7Rj5GQEZCRkRGRkZIRmhuRmpuLUYsNiVRInNGJ0YvRjJGZW4tRiw2JVEkZHg0RidGL0YyLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGaG9Gam9GV0ZlbkZfb0Zlbi1GLDYlUSN4NEYnRi9GMkZlbi1GLDYlUSRkeDFGJ0YvRjJGZW5GYXBGZHBGZW5GXnBGZW8tRlM2JC1GIzYvRldGZW4tRiw2JVEiZkYnRi9GMi1GUzYkLUYjNiVGZW4tRiw2JVEjeDNGJ0YvRjJGOUY5RmVuRltvRmVuLUZTNiQtRiM2Ji1JJW1zdXBHRiQ2JUZiby1GIzYkRldGOS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGZW8tRmZyNiUtRiw2JVEjeDJGJ0YvRjJGaHJGanJGOUY5RmpwLUZmcjYlRl9vLUYjNiVGV0YvRjJGanJGZW4tRmZyNiVGXXFGZHNGanJGOUY5RmVuRl5wRmVuRmFwLUYsNiVRInRGJ0YvRjJGZW5GXnBGanBGYHFGZW5GYXBGaHNGZW5GYHFGanAtRiw2JVEkZHgyRidGL0YyRmVuRmFwRmhzRmVuRlt0RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L608" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVErV2V5bFRlbnNvckYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRImdGJ0YvRjIvJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GM1Enbm9ybWFsRidGQEY9RkA=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVErV2V5bFRlbnNvckYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRImdGJ0YvRjIvJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GM1Enbm9ybWFsRidGQEY9RkA=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtRiM2JC1GLDYmLUYjNiQtRiw2Ji1GIzYkLUYsNiYtSSNtaUdGJDYlUSIwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnL0ZCUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGTC8lKXN0cmV0Y2h5R0ZMLyUqc3ltbWV0cmljR0ZMLyUobGFyZ2VvcEdGTC8lLm1vdmFibGVsaW1pdHNHRkwvJSdhY2NlbnRHRkwvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0Zlbi1GOzYlUSRkeDFGJ0Y+RkFGSC1GLDYoLUY7NiVRK19ER3Byb2R1Y3RGJ0Y+RkEtRkU2LVEwJkFwcGx5RnVuY3Rpb247RidGSEZKRk1GT0ZRRlNGVUZXRllGZm4tSShtZmVuY2VkR0YkNiQtRiw2KEY6LUZFNi1RIixGJ0ZIRkovRk5GQEZPRlFGU0ZVRldGWS9GZ25RLDAuMzMzMzMzM2VtRidGaG4vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkxGSEZIRl5wRmFwRkhGREZobkZILUYsNihGXW9GYG8tRmRvNiQtRiw2KEZbb0Zob0ZobkZecEZhcEZIRkhGXnBGYXBGSEZERmhuRkgtRiw2KEZdb0Zgby1GZG82JC1GLDYoRmNwRmhvRmhuRl5wRmFwRkhGSEZecEZhcEZIRkRGaG5GSC1GLDYoLUY7NiVRJF9ER0YnRj5GQUZgby1GZG82JC1GLDYmLUZkbzYmLUYsNigtRmRvNiYtRiw2Ki1JI21zR0YkNiNRJ3RlbnNvckYnRmhvLUY7NiVRI1I0RidGPkZBRmhvLUZkbzYmLUYsNigtRmRvNiYtRiw2LC1GYXI2I1EoY292X2Jhc0YnRmhvRl9zRmhvRl9zRmhvRl9zRl5wRmFwRkhGSC8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zoby1GZG82Ji1GLDYmLUY7NiNRIUYnRl5wRmFwRkhGSEZic0Zlc0ZecEZhcEZIRkhGYnNGZXNGXnBGYXBGSEZIRmJzRmVzRmhvLUZkbzYmLUYsNiYtRmRvNiYtRiw2KC1GZG82Ji1GLDYsLUkjbW5HRiQ2JFEiMUYnRkhGaG9GW3VGaG9GW3VGaG9GW3VGXnBGYXBGSEZIRmJzRmVzRmhvLUZcdTYkRj1GSEZecEZhcEZIRkhGYnNGZXNGXnBGYXBGSEZIRmJzRmVzRl5wRmFwRkhGSEZic0Zlc0ZecEZhcEZIRkhGXnBGYXBGSA==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUklbXJvd0dGLjYlLUYtNiQtRjM2JS1GLTYkLUYzNiUtRi02JC1GMzYlLUkjbWlHRi42I1EkYDBgRigtSSNtb0dGLjYjUTEmSW52aXNpYmxlVGltZXM7RigtRkI2I1EkZHgxRigtSSZfSG9sZEdGLjYjNyMtRi02JEY/LUZNNiM3Iy1GLTYkRj8tRk02IzcjLUYtNiRGPy1GTTYjNyMtRi02JEY/LUZNNiM3Iy1JK19ER3Byb2R1Y3RHRig2JEkiMEdGKEkkZHgxRzYjL0knX2xvY2FsR0YmSTBfbjE3MDIwNjE0NTMxNTJHRihGRUZJLUZNNiM3Iy1GLTYkLUYzNiVGVUZFRkktRk02IzcjLUYtNiQtRjM2JUZaRkVGSS1GTTYjNyMtRi02JC1GMzYlRmluRkVGSS1GTTYjNyMtRl9vNiRGXm9GYm9GRUZJLUZNNiM3Iy1GLTYkLUYzNiVGYXBGRUZJLUZNNiM3Iy1GLTYkLUYzNiVGaHBGRUZJLUZNNiM3Iy1GX282JEZfcUZib0ZFRkktRk02IzcjLUkkX0RHR0YoNiM3JDclUSd0ZW5zb3JGKEkjUjRHRig3JDcmUShjb3ZfYmFzRihGYHNGYHNGYHM3IjcjNyQ3JiIiIkZlc0Zlc0ZlcyIiIUZmcg==</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L568" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEsUmljY2lUZW5zb3JGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSJnRidGL0YyLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvRjNRJ25vcm1hbEYnRkBGPUZA">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEsUmljY2lUZW5zb3JGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSJnRidGL0YyLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvRjNRJ25vcm1hbEYnRkBGPUZA</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtRiM2JC1GLDYqLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y2LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tRiw2Ji1JI21pR0YkNiVRImZGJy8lJ2l0YWxpY0dRJXRydWVGJy9GN1EnaXRhbGljRictRjo2LVEwJkFwcGx5RnVuY3Rpb247RidGNkY9RkBGQkZERkZGSEZKRkxGTy1JKG1mZW5jZWRHRiQ2JC1GLDYmLUZUNiVRI3gzRidGV0ZaLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y/RjZGNkY2RjktRmpuNiQtRiw2Ji1GLDYmLUZUNiVRImFGJ0ZXRlpGOS1GVDYlUSN4MUYnRldGWkY2LUY6Ni1RJyZwbHVzO0YnRjZGPUZARkJGREZGRkhGSi9GTVEsMC4yMjIyMjIyZW1GJy9GUEZmcC1GVDYlUSJiRidGV0ZaRjZGNkY5LUZUNiVRJGR4M0YnRldGWkY2LUYsNigtRlQ2JVErX0RHcHJvZHVjdEYnRldGWkZmbi1Gam42JC1GLDYoLUYsNihGMkY5LUYsNihGU0ZmbkZpbkZhb0Zkb0Y2RjktRmpuNiQtRiw2JkZqby1GOjYtUSIrRidGNkY9RkBGQkZERkZGSEZKRmVwRmdwRmhwRjZGNkY2LUY6Ni1RIixGJ0Y2Rj0vRkFGWUZCRkRGRkZIRkpGTC9GUFEsMC4zMzMzMzMzZW1GJ0ZbcUZhb0Zkb0Y2RjZGYW9GZG9GNkY5RltxRjYtRiw2KC1GVDYlUSRfREdGJ0ZXRlpGZm4tRmpuNiQtRiw2Ji1Gam42Ji1GLDYoLUZqbjYmLUYsNiotSSNtc0dGJDYjUSd0ZW5zb3JGJ0Zici1GVDYlUSNSNEYnRldGWkZici1Gam42Ji1GLDYoLUZqbjYmLUYsNigtRmpzNiNRKGNvdl9iYXNGJ0ZickZodEZhb0Zkb0Y2RjYvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYnItRmpuNiYtRiw2Ji1GVDYjUSFGJ0Zhb0Zkb0Y2RjZGW3VGXnVGYW9GZG9GNkY2Rlt1Rl51RmFvRmRvRjZGNkZbdUZedUZici1Gam42Ji1GLDYmLUZqbjYmLUYsNigtRmpuNiYtRiw2KC1GMzYkUSIzRidGNkZickZkdkZhb0Zkb0Y2RjZGW3VGXnVGYnJGZ3FGYW9GZG9GNkY2Rlt1Rl51RmFvRmRvRjZGNkZbdUZedUZhb0Zkb0Y2RjZGW3VGXnVGYW9GZG9GNkY2RmFvRmRvRjY=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUklbXJvd0dGLjYlLUYtNiQtRjM2KS1JI21uR0YuNiNRIjRGKC1JI21vR0YuNiNRMSZJbnZpc2libGVUaW1lcztGKC1GMzYlLUkjbWlHRi42I1EiZkYoLUY+NiNRMCZBcHBseUZ1bmN0aW9uO0YoLUkobWZlbmNlZEdGLjYjLUZENiNRI3gzRihGPS1GSzYjLUYzNiUtRjM2JS1GRDYjUSJhRihGPS1GRDYjUSN4MUYoLUY+NiNRJyZwbHVzO0YoLUZENiNRImJGKEY9LUZENiNRJGR4M0YoLUkmX0hvbGRHRi42IzcjLUYtNiRGNy1GYG82IzcjLUYtNiRGNy1GYG82IzcjLUkrX0RHcHJvZHVjdEdGKDYkLCQqKCIiJSIiIi1JImZHRig2I0kjeDNHRiZGY3AsJiomSSJhR0YoRmNwSSN4MUdGJkZjcEZjcEkiYkdGKEZjcEZjcEZjcEkkZHgzRzYjL0knX2xvY2FsR0YmSTBfbjE3MDIwMjIyOTcwNTZHRihGPUZcby1GYG82IzcjLUkkX0RHR0YoNiM3JDclUSd0ZW5zb3JGKEkjUjRHRig3JDckUShjb3ZfYmFzRihGXnI3IjcjNyQ3JCIiJEZjckZgcEZkcQ==</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L614" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Wils-0</Text-field>
</Input>
</Group>
<Group labelreference="L565" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJy1GLDYtUSomY29sb25lcTtGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRLDAuMjc3Nzc3OGVtRicvRkVGUy1GRzYlUSdldmFsREdGJ0ZKRk0tSShtZmVuY2VkR0YkNiQtRiM2Ty1JI21uR0YkNiRRIjJGJ0YvRistRkc2JVEjeDFGJ0ZKRk1GKy1GRzYlUSRkeDNGJ0ZKRk1GKy1GLDYtUSImRidGL0YyRjVGN0Y5RjtGPUY/RkFGRC1GRzYlUSJzRidGSkZNRistRkc2JVEkZHg0RidGSkZNLUYsNi1RKCZtaW51cztGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRLDAuMjIyMjIyMmVtRicvRkVGXnBGZ25GKy1GRzYlUSN4NEYnRkpGTUYrLUZHNiVRJGR4MUYnRkpGTUYrRmFvRmRvRitGXm9Gam8tSSVtc3VwR0YkNiVGYHAtRiM2JEZnbkYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0YrRl5vRitGYW8tRkc2JVEidEYnRkpGTUYrRl5vRmpvRmNwRitGYW9GXnFGK0ZjcEZqby1GRzYlUSRkeDJGJ0ZKRk1GK0Zhb0ZecUYrRmFxRi9GLy1GLDYtUSI6RidGL0YyRjVGN0Y5RjtGPUY/RlJGVC8lK2V4ZWN1dGFibGVHRjRGLw==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJy1GLDYtUSomY29sb25lcTtGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRLDAuMjc3Nzc3OGVtRicvRkVGUy1GRzYlUSdldmFsREdGJ0ZKRk0tSShtZmVuY2VkR0YkNiQtRiM2Ty1JI21uR0YkNiRRIjJGJ0YvRistRkc2JVEjeDFGJ0ZKRk1GKy1GRzYlUSRkeDNGJ0ZKRk1GKy1GLDYtUSImRidGL0YyRjVGN0Y5RjtGPUY/RkFGRC1GRzYlUSJzRidGSkZNRistRkc2JVEkZHg0RidGSkZNLUYsNi1RKCZtaW51cztGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRLDAuMjIyMjIyMmVtRicvRkVGXnBGZ25GKy1GRzYlUSN4NEYnRkpGTUYrLUZHNiVRJGR4MUYnRkpGTUYrRmFvRmRvRitGXm9Gam8tSSVtc3VwR0YkNiVGYHAtRiM2JEZnbkYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0YrRl5vRitGYW8tRkc2JVEidEYnRkpGTUYrRl5vRmpvRmNwRitGYW9GXnFGK0ZjcEZqby1GRzYlUSRkeDJGJ0ZKRk1GK0Zhb0ZecUYrRmFxRi9GLy1GLDYtUSI6RidGL0YyRjVGN0Y5RjtGPUY/RlJGVC8lK2V4ZWN1dGFibGVHRjRGLw==</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L563" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEvS2lsbGluZ1ZlY3RvcnNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSJnRidGL0YyLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvRjNRJ25vcm1hbEYnRkAtSSNtb0dGJDYtUSI7RidGQC8lJmZlbmNlR0Y/LyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLUYsNiVRJW5vcHNGJ0YvRjItRjY2JC1GIzYlLUYsNiVRIiVGJ0YvRjJGPUZARkBGPUZA">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEvS2lsbGluZ1ZlY3RvcnNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSJnRidGL0YyLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvRjNRJ25vcm1hbEYnRkAtSSNtb0dGJDYtUSI7RidGQC8lJmZlbmNlR0Y/LyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLUYsNiVRJW5vcHNGJ0YvRjItRjY2JC1GIzYlLUYsNiVRIiVGJ0YvRjJGPUZARkBGPUZA</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEjMTBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">IiM1</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L564" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEvS2lsbGluZ1RlbnNvcnNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSJnRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JI21uR0YkNiRRIjJGJ0ZBRkFGQS1GPjYtUSI6RidGQUZDL0ZHRkVGSEZKRkxGTkZQL0ZTUSwwLjI3Nzc3NzhlbUYnL0ZWRltvLUYsNiVRJW5vcHNGJ0YvRjItRjY2JC1GIzYkLUYsNiVRIiVGJ0YvRjJGQUZBLyUrZXhlY3V0YWJsZUdGRUZB">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEvS2lsbGluZ1RlbnNvcnNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSJnRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JI21uR0YkNiRRIjJGJ0ZBRkFGQS1GPjYtUSI6RidGQUZDL0ZHRkVGSEZKRkxGTkZQL0ZTUSwwLjI3Nzc3NzhlbUYnL0ZWRltvLUYsNiVRJW5vcHNGJ0YvRjItRjY2JC1GIzYkLUYsNiVRIiVGJ0YvRjJGQUZBLyUrZXhlY3V0YWJsZUdGRUZB</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEjNTBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">IiNd</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L570" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEwQ3VydmF0dXJlVGVuc29yRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVEiZ0YnRi9GMi9GM1Enbm9ybWFsRidGPS8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnRj0=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEwQ3VydmF0dXJlVGVuc29yRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVEiZ0YnRi9GMi9GM1Enbm9ybWFsRidGPS8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnRj0=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtRiM2JC1GLDYmLUYjNiQtRiw2Ji1GIzYkLUYsNiYtSSNtaUdGJDYlUSIwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnL0ZCUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGTC8lKXN0cmV0Y2h5R0ZMLyUqc3ltbWV0cmljR0ZMLyUobGFyZ2VvcEdGTC8lLm1vdmFibGVsaW1pdHNHRkwvJSdhY2NlbnRHRkwvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0Zlbi1GOzYlUSVEX3gxRidGPkZBRkgtRiw2KC1GOzYlUStfREdwcm9kdWN0RidGPkZBLUZFNi1RMCZBcHBseUZ1bmN0aW9uO0YnRkhGSkZNRk9GUUZTRlVGV0ZZRmZuLUkobWZlbmNlZEdGJDYkLUYsNihGOi1GRTYtUSIsRidGSEZKL0ZORkBGT0ZRRlNGVUZXRlkvRmduUSwwLjMzMzMzMzNlbUYnRmhuLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZMRkhGSEZecEZhcEZIRkQtRjs2JVEkZHgxRidGPkZBRkgtRiw2KEZdb0Zgby1GZG82JC1GLDYoRltvRmhvRmNwRl5wRmFwRkhGSEZecEZhcEZIRkRGY3BGSC1GLDYoRl1vRmBvLUZkbzYkLUYsNihGZnBGaG9GY3BGXnBGYXBGSEZIRl5wRmFwRkhGREZjcEZILUYsNigtRjs2JVEkX0RHRidGPkZBRmBvLUZkbzYkLUYsNiYtRmRvNiYtRiw2KC1GZG82Ji1GLDYqLUkjbXNHRiQ2I1EndGVuc29yRidGaG8tRjs2JVEjUjRGJ0Y+RkFGaG8tRmRvNiYtRiw2KC1GZG82Ji1GLDYsLUZkcjYjUShjb25fYmFzRidGaG8tRmRyNiNRKGNvdl9iYXNGJ0Zob0Zlc0Zob0Zlc0ZecEZhcEZIRkgvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGaG8tRmRvNiYtRiw2Ji1GOzYjUSFGJ0ZecEZhcEZIRkhGaHNGW3RGXnBGYXBGSEZIRmhzRlt0Rl5wRmFwRkhGSEZoc0ZbdEZoby1GZG82Ji1GLDYmLUZkbzYmLUYsNigtRmRvNiYtRiw2LC1JI21uR0YkNiRRIjFGJ0ZIRmhvRmF1RmhvRmF1RmhvRmF1Rl5wRmFwRkhGSEZoc0ZbdEZoby1GYnU2JEY9RkhGXnBGYXBGSEZIRmhzRlt0Rl5wRmFwRkhGSEZoc0ZbdEZecEZhcEZIRkhGaHNGW3RGXnBGYXBGSEZIRl5wRmFwRkg=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUklbXJvd0dGLjYlLUYtNiQtRjM2JS1GLTYkLUYzNiUtRi02JC1GMzYlLUkjbWlHRi42I1EkYDBgRigtSSNtb0dGLjYjUTEmSW52aXNpYmxlVGltZXM7RigtRkI2I1ElRF94MUYoLUkmX0hvbGRHRi42IzcjLUYtNiRGPy1GTTYjNyMtRi02JEY/LUZNNiM3Iy1GLTYkRj8tRk02IzcjLUYtNiRGPy1GTTYjNyMtSStfREdwcm9kdWN0R0YoNiRJIjBHRihJJURfeDFHNiMvSSdfbG9jYWxHRiZJMF9uMTcwMjA1MzI2NTc2MEdGKEZFLUZCNiNRJGR4MUYoLUZNNiM3Iy1GLTYkLUYzNiVGVUZFRmdvLUZNNiM3Iy1GLTYkLUYzNiVGWkZFRmdvLUZNNiM3Iy1GLTYkLUYzNiVGaW5GRUZnby1GTTYjNyMtRl9vNiRGXm9JJGR4MUc2Iy9GZW9JMF9uMTcwMjA1MzI2MDczNkdGKEZFRmdvLUZNNiM3Iy1GLTYkLUYzNiVGZHBGRUZnby1GTTYjNyMtRi02JC1GMzYlRltxRkVGZ28tRk02IzcjLUZfbzYkRmJxRmRxRkVGZ28tRk02IzcjLUkkX0RHR0YoNiM3JDclUSd0ZW5zb3JGKEkjUjRHRig3JDcmUShjb25fYmFzRihRKGNvdl9iYXNGKEZoc0ZoczciNyM3JDcmIiIiRl10Rl10Rl10IiIhRl1z</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L611" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Wils-1</Text-field>
</Input>
</Group>
<Group labelreference="L612" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJy1GLDYtUSomY29sb25lcTtGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRLDAuMjc3Nzc3OGVtRicvRkVGUy1GRzYlUSdldmFsREdGJ0ZKRk0tSShtZmVuY2VkR0YkNiQtRiM2Ty1JI21uR0YkNiRRIjJGJ0YvRistRkc2JVEjeDFGJ0ZKRk1GKy1GRzYlUSRkeDNGJ0ZKRk1GKy1GLDYtUSImRidGL0YyRjVGN0Y5RjtGPUY/RkFGRC1GRzYlUSJzRidGSkZNRistRkc2JVEkZHg0RidGSkZNLUYsNi1RKCZtaW51cztGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRLDAuMjIyMjIyMmVtRicvRkVGXnBGZ25GKy1GRzYlUSN4NEYnRkpGTUYrLUZHNiVRJGR4MUYnRkpGTUYrRmFvRmRvRitGXm8tRiw2LVEiK0YnRi9GMkY1RjdGOUY7Rj1GP0ZdcEZfcC1GWTYkLUYjNihGW29GKy1GWTYkLUYjNiYtSSVtc3VwR0YkNiVGW28tRiM2JEZnbkYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0ZmcC1GYnE2JS1GRzYlUSN4MkYnRkpGTUZkcUZmcUYvRi9Gam8tRmJxNiVGYHBGZHFGZnFGL0YvRitGXm9GK0Zhby1GRzYlUSJ0RidGSkZNRitGXm9Gam9GY3BGK0Zhb0ZgckYrRmNwRmpvLUZHNiVRJGR4MkYnRkpGTUYrRmFvRmByRitGY3JGL0YvLUYsNi1RIjpGJ0YvRjJGNUY3RjlGO0Y9Rj9GUkZULyUrZXhlY3V0YWJsZUdGNEYv">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJy1GLDYtUSomY29sb25lcTtGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRLDAuMjc3Nzc3OGVtRicvRkVGUy1GRzYlUSdldmFsREdGJ0ZKRk0tSShtZmVuY2VkR0YkNiQtRiM2Ty1JI21uR0YkNiRRIjJGJ0YvRistRkc2JVEjeDFGJ0ZKRk1GKy1GRzYlUSRkeDNGJ0ZKRk1GKy1GLDYtUSImRidGL0YyRjVGN0Y5RjtGPUY/RkFGRC1GRzYlUSJzRidGSkZNRistRkc2JVEkZHg0RidGSkZNLUYsNi1RKCZtaW51cztGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRLDAuMjIyMjIyMmVtRicvRkVGXnBGZ25GKy1GRzYlUSN4NEYnRkpGTUYrLUZHNiVRJGR4MUYnRkpGTUYrRmFvRmRvRitGXm8tRiw2LVEiK0YnRi9GMkY1RjdGOUY7Rj1GP0ZdcEZfcC1GWTYkLUYjNihGW29GKy1GWTYkLUYjNiYtSSVtc3VwR0YkNiVGW28tRiM2JEZnbkYvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0ZmcC1GYnE2JS1GRzYlUSN4MkYnRkpGTUZkcUZmcUYvRi9Gam8tRmJxNiVGYHBGZHFGZnFGL0YvRitGXm9GK0Zhby1GRzYlUSJ0RidGSkZNRitGXm9Gam9GY3BGK0Zhb0ZgckYrRmNwRmpvLUZHNiVRJGR4MkYnRkpGTUYrRmFvRmByRitGY3JGL0YvLUYsNi1RIjpGJ0YvRjJGNUY3RjlGO0Y9Rj9GUkZULyUrZXhlY3V0YWJsZUdGNEYv</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L615" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEvS2lsbGluZ1ZlY3RvcnNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSJnRidGL0YyLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvRjNRJ25vcm1hbEYnRkAtSSNtb0dGJDYtUSI7RidGQC8lJmZlbmNlR0Y/LyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLUYsNiVRJW5vcHNGJ0YvRjItRjY2JC1GIzYlLUYsNiVRIiVGJ0YvRjJGPUZARkBGPUZA">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEvS2lsbGluZ1ZlY3RvcnNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSJnRidGL0YyLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvRjNRJ25vcm1hbEYnRkAtSSNtb0dGJDYtUSI7RidGQC8lJmZlbmNlR0Y/LyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLUYsNiVRJW5vcHNGJ0YvRjItRjY2JC1GIzYlLUYsNiVRIiVGJ0YvRjJGPUZARkBGPUZA</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSShtZmVuY2VkR0YkNiYtSSVtcm93R0YkNiYtRiM2JC1GLzYlLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y+LyUpc3RyZXRjaHlHRj4vJSpzeW1tZXRyaWNHRj4vJShsYXJnZW9wR0Y+LyUubW92YWJsZWxpbWl0c0dGPi8lJ2FjY2VudEdGPi8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRk0tRiM2JC1JI21pR0YkNiVRJURfeDNGJy8lJ2l0YWxpY0dRJXRydWVGJy9GOlEnaXRhbGljRictRi82KC1GUzYlUStfREdwcm9kdWN0RidGVkZZLUY2Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjlGPEY/RkFGQ0ZFRkdGSS9GTFEmMC4wZW1GJy9GT0Zeby1GLDYkLUYvNiZGUi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPkY5RjlGZG9GZ29GOUY5LUYvNigtRlM2JVEkX0RHRidGVkZZRmpuLUYsNiQtRi82Ji1GLDYmLUYvNigtRiw2Ji1GLzYqLUkjbXNHRiQ2I1EndmVjdG9yRictRjY2LVEiLEYnRjlGPC9GQEZYRkFGQ0ZFRkdGSUZdby9GT1EsMC4zMzMzMzMzZW1GJy1GUzYlUSNSNEYnRlZGWUZecS1GLDYmLUYvNiYtRlM2I1EhRidGZG9GZ29GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmRvRmdvRjlGOUZeckZhckZecS1GLDYmLUYvNiYtRiw2Ji1GLzYoLUYsNiYtRi82Ji1JI21uR0YkNiRRIjNGJ0Y5RmRvRmdvRjlGOUZeckZhckZecS1GLzYlRjUtRmFzNiRRIjFGJ0Y5RjlGZG9GZ29GOUY5Rl5yRmFyRmRvRmdvRjlGOUZeckZhckZkb0Znb0Y5RjlGXnJGYXJGZG9GZ29GOUY5RmRvRmdvRjlGZG9GZ29GOUY5L0ZfclEnJmxzcWI7RicvRmJyUScmcnNxYjtGJy1GLDYmLUYvNiZGaW9GZG9GZ29GOUY5Rl5yRmFy">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM3Iy1JKm1jb21wbGV0ZUc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiQtSSVtcm93R0YvNiQtSSNtb0dGLzYjUSomdW1pbnVzMDtGKC1GLjYkLUkjbWlHRi82I1ElRF94M0YoLUkmX0hvbGRHRi82IzcjLUYuNiRGPC1GQTYjNyMtSStfREdwcm9kdWN0R0YoNiNJJURfeDNHNiMvSSdfbG9jYWxHRiZJMF9uMTcwMTk3NzUyNjc1MkdGKC1GQTYjNyMtSSRfREdHRig2IzckNyVRJ3ZlY3RvckYoSSNSNEdGKDciNyM3JDcjIiIkISIiNyNGUw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIi</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L613" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEvS2lsbGluZ1RlbnNvcnNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSJnRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JI21uR0YkNiRRIjJGJ0ZBRkFGQS1GPjYtUSI6RidGQUZDL0ZHRkVGSEZKRkxGTkZQL0ZTUSwwLjI3Nzc3NzhlbUYnL0ZWRltvLUYsNiVRJW5vcHNGJ0YvRjItRjY2JC1GIzYkLUYsNiVRIiVGJ0YvRjJGQUZBLyUrZXhlY3V0YWJsZUdGRUZB">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEvS2lsbGluZ1RlbnNvcnNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSJnRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JI21uR0YkNiRRIjJGJ0ZBRkFGQS1GPjYtUSI6RidGQUZDL0ZHRkVGSEZKRkxGTkZQL0ZTUSwwLjI3Nzc3NzhlbUYnL0ZWRltvLUYsNiVRJW5vcHNGJ0YvRjItRjY2JC1GIzYkLUYsNiVRIiVGJ0YvRjJGQUZBLyUrZXhlY3V0YWJsZUdGRUZB</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIj</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L617" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEvS2lsbGluZ1RlbnNvcnNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSJnRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JI21uR0YkNiRRIjNGJ0ZBRkFGQS1GPjYtUSI6RidGQUZDL0ZHRkVGSEZKRkxGTkZQL0ZTUSwwLjI3Nzc3NzhlbUYnL0ZWRltvLUYsNiVRJW5vcHNGJ0YvRjItRjY2JC1GIzYkLUYsNiVRIiVGJ0YvRjJGQUZBLyUrZXhlY3V0YWJsZUdGRUZB">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEvS2lsbGluZ1RlbnNvcnNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSJnRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JI21uR0YkNiRRIjNGJ0ZBRkFGQS1GPjYtUSI6RidGQUZDL0ZHRkVGSEZKRkxGTkZQL0ZTUSwwLjI3Nzc3NzhlbUYnL0ZWRltvLUYsNiVRJW5vcHNGJ0YvRjItRjY2JC1GIzYkLUYsNiVRIiVGJ0YvRjJGQUZBLyUrZXhlY3V0YWJsZUdGRUZB</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIj</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L616" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEvS2lsbGluZ1RlbnNvcnNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSJnRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JI21uR0YkNiRRIjRGJ0ZBRkFGQS1GPjYtUSI6RidGQUZDL0ZHRkVGSEZKRkxGTkZQL0ZTUSwwLjI3Nzc3NzhlbUYnL0ZWRltvLUYsNiVRJW5vcHNGJ0YvRjItRjY2JC1GIzYkLUYsNiVRIiVGJ0YvRjJGQUZBLyUrZXhlY3V0YWJsZUdGRUZB">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEvS2lsbGluZ1RlbnNvcnNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSJnRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JI21uR0YkNiRRIjRGJ0ZBRkFGQS1GPjYtUSI6RidGQUZDL0ZHRkVGSEZKRkxGTkZQL0ZTUSwwLjI3Nzc3NzhlbUYnL0ZWRltvLUYsNiVRJW5vcHNGJ0YvRjItRjY2JC1GIzYkLUYsNiVRIiVGJ0YvRjJGQUZBLyUrZXhlY3V0YWJsZUdGRUZB</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIk</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L618" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Wils-2</Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group labelreference="L571" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJy1GLDYtUSomY29sb25lcTtGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRLDAuMjc3Nzc3OGVtRicvRkVGUy1GRzYlUSdldmFsREdGJ0ZKRk0tSShtZmVuY2VkR0YkNiQtRiM2Ty1JI21uR0YkNiRRIjJGJ0YvRistRkc2JVEjeDFGJ0ZKRk1GKy1GRzYlUSRkeDNGJ0ZKRk1GKy1GLDYtUSImRidGL0YyRjVGN0Y5RjtGPUY/RkFGRC1GRzYlUSJzRidGSkZNRistRkc2JVEkZHg0RidGSkZNLUYsNi1RKCZtaW51cztGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRLDAuMjIyMjIyMmVtRicvRkVGXnBGZ25GKy1GRzYlUSN4NEYnRkpGTUYrLUZHNiVRJGR4MUYnRkpGTUYrRmFvRmRvRitGXm8tRiw2LVEiK0YnRi9GMkY1RjdGOUY7Rj1GP0ZdcEZfcC1GWTYkLUYjNiotSSVtc3VwR0YkNiUtRkc2JVEjeDNGJ0ZKRk0tRiM2Ji1GLDYtUSomdW1pbnVzMDtGJ0YvRjJGNUY3RjlGO0Y9Rj9GXXBGX3BGZ25GSkZNLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0YrRltvRistRlk2JC1GIzYmLUZecTYlRltvLUYjNiRGZ25GL0ZocUZmcC1GXnE2JS1GRzYlUSN4MkYnRkpGTUZhckZocUYvRi9Gam8tRl5xNiVGYHBGYXJGaHFGL0YvRitGXm9GK0Zhby1GRzYlUSJ0RidGSkZNRitGXm9Gam9GY3BGK0Zhb0ZqckYrRmNwRmpvLUZHNiVRJGR4MkYnRkpGTUYrRmFvRmpyRitGXXNGL0YvLUYsNi1RIjpGJ0YvRjJGNUY3RjlGO0Y9Rj9GUkZULyUrZXhlY3V0YWJsZUdGNEYv">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJy1GLDYtUSomY29sb25lcTtGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRLDAuMjc3Nzc3OGVtRicvRkVGUy1GRzYlUSdldmFsREdGJ0ZKRk0tSShtZmVuY2VkR0YkNiQtRiM2Ty1JI21uR0YkNiRRIjJGJ0YvRistRkc2JVEjeDFGJ0ZKRk1GKy1GRzYlUSRkeDNGJ0ZKRk1GKy1GLDYtUSImRidGL0YyRjVGN0Y5RjtGPUY/RkFGRC1GRzYlUSJzRidGSkZNRistRkc2JVEkZHg0RidGSkZNLUYsNi1RKCZtaW51cztGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRLDAuMjIyMjIyMmVtRicvRkVGXnBGZ25GKy1GRzYlUSN4NEYnRkpGTUYrLUZHNiVRJGR4MUYnRkpGTUYrRmFvRmRvRitGXm8tRiw2LVEiK0YnRi9GMkY1RjdGOUY7Rj1GP0ZdcEZfcC1GWTYkLUYjNiotSSVtc3VwR0YkNiUtRkc2JVEjeDNGJ0ZKRk0tRiM2Ji1GLDYtUSomdW1pbnVzMDtGJ0YvRjJGNUY3RjlGO0Y9Rj9GXXBGX3BGZ25GSkZNLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0YrRltvRistRlk2JC1GIzYmLUZecTYlRltvLUYjNiRGZ25GL0ZocUZmcC1GXnE2JS1GRzYlUSN4MkYnRkpGTUZhckZocUYvRi9Gam8tRl5xNiVGYHBGYXJGaHFGL0YvRitGXm9GK0Zhby1GRzYlUSJ0RidGSkZNRitGXm9Gam9GY3BGK0Zhb0ZqckYrRmNwRmpvLUZHNiVRJGR4MkYnRkpGTUYrRmFvRmpyRitGXXNGL0YvLUYsNi1RIjpGJ0YvRjJGNUY3RjlGO0Y9Rj9GUkZULyUrZXhlY3V0YWJsZUdGNEYv</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L573" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEvS2lsbGluZ1ZlY3RvcnNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSJnRidGL0YyLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvRjNRJ25vcm1hbEYnRkAtSSNtb0dGJDYtUSI7RidGQC8lJmZlbmNlR0Y/LyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLUYsNiVRJW5vcHNGJ0YvRjItRjY2JC1GIzYlLUYsNiVRIiVGJ0YvRjJGPUZARkBGPUZA">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEvS2lsbGluZ1ZlY3RvcnNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSJnRidGL0YyLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvRjNRJ25vcm1hbEYnRkAtSSNtb0dGJDYtUSI7RidGQC8lJmZlbmNlR0Y/LyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLUYsNiVRJW5vcHNGJ0YvRjItRjY2JC1GIzYlLUYsNiVRIiVGJ0YvRjJGPUZARkBGPUZA</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSShtZmVuY2VkR0YkNiYtSSVtcm93R0YkNiYtRiM2JC1GLzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y+LyUpc3RyZXRjaHlHRj4vJSpzeW1tZXRyaWNHRj4vJShsYXJnZW9wR0Y+LyUubW92YWJsZWxpbWl0c0dGPi8lJ2FjY2VudEdGPi8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRk0tRiM2JC1GLzYmLUkjbWlHRiQ2JVEjeDNGJy8lJ2l0YWxpY0dRJXRydWVGJy9GOlEnaXRhbGljRictRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGPEY/RkFGQ0ZFRkdGSS9GTFEmMC4wZW1GJy9GT0Zbby1GVTYlUSVEX3gzRidGWEZlbkY5LUYvNigtRlU2JVErX0RHcHJvZHVjdEYnRlhGZW4tRjY2LVEwJkFwcGx5RnVuY3Rpb247RidGOUY8Rj9GQUZDRkVGR0ZJRmpuRlxvLUYsNiQtRi82KEZULUY2Ni1RIixGJ0Y5RjwvRkBGWkZBRkNGRUZHRklGam4vRk9RLDAuMzMzMzMzM2VtRidGXW8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj5GOUY5RmJwRmVwRjktRjY2LVEnJnBsdXM7RidGOUY8Rj9GQUZDRkVGR0ZJRktGTi1GIzYkLUYvNiYtRlU2JVEjeDRGJ0ZYRmVuRmduLUZVNiVRJURfeDRGJ0ZYRmVuRjktRi82KEZib0Zlby1GLDYkLUYvNihGXnFGXHBGYXFGYnBGZXBGOUY5RmJwRmVwRjlGOS1GLzYoLUZVNiVRJF9ER0YnRlhGZW5GZW8tRiw2JC1GLzYmLUYsNiYtRi82KC1GLDYmLUYvNiotSSNtc0dGJDYjUSd2ZWN0b3JGJ0ZccC1GVTYlUSNSNEYnRlhGZW5GXHAtRiw2Ji1GLzYmLUZVNiNRIUYnRmJwRmVwRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZicEZlcEY5RjlGaXNGXHRGXHAtRiw2Ji1GLzYoLUYsNiYtRi82KC1GLDYmLUYvNiYtSSNtbkdGJDYkUSIzRidGOUZicEZlcEY5RjlGaXNGXHRGXHAtRi82J0Y1RlRGYnBGZXBGOUZicEZlcEY5RjlGaXNGXHRGXHAtRiw2Ji1GLzYoLUYsNiYtRi82Ji1GXHU2JFEiNEYnRjlGYnBGZXBGOUY5RmlzRlx0RlxwRl5xRmJwRmVwRjlGOUZpc0ZcdEZicEZlcEY5RjlGaXNGXHRGYnBGZXBGOUY5RmlzRlx0RmJwRmVwRjlGOUZicEZlcEY5RmJwRmVwRjlGOS9GanNRJyZsc3FiO0YnL0ZddFEnJnJzcWI7RictRiw2Ji1GLzYmRmpxRmJwRmVwRjlGOUZpc0ZcdA==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM3Iy1JKm1jb21wbGV0ZUc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiQtSSVtcm93R0YvNiYtSSNtb0dGLzYjUSomdW1pbnVzMDtGKC1GLjYkLUY0NiUtSSNtaUdGLzYjUSN4M0YoLUY3NiNRMSZJbnZpc2libGVUaW1lcztGKC1GPzYjUSVEX3gzRigtSSZfSG9sZEdGLzYjNyMtRi42JEY8LUZJNiM3Iy1JK19ER3Byb2R1Y3RHRig2JEkjeDNHRiZJJURfeDNHNiMvSSdfbG9jYWxHRiZJMF9uMTcwMjA0NjIzMTMyOEdGKC1GNzYjUScmcGx1cztGKC1GLjYkLUY0NiUtRj82I1EjeDRGKEZCLUY/NiNRJURfeDRGKC1GSTYjNyMtRi42JEZpbi1GSTYjNyMtRlI2JEkjeDRHRiZJJURfeDRHNiMvRlhJMF9uMTcwMjA5MjQ4Njk0NEdGKC1GSTYjNyMtSSRfREdHRig2IzckNyVRJ3ZlY3RvckYoSSNSNEdGKDciNyQ3JDcjIiIkLCRGVCEiIjckNyMiIiVGW3A3I0ZicA==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIi</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L574" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEvS2lsbGluZ1RlbnNvcnNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSJnRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JI21uR0YkNiRRIjJGJ0ZBRkFGQS1GPjYtUSI6RidGQUZDL0ZHRkVGSEZKRkxGTkZQL0ZTUSwwLjI3Nzc3NzhlbUYnL0ZWRltvLUYsNiVRJW5vcHNGJ0YvRjItRjY2JC1GIzYkLUYsNiVRIiVGJ0YvRjJGQUZBLyUrZXhlY3V0YWJsZUdGRUZB">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEvS2lsbGluZ1RlbnNvcnNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSJnRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JI21uR0YkNiRRIjJGJ0ZBRkFGQS1GPjYtUSI6RidGQUZDL0ZHRkVGSEZKRkxGTkZQL0ZTUSwwLjI3Nzc3NzhlbUYnL0ZWRltvLUYsNiVRJW5vcHNGJ0YvRjItRjY2JC1GIzYkLUYsNiVRIiVGJ0YvRjJGQUZBLyUrZXhlY3V0YWJsZUdGRUZB</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIj</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L575" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEvS2lsbGluZ1RlbnNvcnNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSJnRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JI21uR0YkNiRRIjNGJ0ZBRkFGQS1GPjYtUSI6RidGQUZDL0ZHRkVGSEZKRkxGTkZQL0ZTUSwwLjI3Nzc3NzhlbUYnL0ZWRltvLUYsNiVRJW5vcHNGJ0YvRjItRjY2JC1GIzYkLUYsNiVRIiVGJ0YvRjJGQUZBLyUrZXhlY3V0YWJsZUdGRUZB">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEvS2lsbGluZ1RlbnNvcnNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSJnRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JI21uR0YkNiRRIjNGJ0ZBRkFGQS1GPjYtUSI6RidGQUZDL0ZHRkVGSEZKRkxGTkZQL0ZTUSwwLjI3Nzc3NzhlbUYnL0ZWRltvLUYsNiVRJW5vcHNGJ0YvRjItRjY2JC1GIzYkLUYsNiVRIiVGJ0YvRjJGQUZBLyUrZXhlY3V0YWJsZUdGRUZB</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIj</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L577" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEvS2lsbGluZ1RlbnNvcnNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSJnRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JI21uR0YkNiRRIjRGJ0ZBRkFGQS1GPjYtUSI6RidGQUZDL0ZHRkVGSEZKRkxGTkZQL0ZTUSwwLjI3Nzc3NzhlbUYnL0ZWRltvLUYsNiVRJW5vcHNGJ0YvRjItRjY2JC1GIzYkLUYsNiVRIiVGJ0YvRjJGQUZBLyUrZXhlY3V0YWJsZUdGRUZB">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEvS2lsbGluZ1RlbnNvcnNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSJnRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JI21uR0YkNiRRIjRGJ0ZBRkFGQS1GPjYtUSI6RidGQUZDL0ZHRkVGSEZKRkxGTkZQL0ZTUSwwLjI3Nzc3NzhlbUYnL0ZWRltvLUYsNiVRJW5vcHNGJ0YvRjItRjY2JC1GIzYkLUYsNiVRIiVGJ0YvRjJGQUZBLyUrZXhlY3V0YWJsZUdGRUZB</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIk</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L572" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Wils-3</Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group labelreference="L580" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJy1GLDYtUSomY29sb25lcTtGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRLDAuMjc3Nzc3OGVtRicvRkVGUy1GRzYlUSdldmFsREdGJ0ZKRk0tSShtZmVuY2VkR0YkNiQtRiM2Ty1JI21uR0YkNiRRIjJGJ0YvRistRkc2JVEjeDFGJ0ZKRk1GKy1GRzYlUSRkeDNGJ0ZKRk1GKy1GLDYtUSImRidGL0YyRjVGN0Y5RjtGPUY/RkFGRC1GRzYlUSJzRidGSkZNRistRkc2JVEkZHg0RidGSkZNLUYsNi1RKCZtaW51cztGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRLDAuMjIyMjIyMmVtRicvRkVGXnBGZ25GKy1GRzYlUSN4NEYnRkpGTUYrLUZHNiVRJGR4MUYnRkpGTUYrRmFvRmRvRitGXm8tRiw2LVEiK0YnRi9GMkY1RjdGOUY7Rj1GP0ZdcEZfcC1GWTYkLUYjNiotSSVtc3VwR0YkNiUtRkc2JVEjeDNGJ0ZKRk0tRiM2Ji1GLDYtUSomdW1pbnVzMDtGJ0YvRjJGNUY3RjlGO0Y9Rj9GXXBGX3AtRmhuNiRRIjRGJ0YvRkpGTS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGK0Zbb0YrLUZZNiQtRiM2Ji1GXnE2JUZbby1GIzYkRmduRi9GW3JGZnAtRl5xNiUtRkc2JVEjeDJGJ0ZKRk1GZHJGW3JGL0YvRmpvLUZecTYlRmBwRmRyRltyRi9GL0YrRl5vRitGYW8tRkc2JVEidEYnRkpGTUYrRl5vRmpvRmNwRitGYW9GXXNGK0ZjcEZqby1GRzYlUSRkeDJGJ0ZKRk1GK0Zhb0Zdc0YrRmBzRi9GLy1GLDYtUSI6RidGL0YyRjVGN0Y5RjtGPUY/RlJGVC8lK2V4ZWN1dGFibGVHRjRGLw==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJy1GLDYtUSomY29sb25lcTtGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRLDAuMjc3Nzc3OGVtRicvRkVGUy1GRzYlUSdldmFsREdGJ0ZKRk0tSShtZmVuY2VkR0YkNiQtRiM2Ty1JI21uR0YkNiRRIjJGJ0YvRistRkc2JVEjeDFGJ0ZKRk1GKy1GRzYlUSRkeDNGJ0ZKRk1GKy1GLDYtUSImRidGL0YyRjVGN0Y5RjtGPUY/RkFGRC1GRzYlUSJzRidGSkZNRistRkc2JVEkZHg0RidGSkZNLUYsNi1RKCZtaW51cztGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRLDAuMjIyMjIyMmVtRicvRkVGXnBGZ25GKy1GRzYlUSN4NEYnRkpGTUYrLUZHNiVRJGR4MUYnRkpGTUYrRmFvRmRvRitGXm8tRiw2LVEiK0YnRi9GMkY1RjdGOUY7Rj1GP0ZdcEZfcC1GWTYkLUYjNiotSSVtc3VwR0YkNiUtRkc2JVEjeDNGJ0ZKRk0tRiM2Ji1GLDYtUSomdW1pbnVzMDtGJ0YvRjJGNUY3RjlGO0Y9Rj9GXXBGX3AtRmhuNiRRIjRGJ0YvRkpGTS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGK0Zbb0YrLUZZNiQtRiM2Ji1GXnE2JUZbby1GIzYkRmduRi9GW3JGZnAtRl5xNiUtRkc2JVEjeDJGJ0ZKRk1GZHJGW3JGL0YvRmpvLUZecTYlRmBwRmRyRltyRi9GL0YrRl5vRitGYW8tRkc2JVEidEYnRkpGTUYrRl5vRmpvRmNwRitGYW9GXXNGK0ZjcEZqby1GRzYlUSRkeDJGJ0ZKRk1GK0Zhb0Zdc0YrRmBzRi9GLy1GLDYtUSI6RidGL0YyRjVGN0Y5RjtGPUY/RlJGVC8lK2V4ZWN1dGFibGVHRjRGLw==</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L582" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEvS2lsbGluZ1ZlY3RvcnNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSJnRidGL0YyLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvRjNRJ25vcm1hbEYnRkAtSSNtb0dGJDYtUSI7RidGQC8lJmZlbmNlR0Y/LyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLUYsNiVRJW5vcHNGJ0YvRjItRjY2JC1GIzYlLUYsNiVRIiVGJ0YvRjJGPUZARkBGPUZA">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEvS2lsbGluZ1ZlY3RvcnNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSJnRidGL0YyLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvRjNRJ25vcm1hbEYnRkAtSSNtb0dGJDYtUSI7RidGQC8lJmZlbmNlR0Y/LyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLUYsNiVRJW5vcHNGJ0YvRjItRjY2JC1GIzYlLUYsNiVRIiVGJ0YvRjJGPUZARkBGPUZA</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSShtZmVuY2VkR0YkNiYtSSVtcm93R0YkNiYtRiM2JC1GLzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y+LyUpc3RyZXRjaHlHRj4vJSpzeW1tZXRyaWNHRj4vJShsYXJnZW9wR0Y+LyUubW92YWJsZWxpbWl0c0dGPi8lJ2FjY2VudEdGPi8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRk0tRiM2JC1GLzYmLUklbXN1cEdGJDYlLUkjbWlHRiQ2JVEjeDNGJy8lJ2l0YWxpY0dRJXRydWVGJy9GOlEnaXRhbGljRictSSNtbkdGJDYkUSIyRidGOS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRictRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGPEY/RkFGQ0ZFRkdGSS9GTFEmMC4wZW1GJy9GT0Zlby1GWDYlUSVEX3gzRidGZW5GaG5GOS1GLzYoLUZYNiVRK19ER3Byb2R1Y3RGJ0ZlbkZobi1GNjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y5RjxGP0ZBRkNGRUZHRklGZG9GZm8tRiw2JC1GLzYoLUYvNiRGVEY5LUY2Ni1RIixGJ0Y5RjwvRkBGZ25GQUZDRkVGR0ZJRmRvL0ZPUSwwLjMzMzMzMzNlbUYnRmdvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y+RjlGOUZecUZhcUY5LUY2Ni1RJyZwbHVzO0YnRjlGPEY/RkFGQ0ZFRkdGSUZLRk4tRiM2JC1GLzYmLUYsNiQtRi82Ji1GLzYoRmpuRmFvLUZYNiVRI3g0RidGZW5GaG5GYW9GV0Y5RmNxLUYvNiZGam5GYW8tRlg2JVEjeDFGJ0ZlbkZobkY5RjlGOUZhby1GWDYlUSVEX3g0RidGZW5GaG5GOS1GLzYoRlxwRl9wLUYsNiQtRi82KC1GLzYmLUYvNihGam5GYW9GV0Zhb0ZgckY5LUY2Ni1RIitGJ0Y5RjxGP0ZBRkNGRUZHRklGS0ZORmNyRjlGaHBGaHJGXnFGYXFGOUY5Rl5xRmFxRjlGOS1GLzYoLUZYNiVRJF9ER0YnRmVuRmhuRl9wLUYsNiQtRi82Ji1GLDYmLUYvNigtRiw2Ji1GLzYqLUkjbXNHRiQ2I1EndmVjdG9yRidGaHAtRlg2JVEjUjRGJ0ZlbkZobkZocC1GLDYmLUYvNiYtRlg2I1EhRidGXnFGYXFGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl5xRmFxRjlGOUZndUZqdUZocC1GLDYmLUYvNigtRiw2Ji1GLzYoLUYsNiYtRi82Ji1GW282JFEiM0YnRjlGXnFGYXFGOUY5Rmd1Rmp1RmhwLUYvNidGNUZmcEZecUZhcUY5Rl5xRmFxRjlGOUZndUZqdUZocC1GLDYmLUYvNigtRiw2Ji1GLzYmLUZbbzYkUSI0RidGOUZecUZhcUY5RjlGZ3VGanVGaHBGYXNGXnFGYXFGOUY5Rmd1Rmp1Rl5xRmFxRjlGOUZndUZqdUZecUZhcUY5RjlGZ3VGanVGXnFGYXFGOUY5Rl5xRmFxRjlGXnFGYXFGOUY5L0ZodVEnJmxzcWI7RicvRlt2UScmcnNxYjtGJy1GLDYmLUYvNiZGaHNGXnFGYXFGOUY5Rmd1Rmp1">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM3Iy1JKm1jb21wbGV0ZUc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiQtSSVtcm93R0YvNiYtSSNtb0dGLzYjUSomdW1pbnVzMDtGKC1GLjYkLUY0NiUtSSVtc3VwR0YvNiQtSSNtaUdGLzYjUSN4M0YoLUkjbW5HRi82I1EiMkYoLUY3NiNRMSZJbnZpc2libGVUaW1lcztGKC1GQjYjUSVEX3gzRigtSSZfSG9sZEdGLzYjNyMtRi42JEY8LUZQNiM3Iy1JK19ER3Byb2R1Y3RHRig2JCokKUkjeDNHRiYiIiMiIiJJJURfeDNHNiMvSSdfbG9jYWxHRiZJMF9uMTcwMTk3MDEyMjUyOEdGKC1GNzYjUScmcGx1cztGKC1GLjYkLUY0NiUtSShtZmVuY2VkR0YvNiMtRjQ2JS1GNDYnRkVGSS1GQjYjUSN4NEYoRklGQUZfby1GNDYlRkVGSS1GQjYjUSN4MUYoRkktRkI2I1ElRF94NEYoLUZQNiM3Iy1GLjYkRmRvLUZQNiM3Iy1GWTYkLCYqKEZobkZpbkZnbkZpbkkjeDRHRiZGaW5GaW4qJkZobkZpbkkjeDFHRiZGaW5GaW5JJURfeDRHNiMvRl1vSTBfbjE3MDIwOTY5NDAyNTZHRigtRlA2IzcjLUkkX0RHR0YoNiM3JDclUSd2ZWN0b3JGKEkjUjRHRig3IjckNyQ3IyIiJCwkRmVuISIiNyQ3IyIiJUZicTcjRl1y</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIi</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L579" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEvS2lsbGluZ1RlbnNvcnNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSJnRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JI21uR0YkNiRRIjJGJ0ZBRkFGQS1GPjYtUSI6RidGQUZDL0ZHRkVGSEZKRkxGTkZQL0ZTUSwwLjI3Nzc3NzhlbUYnL0ZWRltvLUYsNiVRJW5vcHNGJ0YvRjItRjY2JC1GIzYkLUYsNiVRIiVGJ0YvRjJGQUZBLyUrZXhlY3V0YWJsZUdGRUZB">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEvS2lsbGluZ1RlbnNvcnNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSJnRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JI21uR0YkNiRRIjJGJ0ZBRkFGQS1GPjYtUSI6RidGQUZDL0ZHRkVGSEZKRkxGTkZQL0ZTUSwwLjI3Nzc3NzhlbUYnL0ZWRltvLUYsNiVRJW5vcHNGJ0YvRjItRjY2JC1GIzYkLUYsNiVRIiVGJ0YvRjJGQUZBLyUrZXhlY3V0YWJsZUdGRUZB</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIj</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L583" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEvS2lsbGluZ1RlbnNvcnNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSJnRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JI21uR0YkNiRRIjNGJ0ZBRkFGQS1GPjYtUSI6RidGQUZDL0ZHRkVGSEZKRkxGTkZQL0ZTUSwwLjI3Nzc3NzhlbUYnL0ZWRltvLUYsNiVRJW5vcHNGJ0YvRjItRjY2JC1GIzYkLUYsNiVRIiVGJ0YvRjJGQUZBLyUrZXhlY3V0YWJsZUdGRUZB">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEvS2lsbGluZ1RlbnNvcnNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSJnRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JI21uR0YkNiRRIjNGJ0ZBRkFGQS1GPjYtUSI6RidGQUZDL0ZHRkVGSEZKRkxGTkZQL0ZTUSwwLjI3Nzc3NzhlbUYnL0ZWRltvLUYsNiVRJW5vcHNGJ0YvRjItRjY2JC1GIzYkLUYsNiVRIiVGJ0YvRjJGQUZBLyUrZXhlY3V0YWJsZUdGRUZB</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIj</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L581" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEvS2lsbGluZ1RlbnNvcnNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSJnRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JI21uR0YkNiRRIjRGJ0ZBRkFGQS1GPjYtUSI6RidGQUZDL0ZHRkVGSEZKRkxGTkZQL0ZTUSwwLjI3Nzc3NzhlbUYnL0ZWRltvLUYsNiVRJW5vcHNGJ0YvRjItRjY2JC1GIzYkLUYsNiVRIiVGJ0YvRjJGQUZBLyUrZXhlY3V0YWJsZUdGRUZB">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEvS2lsbGluZ1RlbnNvcnNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSJnRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JI21uR0YkNiRRIjRGJ0ZBRkFGQS1GPjYtUSI6RidGQUZDL0ZHRkVGSEZKRkxGTkZQL0ZTUSwwLjI3Nzc3NzhlbUYnL0ZWRltvLUYsNiVRJW5vcHNGJ0YvRjItRjY2JC1GIzYkLUYsNiVRIiVGJ0YvRjJGQUZBLyUrZXhlY3V0YWJsZUdGRUZB</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIk</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L578" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Wils-4</Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group labelreference="L584" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJy1GLDYtUSomY29sb25lcTtGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRLDAuMjc3Nzc3OGVtRicvRkVGUy1GRzYlUSdldmFsREdGJ0ZKRk0tSShtZmVuY2VkR0YkNiQtRiM2Ty1JI21uR0YkNiRRIjJGJ0YvRistRkc2JVEjeDFGJ0ZKRk1GKy1GRzYlUSRkeDNGJ0ZKRk1GKy1GLDYtUSImRidGL0YyRjVGN0Y5RjtGPUY/RkFGRC1GRzYlUSJzRidGSkZNRistRkc2JVEkZHg0RidGSkZNLUYsNi1RKCZtaW51cztGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRLDAuMjIyMjIyMmVtRicvRkVGXnBGZ25GKy1GRzYlUSN4NEYnRkpGTUYrLUZHNiVRJGR4MUYnRkpGTUYrRmFvRmRvRitGXm8tRiw2LVEiK0YnRi9GMkY1RjdGOUY7Rj1GP0ZdcEZfcC1GWTYkLUYjNiotSSVtc3VwR0YkNiUtRlk2JC1GIzYmLUZobjYkUSIxRidGL0ZmcC1GXnE2JS1GRzYlUSN4M0YnRkpGTS1GIzYlRmduRkpGTS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGL0YvLUYjNiYtRiw2LVEqJnVtaW51czA7RidGL0YyRjVGN0Y5RjtGPUY/Rl1wRl9wRmduRkpGTUZeckYrRltvRistRlk2JC1GIzYmLUZecTYlRltvLUYjNiRGZ25GL0ZeckZmcC1GXnE2JS1GRzYlUSN4MkYnRkpGTUZcc0ZeckYvRi9Gam8tRl5xNiVGYHBGXHNGXnJGL0YvRitGXm9GK0Zhby1GRzYlUSJ0RidGSkZNRitGXm9Gam9GY3BGK0Zhb0Zlc0YrRmNwRmpvLUZHNiVRJGR4MkYnRkpGTUYrRmFvRmVzRitGaHNGL0YvLUYsNi1RIjpGJ0YvRjJGNUY3RjlGO0Y9Rj9GUkZULyUrZXhlY3V0YWJsZUdGNEYv">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJy1GLDYtUSomY29sb25lcTtGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRLDAuMjc3Nzc3OGVtRicvRkVGUy1GRzYlUSdldmFsREdGJ0ZKRk0tSShtZmVuY2VkR0YkNiQtRiM2Ty1JI21uR0YkNiRRIjJGJ0YvRistRkc2JVEjeDFGJ0ZKRk1GKy1GRzYlUSRkeDNGJ0ZKRk1GKy1GLDYtUSImRidGL0YyRjVGN0Y5RjtGPUY/RkFGRC1GRzYlUSJzRidGSkZNRistRkc2JVEkZHg0RidGSkZNLUYsNi1RKCZtaW51cztGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRLDAuMjIyMjIyMmVtRicvRkVGXnBGZ25GKy1GRzYlUSN4NEYnRkpGTUYrLUZHNiVRJGR4MUYnRkpGTUYrRmFvRmRvRitGXm8tRiw2LVEiK0YnRi9GMkY1RjdGOUY7Rj1GP0ZdcEZfcC1GWTYkLUYjNiotSSVtc3VwR0YkNiUtRlk2JC1GIzYmLUZobjYkUSIxRidGL0ZmcC1GXnE2JS1GRzYlUSN4M0YnRkpGTS1GIzYlRmduRkpGTS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGL0YvLUYjNiYtRiw2LVEqJnVtaW51czA7RidGL0YyRjVGN0Y5RjtGPUY/Rl1wRl9wRmduRkpGTUZeckYrRltvRistRlk2JC1GIzYmLUZecTYlRltvLUYjNiRGZ25GL0ZeckZmcC1GXnE2JS1GRzYlUSN4MkYnRkpGTUZcc0ZeckYvRi9Gam8tRl5xNiVGYHBGXHNGXnJGL0YvRitGXm9GK0Zhby1GRzYlUSJ0RidGSkZNRitGXm9Gam9GY3BGK0Zhb0Zlc0YrRmNwRmpvLUZHNiVRJGR4MkYnRkpGTUYrRmFvRmVzRitGaHNGL0YvLUYsNi1RIjpGJ0YvRjJGNUY3RjlGO0Y9Rj9GUkZULyUrZXhlY3V0YWJsZUdGNEYv</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L585" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEvS2lsbGluZ1ZlY3RvcnNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSJnRidGL0YyLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvRjNRJ25vcm1hbEYnRkAtSSNtb0dGJDYtUSI7RidGQC8lJmZlbmNlR0Y/LyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLUYsNiVRJW5vcHNGJ0YvRjItRjY2JC1GIzYlLUYsNiVRIiVGJ0YvRjJGPUZARkBGPUZA">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEvS2lsbGluZ1ZlY3RvcnNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSJnRidGL0YyLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvRjNRJ25vcm1hbEYnRkAtSSNtb0dGJDYtUSI7RidGQC8lJmZlbmNlR0Y/LyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLUYsNiVRJW5vcHNGJ0YvRjItRjY2JC1GIzYlLUYsNiVRIiVGJ0YvRjJGPUZARkBGPUZA</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSShtZmVuY2VkR0YkNiYtSSVtcm93R0YkNiYtRiM2JC1GLzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y+LyUpc3RyZXRjaHlHRj4vJSpzeW1tZXRyaWNHRj4vJShsYXJnZW9wR0Y+LyUubW92YWJsZWxpbWl0c0dGPi8lJ2FjY2VudEdGPi8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRk0tRiM2JC1GLzYmLUYsNiQtRi82Ji1JJW1zdXBHRiQ2JS1JI21pR0YkNiVRI3gzRicvJSdpdGFsaWNHUSV0cnVlRicvRjpRJ2l0YWxpY0YnLUkjbW5HRiQ2JFEiMkYnRjkvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni1RJyZwbHVzO0YnRjlGPEY/RkFGQ0ZFRkdGSUZLRk4tRl9vNiRRIjFGJ0Y5RjlGOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY8Rj9GQUZDRkVGR0ZJL0ZMUSYwLjBlbUYnL0ZPRl9wLUZmbjYlUSVEX3gzRidGaW5GXG9GOS1GLzYoLUZmbjYlUStfREdwcm9kdWN0RidGaW5GXG8tRjY2LVEwJkFwcGx5RnVuY3Rpb247RidGOUY8Rj9GQUZDRkVGR0ZJRl5wRmBwLUYsNiQtRi82KC1GLzYmLUYvNiRGWEY5LUY2Ni1RIitGJ0Y5RjxGP0ZBRkNGRUZHRklGS0ZORmhvRjktRjY2LVEiLEYnRjlGPC9GQEZbb0ZBRkNGRUZHRklGXnAvRk9RLDAuMzMzMzMzM2VtRidGYXAvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj5GOUY5Rl1yRmByRjlGZW8tRiM2JC1GLzYmLUYsNiQtRi82Ji1GLzYoRl5vRltwLUZmbjYlUSN4NEYnRmluRlxvRltwRmVuRjlGZW8tRi82JkZeb0ZbcC1GZm42JVEjeDFGJ0ZpbkZcb0Y5RjlGOUZbcC1GZm42JVElRF94NEYnRmluRlxvRjktRi82KEZmcEZpcC1GLDYkLUYvNigtRi82Ji1GLzYoRl5vRltwRmVuRltwRlxzRjlGZHFGX3NGOUZncUZkc0ZdckZgckY5RjlGXXJGYHJGOUY5LUYvNigtRmZuNiVRJF9ER0YnRmluRlxvRmlwLUYsNiQtRi82Ji1GLDYmLUYvNigtRiw2Ji1GLzYqLUkjbXNHRiQ2I1EndmVjdG9yRidGZ3EtRmZuNiVRI1I0RidGaW5GXG9GZ3EtRiw2Ji1GLzYmLUZmbjYjUSFGJ0ZdckZgckY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXJGYHJGOUY5RmB2RmN2RmdxLUYsNiYtRi82KC1GLDYmLUYvNigtRiw2Ji1GLzYmLUZfbzYkUSIzRidGOUZdckZgckY5RjlGYHZGY3ZGZ3EtRi82J0Y1RmJxLUY2Ni1RKCZtaW51cztGJ0Y5RjxGP0ZBRkNGRUZHRklGS0ZORmhvRjlGXXJGYHJGOUY5RmB2RmN2RmdxLUYsNiYtRi82KC1GLDYmLUYvNiYtRl9vNiRRIjRGJ0Y5Rl1yRmByRjlGOUZgdkZjdkZncUZddEZdckZgckY5RjlGYHZGY3ZGXXJGYHJGOUY5RmB2RmN2Rl1yRmByRjlGOUZgdkZjdkZdckZgckY5RjlGXXJGYHJGOUZdckZgckY5RjkvRmF2UScmbHNxYjtGJy9GZHZRJyZyc3FiO0YnLUYsNiYtRi82JkZhdEZdckZgckY5RjlGYHZGY3Y=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM3Iy1JKm1jb21wbGV0ZUc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiQtSSVtcm93R0YvNiYtSSNtb0dGLzYjUSomdW1pbnVzMDtGKC1GLjYkLUY0NiUtSShtZmVuY2VkR0YvNiMtRjQ2JS1JJW1zdXBHRi82JC1JI21pR0YvNiNRI3gzRigtSSNtbkdGLzYjUSIyRigtRjc2I1EnJnBsdXM7RigtRks2I1EiMUYoLUY3NiNRMSZJbnZpc2libGVUaW1lcztGKC1GRzYjUSVEX3gzRigtSSZfSG9sZEdGLzYjNyMtRi42JEY8LUZlbjYjNyMtSStfREdwcm9kdWN0R0YoNiQsJiokKUkjeDNHRiYiIiMiIiJGZW9GZW9GZW9JJURfeDNHNiMvSSdfbG9jYWxHRiZJMF9uMTcwMjA1MDc3OTcxMkdGKEZOLUYuNiQtRjQ2JS1GPzYjLUY0NiUtRjQ2J0ZKRlQtRkc2I1EjeDRGKEZURkZGTi1GNDYlRkpGVC1GRzYjUSN4MUYoRlQtRkc2I1ElRF94NEYoLUZlbjYjNyMtRi42JEZdcC1GZW42IzcjLUZebzYkLCYqKEZkb0Zlb0Zjb0Zlb0kjeDRHRiZGZW9GZW8qJkZkb0Zlb0kjeDFHRiZGZW9GZW9JJURfeDRHNiMvRmlvSTBfbjE3MDIwNTA3NDA4MDBHRigtRmVuNiM3Iy1JJF9ER0dGKDYjNyQ3JVEndmVjdG9yRihJI1I0R0YoNyI3JDckNyMiIiQsJkZhbyEiIkZlb0ZjczckNyMiIiVGanE3I0Zlcg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIi</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L593" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEvS2lsbGluZ1RlbnNvcnNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSJnRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JI21uR0YkNiRRIjJGJ0ZBRkFGQS1GPjYtUSI6RidGQUZDL0ZHRkVGSEZKRkxGTkZQL0ZTUSwwLjI3Nzc3NzhlbUYnL0ZWRltvLUYsNiVRJW5vcHNGJ0YvRjItRjY2JC1GIzYkLUYsNiVRIiVGJ0YvRjJGQUZBLyUrZXhlY3V0YWJsZUdGRUZB">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEvS2lsbGluZ1RlbnNvcnNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSJnRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JI21uR0YkNiRRIjJGJ0ZBRkFGQS1GPjYtUSI6RidGQUZDL0ZHRkVGSEZKRkxGTkZQL0ZTUSwwLjI3Nzc3NzhlbUYnL0ZWRltvLUYsNiVRJW5vcHNGJ0YvRjItRjY2JC1GIzYkLUYsNiVRIiVGJ0YvRjJGQUZBLyUrZXhlY3V0YWJsZUdGRUZB</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIj</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L603" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEvS2lsbGluZ1RlbnNvcnNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSJnRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JI21uR0YkNiRRIjNGJ0ZBRkFGQS1GPjYtUSI6RidGQUZDL0ZHRkVGSEZKRkxGTkZQL0ZTUSwwLjI3Nzc3NzhlbUYnL0ZWRltvLUYsNiVRJW5vcHNGJ0YvRjItRjY2JC1GIzYkLUYsNiVRIiVGJ0YvRjJGQUZBLyUrZXhlY3V0YWJsZUdGRUZB">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEvS2lsbGluZ1RlbnNvcnNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSJnRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JI21uR0YkNiRRIjNGJ0ZBRkFGQS1GPjYtUSI6RidGQUZDL0ZHRkVGSEZKRkxGTkZQL0ZTUSwwLjI3Nzc3NzhlbUYnL0ZWRltvLUYsNiVRJW5vcHNGJ0YvRjItRjY2JC1GIzYkLUYsNiVRIiVGJ0YvRjJGQUZBLyUrZXhlY3V0YWJsZUdGRUZB</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIj</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L600" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEvS2lsbGluZ1RlbnNvcnNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSJnRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JI21uR0YkNiRRIjRGJ0ZBRkFGQS1GPjYtUSI6RidGQUZDL0ZHRkVGSEZKRkxGTkZQL0ZTUSwwLjI3Nzc3NzhlbUYnL0ZWRltvLUYsNiVRJW5vcHNGJ0YvRjItRjY2JC1GIzYkLUYsNiVRIiVGJ0YvRjJGQUZBLyUrZXhlY3V0YWJsZUdGRUZB">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEvS2lsbGluZ1RlbnNvcnNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSJnRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JI21uR0YkNiRRIjRGJ0ZBRkFGQS1GPjYtUSI6RidGQUZDL0ZHRkVGSEZKRkxGTkZQL0ZTUSwwLjI3Nzc3NzhlbUYnL0ZWRltvLUYsNiVRJW5vcHNGJ0YvRjItRjY2JC1GIzYkLUYsNiVRIiVGJ0YvRjJGQUZBLyUrZXhlY3V0YWJsZUdGRUZB</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIk</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L587" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Wils-5</Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group labelreference="L590" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJy1GLDYtUSomY29sb25lcTtGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRLDAuMjc3Nzc3OGVtRicvRkVGUy1GRzYlUSdldmFsREdGJ0ZKRk0tSShtZmVuY2VkR0YkNiQtRiM2Ty1JI21uR0YkNiRRIjJGJ0YvRistRkc2JVEjeDFGJ0ZKRk1GKy1GRzYlUSRkeDNGJ0ZKRk1GKy1GLDYtUSImRidGL0YyRjVGN0Y5RjtGPUY/RkFGRC1GRzYlUSJzRidGSkZNRistRkc2JVEkZHg0RidGSkZNLUYsNi1RKCZtaW51cztGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRLDAuMjIyMjIyMmVtRicvRkVGXnBGZ25GKy1GRzYlUSN4NEYnRkpGTUYrLUZHNiVRJGR4MUYnRkpGTUYrRmFvRmRvRitGXm8tRiw2LVEiK0YnRi9GMkY1RjdGOUY7Rj1GP0ZdcEZfcC1GWTYkLUYjNiotSSVtc3VwR0YkNiUtRlk2JC1GIzYmLUZobjYkUSIxRidGL0Zqby1GXnE2JS1GRzYlUSN4M0YnRkpGTS1GIzYlRmduRkpGTS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGL0YvLUYjNiYtRiw2LVEqJnVtaW51czA7RidGL0YyRjVGN0Y5RjtGPUY/Rl1wRl9wRmduRkpGTUZeckYrRltvRistRlk2JC1GIzYmLUZecTYlRltvLUYjNiRGZ25GL0ZeckZmcC1GXnE2JS1GRzYlUSN4MkYnRkpGTUZcc0ZeckYvRi9Gam8tRl5xNiVGYHBGXHNGXnJGL0YvRitGXm9GK0Zhby1GRzYlUSJ0RidGSkZNRitGXm9Gam9GY3BGK0Zhb0Zlc0YrRmNwRmpvLUZHNiVRJGR4MkYnRkpGTUYrRmFvRmVzRitGaHNGL0YvLUYsNi1RIjpGJ0YvRjJGNUY3RjlGO0Y9Rj9GUkZULyUrZXhlY3V0YWJsZUdGNEYv">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJy1GLDYtUSomY29sb25lcTtGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRLDAuMjc3Nzc3OGVtRicvRkVGUy1GRzYlUSdldmFsREdGJ0ZKRk0tSShtZmVuY2VkR0YkNiQtRiM2Ty1JI21uR0YkNiRRIjJGJ0YvRistRkc2JVEjeDFGJ0ZKRk1GKy1GRzYlUSRkeDNGJ0ZKRk1GKy1GLDYtUSImRidGL0YyRjVGN0Y5RjtGPUY/RkFGRC1GRzYlUSJzRidGSkZNRistRkc2JVEkZHg0RidGSkZNLUYsNi1RKCZtaW51cztGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRLDAuMjIyMjIyMmVtRicvRkVGXnBGZ25GKy1GRzYlUSN4NEYnRkpGTUYrLUZHNiVRJGR4MUYnRkpGTUYrRmFvRmRvRitGXm8tRiw2LVEiK0YnRi9GMkY1RjdGOUY7Rj1GP0ZdcEZfcC1GWTYkLUYjNiotSSVtc3VwR0YkNiUtRlk2JC1GIzYmLUZobjYkUSIxRidGL0Zqby1GXnE2JS1GRzYlUSN4M0YnRkpGTS1GIzYlRmduRkpGTS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGL0YvLUYjNiYtRiw2LVEqJnVtaW51czA7RidGL0YyRjVGN0Y5RjtGPUY/Rl1wRl9wRmduRkpGTUZeckYrRltvRistRlk2JC1GIzYmLUZecTYlRltvLUYjNiRGZ25GL0ZeckZmcC1GXnE2JS1GRzYlUSN4MkYnRkpGTUZcc0ZeckYvRi9Gam8tRl5xNiVGYHBGXHNGXnJGL0YvRitGXm9GK0Zhby1GRzYlUSJ0RidGSkZNRitGXm9Gam9GY3BGK0Zhb0Zlc0YrRmNwRmpvLUZHNiVRJGR4MkYnRkpGTUYrRmFvRmVzRitGaHNGL0YvLUYsNi1RIjpGJ0YvRjJGNUY3RjlGO0Y9Rj9GUkZULyUrZXhlY3V0YWJsZUdGNEYv</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L595" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEvS2lsbGluZ1ZlY3RvcnNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSJnRidGL0YyLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvRjNRJ25vcm1hbEYnRkAtSSNtb0dGJDYtUSI7RidGQC8lJmZlbmNlR0Y/LyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLUYsNiVRJW5vcHNGJ0YvRjItRjY2JC1GIzYlLUYsNiVRIiVGJ0YvRjJGPUZARkBGPUZA">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEvS2lsbGluZ1ZlY3RvcnNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSJnRidGL0YyLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvRjNRJ25vcm1hbEYnRkAtSSNtb0dGJDYtUSI7RidGQC8lJmZlbmNlR0Y/LyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLUYsNiVRJW5vcHNGJ0YvRjItRjY2JC1GIzYlLUYsNiVRIiVGJ0YvRjJGPUZARkBGPUZA</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSShtZmVuY2VkR0YkNiYtSSVtcm93R0YkNiYtRiM2JC1GLzYnLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y+LyUpc3RyZXRjaHlHRj4vJSpzeW1tZXRyaWNHRj4vJShsYXJnZW9wR0Y+LyUubW92YWJsZWxpbWl0c0dGPi8lJ2FjY2VudEdGPi8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRk0tRiM2JC1GLzYmLUYsNiQtRi82Ji1JJW1zdXBHRiQ2JS1JI21pR0YkNiVRI3gzRicvJSdpdGFsaWNHUSV0cnVlRicvRjpRJ2l0YWxpY0YnLUkjbW5HRiQ2JFEiMkYnRjkvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni1RKCZtaW51cztGJ0Y5RjxGP0ZBRkNGRUZHRklGS0ZOLUZfbzYkUSIxRidGOUY5RjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGPEY/RkFGQ0ZFRkdGSS9GTFEmMC4wZW1GJy9GT0ZfcC1GZm42JVElRF94M0YnRmluRlxvRjktRi82KC1GZm42JVErX0RHcHJvZHVjdEYnRmluRlxvLUY2Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjlGPEY/RkFGQ0ZFRkdGSUZecEZgcC1GLDYkLUYvNigtRi82Ji1GLzYkRlhGOUZlb0Zob0Y5LUY2Ni1RIixGJ0Y5RjwvRkBGW29GQUZDRkVGR0ZJRl5wL0ZPUSwwLjMzMzMzMzNlbUYnRmFwLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y+RjlGOUZqcUZdckY5LUY2Ni1RJyZwbHVzO0YnRjlGPEY/RkFGQ0ZFRkdGSUZLRk4tRiM2JC1GLzYmLUYsNiQtRi82Ji1GLzYoRl5vRltwLUZmbjYlUSN4NEYnRmluRlxvRltwRmVuRjlGX3ItRi82JkZeb0ZbcC1GZm42JVEjeDFGJ0ZpbkZcb0Y5RjlGOUZbcC1GZm42JVElRF94NEYnRmluRlxvRjktRi82KEZmcEZpcC1GLDYkLUYvNigtRi82Ji1GLzYoRl5vRltwRmVuRltwRlxzRjktRjY2LVEiK0YnRjlGPEY/RkFGQ0ZFRkdGSUZLRk5GX3NGOUZkcUZkc0ZqcUZdckY5RjlGanFGXXJGOUY5LUYvNigtRmZuNiVRJF9ER0YnRmluRlxvRmlwLUYsNiQtRi82Ji1GLDYmLUYvNigtRiw2Ji1GLzYqLUkjbXNHRiQ2I1EndmVjdG9yRidGZHEtRmZuNiVRI1I0RidGaW5GXG9GZHEtRiw2Ji1GLzYmLUZmbjYjUSFGJ0ZqcUZdckY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGanFGXXJGOUY5RmN2RmZ2RmRxLUYsNiYtRi82KC1GLDYmLUYvNigtRiw2Ji1GLzYmLUZfbzYkUSIzRidGOUZqcUZdckY5RjlGY3ZGZnZGZHEtRi82J0Y1RmJxRmF0RmhvRjlGanFGXXJGOUY5RmN2RmZ2RmRxLUYsNiYtRi82KC1GLDYmLUYvNiYtRl9vNiRRIjRGJ0Y5RmpxRl1yRjlGOUZjdkZmdkZkcUZddEZqcUZdckY5RjlGY3ZGZnZGanFGXXJGOUY5RmN2RmZ2RmpxRl1yRjlGOUZjdkZmdkZqcUZdckY5RjlGanFGXXJGOUZqcUZdckY5RjkvRmR2UScmbHNxYjtGJy9GZ3ZRJyZyc3FiO0YnLUYsNiYtRi82JkZkdEZqcUZdckY5RjlGY3ZGZnY=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM3Iy1JKm1jb21wbGV0ZUc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiQtSSVtcm93R0YvNiYtSSNtb0dGLzYjUSomdW1pbnVzMDtGKC1GLjYkLUY0NiUtSShtZmVuY2VkR0YvNiMtRjQ2JS1JJW1zdXBHRi82JC1JI21pR0YvNiNRI3gzRigtSSNtbkdGLzYjUSIyRigtRjc2I1EoJm1pbnVzO0YoLUZLNiNRIjFGKC1GNzYjUTEmSW52aXNpYmxlVGltZXM7RigtRkc2I1ElRF94M0YoLUkmX0hvbGRHRi82IzcjLUYuNiRGPC1GZW42IzcjLUkrX0RHcHJvZHVjdEdGKDYkLCYqJClJI3gzR0YmIiIjIiIiRmVvRmVvISIiSSVEX3gzRzYjL0knX2xvY2FsR0YmSTBfbjE3MDA5OTk2MTM0MDhHRigtRjc2I1EnJnBsdXM7RigtRi42JC1GNDYlLUY/NiMtRjQ2JS1GNDYnRkpGVC1GRzYjUSN4NEYoRlRGRkZccC1GNDYlRkpGVC1GRzYjUSN4MUYoRlQtRkc2I1ElRF94NEYoLUZlbjYjNyMtRi42JEZhcC1GZW42IzcjLUZebzYkLCYqKEZkb0Zlb0Zjb0Zlb0kjeDRHRiZGZW9GZW8qJkZkb0Zlb0kjeDFHRiZGZW9GZW9JJURfeDRHNiMvRmpvSTBfbjE3MDE1NDM0NjU2NjRHRigtRmVuNiM3Iy1JJF9ER0dGKDYjNyQ3JVEndmVjdG9yRihJI1I0R0YoNyI3JDckNyMiIiQsJkZhb0Zmb0Zlb0ZlbzckNyMiIiVGXnI3I0Zpcg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIi</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L601" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEvS2lsbGluZ1RlbnNvcnNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSJnRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JI21uR0YkNiRRIjJGJ0ZBRkFGQS1GPjYtUSI6RidGQUZDL0ZHRkVGSEZKRkxGTkZQL0ZTUSwwLjI3Nzc3NzhlbUYnL0ZWRltvLUYsNiVRJW5vcHNGJ0YvRjItRjY2JC1GIzYkLUYsNiVRIiVGJ0YvRjJGQUZBLyUrZXhlY3V0YWJsZUdGRUZB">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEvS2lsbGluZ1RlbnNvcnNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSJnRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JI21uR0YkNiRRIjJGJ0ZBRkFGQS1GPjYtUSI6RidGQUZDL0ZHRkVGSEZKRkxGTkZQL0ZTUSwwLjI3Nzc3NzhlbUYnL0ZWRltvLUYsNiVRJW5vcHNGJ0YvRjItRjY2JC1GIzYkLUYsNiVRIiVGJ0YvRjJGQUZBLyUrZXhlY3V0YWJsZUdGRUZB</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIj</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L606" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEvS2lsbGluZ1RlbnNvcnNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSJnRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JI21uR0YkNiRRIjNGJ0ZBRkFGQS1GPjYtUSI6RidGQUZDL0ZHRkVGSEZKRkxGTkZQL0ZTUSwwLjI3Nzc3NzhlbUYnL0ZWRltvLUYsNiVRJW5vcHNGJ0YvRjItRjY2JC1GIzYkLUYsNiVRIiVGJ0YvRjJGQUZBLyUrZXhlY3V0YWJsZUdGRUZB">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEvS2lsbGluZ1RlbnNvcnNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSJnRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JI21uR0YkNiRRIjNGJ0ZBRkFGQS1GPjYtUSI6RidGQUZDL0ZHRkVGSEZKRkxGTkZQL0ZTUSwwLjI3Nzc3NzhlbUYnL0ZWRltvLUYsNiVRJW5vcHNGJ0YvRjItRjY2JC1GIzYkLUYsNiVRIiVGJ0YvRjJGQUZBLyUrZXhlY3V0YWJsZUdGRUZB</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIj</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L607" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEvS2lsbGluZ1RlbnNvcnNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSJnRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JI21uR0YkNiRRIjRGJ0ZBRkFGQS1GPjYtUSI6RidGQUZDL0ZHRkVGSEZKRkxGTkZQL0ZTUSwwLjI3Nzc3NzhlbUYnL0ZWRltvLUYsNiVRJW5vcHNGJ0YvRjItRjY2JC1GIzYkLUYsNiVRIiVGJ0YvRjJGQUZBLyUrZXhlY3V0YWJsZUdGRUZB">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEvS2lsbGluZ1RlbnNvcnNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSJnRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1JI21uR0YkNiRRIjRGJ0ZBRkFGQS1GPjYtUSI6RidGQUZDL0ZHRkVGSEZKRkxGTkZQL0ZTUSwwLjI3Nzc3NzhlbUYnL0ZWRltvLUYsNiVRJW5vcHNGJ0YvRjItRjY2JC1GIzYkLUYsNiVRIiVGJ0YvRjJGQUZBLyUrZXhlY3V0YWJsZUdGRUZB</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIk</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L621" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L566" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJy1GLDYtUSomY29sb25lcTtGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRLDAuMjc3Nzc3OGVtRicvRkVGUy1GRzYlUSdldmFsREdGJ0ZKRk0tSShtZmVuY2VkR0YkNiQtRiM2Ty1JI21uR0YkNiRRIjJGJ0YvRistRkc2JVEjeDFGJ0ZKRk1GKy1GRzYlUSRkeDNGJ0ZKRk1GKy1GLDYtUSImRidGL0YyRjVGN0Y5RjtGPUY/RkFGRC1GRzYlUSJzRidGSkZNRistRkc2JVEkZHg0RidGSkZNLUYsNi1RKCZtaW51cztGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRLDAuMjIyMjIyMmVtRicvRkVGXnBGZ25GKy1GRzYlUSN4NEYnRkpGTUYrLUZHNiVRJGR4MUYnRkpGTUYrRmFvRmRvRitGXm8tRiw2LVEiK0YnRi9GMkY1RjdGOUY7Rj1GP0ZdcEZfcC1GWTYkLUYjNiotSSZtZnJhY0dGJDYoLUZHNiVRImtGJ0ZKRk0tRiM2JS1JJW1zdXBHRiQ2JS1GWTYkLUYjNi0tRkc2JVEjYzBGJ0ZKRk1GZnAtRkc2JVEjYzFGJ0ZKRk1GKy1GRzYlUSN4M0YnRkpGTUZmcC1GRzYlUSNjMkYnRkpGTUYrLUZmcTYlRmJyLUYjNiVGZ25GSkZNLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0ZKRk1GL0ZqckZcc0ZKRk0vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmRzLyUpYmV2ZWxsZWRHRjRGK0Zbb0YrLUZZNiQtRiM2Ji1GZnE2JUZbby1GIzYkRmduRi9GXHNGZnAtRmZxNiUtRkc2JVEjeDJGJ0ZKRk1GX3RGXHNGL0YvRmpvLUZmcTYlRmBwRl90RlxzRi9GL0YrRl5vRitGYW8tRkc2JVEidEYnRkpGTUYrRl5vRmpvRmNwRitGYW9GaHRGK0ZjcEZqby1GRzYlUSRkeDJGJ0ZKRk1GK0Zhb0ZodEYrRlt1Ri9GLy1GLDYtUSI6RidGL0YyRjVGN0Y5RjtGPUY/RlJGVC8lK2V4ZWN1dGFibGVHRjRGLw==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJy1GLDYtUSomY29sb25lcTtGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRLDAuMjc3Nzc3OGVtRicvRkVGUy1GRzYlUSdldmFsREdGJ0ZKRk0tSShtZmVuY2VkR0YkNiQtRiM2Ty1JI21uR0YkNiRRIjJGJ0YvRistRkc2JVEjeDFGJ0ZKRk1GKy1GRzYlUSRkeDNGJ0ZKRk1GKy1GLDYtUSImRidGL0YyRjVGN0Y5RjtGPUY/RkFGRC1GRzYlUSJzRidGSkZNRistRkc2JVEkZHg0RidGSkZNLUYsNi1RKCZtaW51cztGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRLDAuMjIyMjIyMmVtRicvRkVGXnBGZ25GKy1GRzYlUSN4NEYnRkpGTUYrLUZHNiVRJGR4MUYnRkpGTUYrRmFvRmRvRitGXm8tRiw2LVEiK0YnRi9GMkY1RjdGOUY7Rj1GP0ZdcEZfcC1GWTYkLUYjNiotSSZtZnJhY0dGJDYoLUZHNiVRImtGJ0ZKRk0tRiM2JS1JJW1zdXBHRiQ2JS1GWTYkLUYjNi0tRkc2JVEjYzBGJ0ZKRk1GZnAtRkc2JVEjYzFGJ0ZKRk1GKy1GRzYlUSN4M0YnRkpGTUZmcC1GRzYlUSNjMkYnRkpGTUYrLUZmcTYlRmJyLUYjNiVGZ25GSkZNLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0ZKRk1GL0ZqckZcc0ZKRk0vJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmRzLyUpYmV2ZWxsZWRHRjRGK0Zbb0YrLUZZNiQtRiM2Ji1GZnE2JUZbby1GIzYkRmduRi9GXHNGZnAtRmZxNiUtRkc2JVEjeDJGJ0ZKRk1GX3RGXHNGL0YvRmpvLUZmcTYlRmBwRl90RlxzRi9GL0YrRl5vRitGYW8tRkc2JVEidEYnRkpGTUYrRl5vRmpvRmNwRitGYW9GaHRGK0ZjcEZqby1GRzYlUSRkeDJGJ0ZKRk1GK0Zhb0ZodEYrRlt1Ri9GLy1GLDYtUSI6RidGL0YyRjVGN0Y5RjtGPUY/RlJGVC8lK2V4ZWN1dGFibGVHRjRGLw==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L610" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEiWEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYqLUZTNiQtRiM2LC1GLDYlUSNjMEYnRi9GMi1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORlxvLUYsNiVRI2MxRidGL0YyLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GZW8tRiw2JVEjeDNGJ0YvRjJGaG4tRiw2JVEjYzJGJ0YvRjJGYW8tSSVtc3VwR0YkNiVGZ28tRiM2JC1JI21uR0YkNiRRIjJGJ0Y5RjkvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRjlGOUZhby1GLDYlUSVEX3gzRidGL0YyLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGW29GXW8tRlM2JC1GIzY0RmJwRmFvRmpvRmFvLUYsNiVRI3gxRidGL0YyRmhuRl5vRmFvLUYsNiVRI3g0RidGL0YyRmhuRmJwRmFvRmpvRmFvRmdvRmFvRmZxRjlGOUZhby1GLDYlUSVEX3g0RidGL0YyRjlGOUZhby1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEiWEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYqLUZTNiQtRiM2LC1GLDYlUSNjMEYnRi9GMi1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORlxvLUYsNiVRI2MxRidGL0YyLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GZW8tRiw2JVEjeDNGJ0YvRjJGaG4tRiw2JVEjYzJGJ0YvRjJGYW8tSSVtc3VwR0YkNiVGZ28tRiM2JC1JI21uR0YkNiRRIjJGJ0Y5RjkvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRjlGOUZhby1GLDYlUSVEX3gzRidGL0YyLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGW29GXW8tRlM2JC1GIzY0RmJwRmFvRmpvRmFvLUYsNiVRI3gxRidGL0YyRmhuRl5vRmFvLUYsNiVRI3g0RidGL0YyRmhuRmJwRmFvRmpvRmFvRmdvRmFvRmZxRjlGOUZhby1GLDYlUSVEX3g0RidGL0YyRjlGOUZhby1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L569" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEuTGllRGVyaXZhdGl2ZUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRIlhGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiVRImdGJ0YvRjIvJStleGVjdXRhYmxlR0ZFRkFGQUZlbkZB">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEuTGllRGVyaXZhdGl2ZUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRIlhGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiVRImdGJ0YvRjIvJStleGVjdXRhYmxlR0ZFRkFGQUZlbkZB</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtRiM2JC1GLDYmLUkjbWlHRiQ2JVEiMEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJy9GOlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkQvJSlzdHJldGNoeUdGRC8lKnN5bW1ldHJpY0dGRC8lKGxhcmdlb3BHRkQvJS5tb3ZhYmxlbGltaXRzR0ZELyUnYWNjZW50R0ZELyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGUy1GMzYlUSRkeDFGJ0Y2RjlGQC1GLDYoLUYzNiVRK19ER3Byb2R1Y3RGJ0Y2RjktRj02LVEwJkFwcGx5RnVuY3Rpb247RidGQEZCRkVGR0ZJRktGTUZPRlFGVC1JKG1mZW5jZWRHRiQ2JC1GLDYoRjItRj02LVEiLEYnRkBGQi9GRkY4RkdGSUZLRk1GT0ZRL0ZVUSwwLjMzMzMzMzNlbUYnRlYvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkRGQEZARmZvRmlvRkBGPEZWRkAtRiw2KC1GMzYlUSRfREdGJ0Y2RjlGaG4tRlxvNiQtRiw2Ji1GXG82Ji1GLDYoLUZcbzYmLUYsNiotSSNtc0dGJDYjUSd0ZW5zb3JGJ0Zgby1GMzYlUSNSNEYnRjZGOUZgby1GXG82Ji1GLDYoLUZcbzYmLUYsNigtRl1xNiNRKGNvdl9iYXNGJ0Zgb0ZbckZmb0Zpb0ZARkAvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYG8tRlxvNiYtRiw2Ji1GMzYjUSFGJ0Zmb0Zpb0ZARkBGXnJGYXJGZm9GaW9GQEZARl5yRmFyRmZvRmlvRkBGQEZeckZhckZgby1GXG82Ji1GLDYmLUZcbzYmLUYsNigtRlxvNiYtRiw2KC1JI21uR0YkNiRRIjFGJ0ZARmBvRmdzRmZvRmlvRkBGQEZeckZhckZgby1GaHM2JEY1RkBGZm9GaW9GQEZARl5yRmFyRmZvRmlvRkBGQEZeckZhckZmb0Zpb0ZARkBGXnJGYXJGZm9GaW9GQEZARmZvRmlvRkA=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUklbXJvd0dGLjYlLUYtNiQtRjM2JS1JI21pR0YuNiNRJGAwYEYoLUkjbW9HRi42I1ExJkludmlzaWJsZVRpbWVzO0YoLUY6NiNRJGR4MUYoLUkmX0hvbGRHRi42IzcjLUYtNiRGNy1GRTYjNyMtRi02JEY3LUZFNiM3Iy1JK19ER3Byb2R1Y3RHRig2JEkiMEdGKEkkZHgxRzYjL0knX2xvY2FsR0YmSTBfbjE3MDE5NjU5NzIyODhHRihGPUZBLUZFNiM3Iy1JJF9ER0dGKDYjNyQ3JVEndGVuc29yRihJI1I0R0YoNyQ3JFEoY292X2Jhc0YoRmFvNyI3IzckNyQiIiJGZm8iIiFGZ24=</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L576" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="presentation" inline-output="false" labelreference="L639" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Equation executable="true" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="presentation" inline-output="false" labelreference="L3" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Equation executable="true" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv</Equation></Text-field>
</Input>
</Group></Presentation-Block>
</Worksheet>

==> anc/README.txt <==
Maple Codes - Supplementary to the article 'Killing Tensors in Koutras--McIntosh Spacetimes' 
By Boris Kruglikov and Wijnand Steneker; University of Tromsø. Date: 30th June 2022.

This zip-file contains the following (Maple-)files:

- Algorithm 1 (Cartan's Prolongation Method) for several conformally flat pp-waves (metrics 1, 2, 3 and 4)

- Algorithm 2 (Finding Syzygies/Relations among Killing Tensors) for these conformally flat pp-waves

- Algorithm 1 (Cartan's Prolongation Method) for several Wils metrics (metrics 1, 2, 3)

- WilsGeneralCase (Cartan's Method for General Case) for linear and quadratic integrals of the general Wils metric. 
(In these files we deduce the explicit form of f for which there is an additional Killing vector in the Wils metric.)

- A Sage-file that converts the textfile containing the (nonzero) matrix entries to a matrix and computes its rank using the LinBox package.
(Use the attach or load commands to use the file in Sage.)

- A Maple-file (matrixdimensions.mw) that computes the dimensions (nr of rows and columns) of each prolongation matrix. 
This file can be used in combination with the above Sage-file.

- Koutras-McIntosh general Linear and Quadratic Integrals computes specification of exceptional parameters

- Conformally_flat_ppwave-Syzygy_KT computes algebraic relations between Killing tensors of low degrees for specific and generic parameters

==> anc/WilsGeneralCaseLinearIntegrals.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="2021" minor="0"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="true" autoexpanding_sections="true" UserProfileName="Maple Default Profile" NumericFormat-ApplyInteger="true" NumericFormat-ApplyRational="true" NumericFormat-ApplyExponent="false" editable="true">
</View-Properties>
<MapleNet-Properties prettyprint="3" warnlevel="3" compactdisplay="false" preplot="" helpbrowser="standard" displayprecision="-1" echo="1" scientificx="true" unitattributes="&quot;fontweight&quot; = &quot;bold&quot;" imaginaryunit="I" longdelim="true" elisiontermsthreshold="10000" elisiondigitsafter="100" elisiondigitsbefore="100" plotdevice="inline" errorbreak="1" plotoptions="" plotdriver="opengl" quiet="false" elisiontermsbefore="100" elisiontermsafter="100" historytimestamp="false" screenwidth="79" indentamount="4" plotoutput="terminal" screenpixelheight="1080" rtablesize="[10, 10]" useclientjvm="true" format="worksheet" labelwidth="20" postplot="" typesetting="extended" ansi="false" ansicolor="[]" elisiondigitsthreshold="10000" showassumed="1" ansilprint="false" trailingsemicolon="true" errorcursor="false" labelling="true" screenheight="25" prompt="&gt; " verboseproc="1" latexwidth="8.0" ShowLabels="true"/>
<Styles>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="16" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[40,120,40]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[120,0,14]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Atomic Variable" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[175,0,175]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="true"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.3" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="newline" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
</Styles>
<Startup-Code startupcode=""/>
<Task-table>
    <Task-category name="&lt;default&gt;"/>
</Task-table>
<Task/><Presentation-Block>
<Group view="code" labelreference="L536" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZLLUkjbWlHRiQ2JVEld2l0aEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYkLUYsNiVRNURpZmZlcmVudGlhbEdlb21ldHJ5RidGL0YyL0YzUSdub3JtYWxGJ0Y9LUkjbW9HRiQ2LVEiOkYnRj0vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkUvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGVEYrLUY2NiQtRiM2JC1GLDYlUSxMaWVBbGdlYnJhc0YnRi9GMkY9Rj1GP0YrLUY2NiQtRiM2JC1GLDYlUSdUZW5zb3JGJ0YvRjJGPUY9Rj9GKy1GNjYkLUYjNiQtRiw2JVEtR3JvdXBBY3Rpb25zRidGL0YyRj1GPUY/RistRjY2JC1GIzYkLUYsNiVRJlRvb2xzRidGL0YyRj1GPUY/LUYsNiVRLFByZWZlcmVuY2VzRidGL0YyLUY2NiQtRiM2KS1GLDYjUSFGJy1JI21zR0YkNiNRMFNob3dGcmFtZVByb21wdEYnLUZANi1RIixGJ0Y9RkMvRkdGMUZIRkpGTEZORlAvRlNRJjAuMGVtRicvRlZRLDAuMzMzMzMzM2VtRictRkA2LVEiJ0YnRj1GQ0ZGRkhGSkZMRk5GUC9GU1EsMC4xMTExMTExZW1GJy9GVkZgcS1GLDYlRkVGL0YyRmNxRj1GPUY/LUZANi1RIn5GJ0Y9RkNGRkZIRkpGTEZORlBGX3FGaHFGW3JGW3JGKy1GNjYkLUYjNiQtRiw2JVEuTGluZWFyQWxnZWJyYUYnRi9GMkY9Rj1GP0ZbckYrLUY2NiQtRiM2JC1GLDYlUSlQREVUb29sc0YnRi9GMkY9Rj1GP0ZbckYrLUY2NiQtRiM2JC1GLDYlUSxKZXRDYWxjdWx1c0YnRi9GMkY9Rj1GP0YrLUY2NiQtRiM2JS1GLDYlUStBcnJheVRvb2xzRidGL0YyLyUrZXhlY3V0YWJsZUdGRUY9Rj1GP0YrLUY2NiQtRiM2JC1GLDYlUSpMaXN0VG9vbHNGJ0YvRjJGPUY9Rj9GW3JGanNGPQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZLLUkjbWlHRiQ2JVEld2l0aEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYkLUYsNiVRNURpZmZlcmVudGlhbEdlb21ldHJ5RidGL0YyL0YzUSdub3JtYWxGJ0Y9LUkjbW9HRiQ2LVEiOkYnRj0vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkUvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGVEYrLUY2NiQtRiM2JC1GLDYlUSxMaWVBbGdlYnJhc0YnRi9GMkY9Rj1GP0YrLUY2NiQtRiM2JC1GLDYlUSdUZW5zb3JGJ0YvRjJGPUY9Rj9GKy1GNjYkLUYjNiQtRiw2JVEtR3JvdXBBY3Rpb25zRidGL0YyRj1GPUY/RistRjY2JC1GIzYkLUYsNiVRJlRvb2xzRidGL0YyRj1GPUY/LUYsNiVRLFByZWZlcmVuY2VzRidGL0YyLUY2NiQtRiM2KS1GLDYjUSFGJy1JI21zR0YkNiNRMFNob3dGcmFtZVByb21wdEYnLUZANi1RIixGJ0Y9RkMvRkdGMUZIRkpGTEZORlAvRlNRJjAuMGVtRicvRlZRLDAuMzMzMzMzM2VtRictRkA2LVEiJ0YnRj1GQ0ZGRkhGSkZMRk5GUC9GU1EsMC4xMTExMTExZW1GJy9GVkZgcS1GLDYlRkVGL0YyRmNxRj1GPUY/LUZANi1RIn5GJ0Y9RkNGRkZIRkpGTEZORlBGX3FGaHFGW3JGW3JGKy1GNjYkLUYjNiQtRiw2JVEuTGluZWFyQWxnZWJyYUYnRi9GMkY9Rj1GP0ZbckYrLUY2NiQtRiM2JC1GLDYlUSlQREVUb29sc0YnRi9GMkY9Rj1GP0ZbckYrLUY2NiQtRiM2JC1GLDYlUSxKZXRDYWxjdWx1c0YnRi9GMkY9Rj1GP0YrLUY2NiQtRiM2JS1GLDYlUStBcnJheVRvb2xzRidGL0YyLyUrZXhlY3V0YWJsZUdGRUY9Rj1GP0YrLUY2NiQtRiM2JC1GLDYlUSpMaXN0VG9vbHNGJ0YvRjJGPUY9Rj9GW3JGanNGPQ==</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L801" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L802" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Description: </Font></Text-field><Text-field style="Text" bold="true" layout="Normal"><Font bold="false">The aim of this Maple worksheet is to analyze the potential compatibility conditions of the general Wils metric.  Here, conditions on $f$ can arise (as a consequence of division by differential expressions in $f$ ). We obtain the explicit form of the function f(x3) for which the Wils metric admits a Killing vector. The code relies heavily on the Maple command 'eliminate'. This command allows us to control for which  jet variables we resolve using the prolongation equations. This command gives two outputs, the first is the list of resolved variables. The second output is the list of remaining equations after eliminating a variable. This command allows us to find potential compatibility conditions easily.</Font></Text-field><Text-field style="Text" layout="Normal">(Written by Wijnand Stenker under the supervision of prof. Boris Kruglikov. Supplement to the article 'Killing Tensors in Koutras--McIntosh Spacetimes.)</Text-field><Text-field style="Text" bold="true" layout="Normal"></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L816" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Result: </Font><Font bold="false">
The Wils metric admits a Killing vector if and only if </Font><Equation executable="true" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUYjNiotSSNtaUdGJDYlUSJmRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEwJkFwcGx5RnVuY3Rpb247RicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tSShtZmVuY2VkR0YkNiQtRiM2KC1GLjYlUSN4M0YnRjFGNC8lK2ZvcmVncm91bmRHUSpbMCwwLDI1NV1GJy8lK2V4ZWN1dGFibGVHRj8vJSlyZWFkb25seUdGMy8lMGZvbnRfc3R5bGVfbmFtZUdRKjJEfk91dHB1dEYnRjtGO0ZZRmZuRmhuRmpuRjstRjg2LVEpJmVxdWFscztGJ0Y7Rj1GQEZCRkRGRkZIRkovRk1RLDAuMjc3Nzc3OGVtRicvRlBGYW8tSSZtZnJhY0dGJDYoLUYuNiVRJF9DM0YnRjFGNC1JJW1zdXBHRiQ2JS1GUjYkLUYjNi8tRjg2LVEqJnVtaW51czA7RidGO0Y9RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRmRwLUZqbzYlLUYuNiVRJF9DMkYnRjFGNC1JI21uR0YkNiRRIjJGJ0Y7LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJy1GODYtUSgmbWludXM7RidGO0Y9RkBGQkZERkZGSEZKRmNwRmVwLUYjNixGW3EtRjg2LVExJkludmlzaWJsZVRpbWVzO0YnRjtGPUZARkJGREZGRkhGSkZMRk9GaHBGZ3FGVkZZRmZuRmhuRmpuRjtGYnEtRmpvNiVGVkZbcUZfcS1GODYtUScmcGx1cztGJ0Y7Rj1GQEZCRkRGRkZIRkpGY3BGZXAtRiM2Ki1GXHE2JFEiNEYnRjtGZ3EtRi42JVEkX0MxRidGMUY0RllGZm5GaG5Gam5GO0ZZRmZuRmhuRmpuRjtGO0ZbcUZfcS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGXHMvJSliZXZlbGxlZEdGP0ZZRmZuRmhuRmpuRjs=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUYjNiotSSNtaUdGJDYlUSJmRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEwJkFwcGx5RnVuY3Rpb247RicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tSShtZmVuY2VkR0YkNiQtRiM2KC1GLjYlUSN4M0YnRjFGNC8lK2ZvcmVncm91bmRHUSpbMCwwLDI1NV1GJy8lK2V4ZWN1dGFibGVHRj8vJSlyZWFkb25seUdGMy8lMGZvbnRfc3R5bGVfbmFtZUdRKjJEfk91dHB1dEYnRjtGO0ZZRmZuRmhuRmpuRjstRjg2LVEpJmVxdWFscztGJ0Y7Rj1GQEZCRkRGRkZIRkovRk1RLDAuMjc3Nzc3OGVtRicvRlBGYW8tSSZtZnJhY0dGJDYoLUYuNiVRJF9DM0YnRjFGNC1JJW1zdXBHRiQ2JS1GUjYkLUYjNi8tRjg2LVEqJnVtaW51czA7RidGO0Y9RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRmRwLUZqbzYlLUYuNiVRJF9DMkYnRjFGNC1JI21uR0YkNiRRIjJGJ0Y7LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJy1GODYtUSgmbWludXM7RidGO0Y9RkBGQkZERkZGSEZKRmNwRmVwLUYjNixGW3EtRjg2LVExJkludmlzaWJsZVRpbWVzO0YnRjtGPUZARkJGREZGRkhGSkZMRk9GaHBGZ3FGVkZZRmZuRmhuRmpuRjtGYnEtRmpvNiVGVkZbcUZfcS1GODYtUScmcGx1cztGJ0Y7Rj1GQEZCRkRGRkZIRkpGY3BGZXAtRiM2Ki1GXHE2JFEiNEYnRjtGZ3EtRi42JVEkX0MxRidGMUY0RllGZm5GaG5Gam5GO0ZZRmZuRmhuRmpuRjtGO0ZbcUZfcS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGXHMvJSliZXZlbGxlZEdGP0ZZRmZuRmhuRmpuRjs=</Equation><Font bold="false"> for some constants C1, C2, C3. 

</Font></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1341" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Setup:</Font></Text-field><Text-field style="Text" layout="Normal">Here we define the Wils metric in local coordinates, the Poisson bracket on its cotangent bundle and the Hamiltonian of its geodesic flow.
</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L1345" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYnLUY2NiYtRiM2Ky1GLDYlUSN4MUYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjeDJGJ0YvRjJGQS1GLDYlUSN4M0YnRi9GMkZBLUYsNiVRI3g0RidGL0YyLyUrZXhlY3V0YWJsZUdGSUZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GLDYlUSJNRidGL0YyRl9vRkVGRS1GQjYtUSI6RidGRUZHL0ZLRklGTEZORlBGUkZUL0ZXUSwwLjI3Nzc3NzhlbUYnL0ZaRl9wRl9vRkU=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYnLUY2NiYtRiM2Ky1GLDYlUSN4MUYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjeDJGJ0YvRjJGQS1GLDYlUSN4M0YnRi9GMkZBLUYsNiVRI3g0RidGL0YyLyUrZXhlY3V0YWJsZUdGSUZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GLDYlUSJNRidGL0YyRl9vRkVGRS1GQjYtUSI6RidGRUZHL0ZLRklGTEZORlBGUkZUL0ZXUSwwLjI3Nzc3NzhlbUYnL0ZaRl9wRl9vRkU=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L1343" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzZSLUkjbW5HRiQ2JFEiMkYnRjktRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZpbkZlbi1GLDYlUSN4MUYnRi9GMkZlbi1GLDYlUSRkeDRGJ0YvRjJGZW4tRjY2LVEiJkYnRjlGO0Y+RkBGQkZERkZGSEZobkZqbi1GLDYlUSJzRidGL0YyRmVuLUYsNiVRJGR4M0YnRi9GMkZlbi1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GXnBGZW5GV0Zlbi1GLDYlUSN4NEYnRi9GMkZlbkZnb0ZlbkZhb0Zkb0Zlbi1GLDYlUSRkeDFGJ0YvRjItRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSEZdcEZfcC1GUzYkLUYjNi8tSSVtc3VwR0YkNiVGVy1GIzYkRmVuRjkvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRmVuRltvRmVuLUYsNiVRImZGJ0YvRjItRlM2JC1GIzYkLUYsNiVRI3gzRidGL0YyRjlGOUZlbi1GUzYkLUYjNidGZW4tRl5xNiVGW28tRiM2JEZXRjlGYnFGZnAtRl5xNiUtRiw2JVEjeDJGJ0YvRjJGZXJGYnFGOUY5RmVuRmpvRmVuLUZecTYlRmBwRmVyRmJxRjlGOUZlbkZnb0ZlbkZhby1GLDYlUSJ0RidGL0YyRmVuRmdvLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGXXBGX3BGY3BGZW5GYW9GXnNGZW5GY3BGYXMtRiw2JVEkZHgyRidGL0YyRmVuRmFvRl5zRmVuRmRzRjlGOUZlbi1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRmhuRmpuLUYsNiVRLX5XaWxzfk1ldHJpY0YnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzZSLUkjbW5HRiQ2JFEiMkYnRjktRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZpbkZlbi1GLDYlUSN4MUYnRi9GMkZlbi1GLDYlUSRkeDRGJ0YvRjJGZW4tRjY2LVEiJkYnRjlGO0Y+RkBGQkZERkZGSEZobkZqbi1GLDYlUSJzRidGL0YyRmVuLUYsNiVRJGR4M0YnRi9GMkZlbi1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GXnBGZW5GV0Zlbi1GLDYlUSN4NEYnRi9GMkZlbkZnb0ZlbkZhb0Zkb0Zlbi1GLDYlUSRkeDFGJ0YvRjItRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSEZdcEZfcC1GUzYkLUYjNi8tSSVtc3VwR0YkNiVGVy1GIzYkRmVuRjkvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRmVuRltvRmVuLUYsNiVRImZGJ0YvRjItRlM2JC1GIzYkLUYsNiVRI3gzRidGL0YyRjlGOUZlbi1GUzYkLUYjNidGZW4tRl5xNiVGW28tRiM2JEZXRjlGYnFGZnAtRl5xNiUtRiw2JVEjeDJGJ0YvRjJGZXJGYnFGOUY5RmVuRmpvRmVuLUZecTYlRmBwRmVyRmJxRjlGOUZlbkZnb0ZlbkZhby1GLDYlUSJ0RidGL0YyRmVuRmdvLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGXXBGX3BGY3BGZW5GYW9GXnNGZW5GY3BGYXMtRiw2JVEkZHgyRidGL0YyRmVuRmFvRl5zRmVuRmRzRjlGOUZlbi1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRmhuRmpuLUYsNiVRLX5XaWxzfk1ldHJpY0YnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1346" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEjUEJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRImZGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJnRidGL0YyRjlGOS1GNjYtUSgmc3JhcnI7RidGOUY7Rj5GQEZCRkRGRkZIRmVuL0ZORmZuLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUZQNiQtRiM2Ji1GLDYlUSdleHBhbmRGJ0YvRjItRlA2JC1GIzYmLUYsNiVRJGFkZEYnRi9GMi1GUDYkLUYjNjAtRiw2JVElZGlmZkYnRi9GMi1GUDYkLUYjNihGVEZXLUYsNiVRInhGJ0YvRjItRjY2LVEnJnNwYXI7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSJpRidGL0YyRjlGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGZW5GX29GZXAtRlA2JC1GIzYoRmluRlctRiw2JVEicEYnRi9GMkZfcUZicUY5RjktRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZjci1GIzYoRmVwLUZQNiQtRiM2KEZpbkZXRlxxRl9xRmJxRjlGOUZlcUZlcC1GUDYkLUYjNihGVEZXRlxyRl9xRmJxRjlGOUY5RldGYnEtRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIxRidGOS1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSEZickZfby1GY3M2JFEiNEYnRjlGOUY5LyUrZXhlY3V0YWJsZUdGPUY5RjlGXHRGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGZW5GX28tRjY2LVEiI0YnRjlGO0Y+RkBGQkZERkZGSEZlbkZfby1GLDYlUTF+UG9pc3Nvbn5icmFja2V0RidGL0YyRlx0Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEjUEJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRImZGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJnRidGL0YyRjlGOS1GNjYtUSgmc3JhcnI7RidGOUY7Rj5GQEZCRkRGRkZIRmVuL0ZORmZuLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUZQNiQtRiM2Ji1GLDYlUSdleHBhbmRGJ0YvRjItRlA2JC1GIzYmLUYsNiVRJGFkZEYnRi9GMi1GUDYkLUYjNjAtRiw2JVElZGlmZkYnRi9GMi1GUDYkLUYjNihGVEZXLUYsNiVRInhGJ0YvRjItRjY2LVEnJnNwYXI7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSJpRidGL0YyRjlGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGZW5GX29GZXAtRlA2JC1GIzYoRmluRlctRiw2JVEicEYnRi9GMkZfcUZicUY5RjktRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZjci1GIzYoRmVwLUZQNiQtRiM2KEZpbkZXRlxxRl9xRmJxRjlGOUZlcUZlcC1GUDYkLUYjNihGVEZXRlxyRl9xRmJxRjlGOUY5RldGYnEtRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIxRidGOS1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSEZickZfby1GY3M2JFEiNEYnRjlGOUY5LyUrZXhlY3V0YWJsZUdGPUY5RjlGXHRGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGZW5GX28tRjY2LVEiI0YnRjlGO0Y+RkBGQkZERkZGSEZlbkZfby1GLDYlUTF+UG9pc3Nvbn5icmFja2V0RidGL0YyRlx0Rjk=</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1342" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEjeHZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSN4MUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRI3gyRidGL0YyRlItRiw2JVEjeDNGJ0YvRjJGUi1GLDYlUSN4NEYnRi9GMi1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEjeHZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSN4MUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRI3gyRidGL0YyRlItRiw2JVEjeDNGJ0YvRjJGUi1GLDYlUSN4NEYnRi9GMi1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1344" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEkZHh2RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEkZHgxRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEkZHgyRidGL0YyRlItRiw2JVEkZHgzRidGL0YyRlItRiw2JVEkZHg0RidGL0YyLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEkZHh2RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEkZHgxRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEkZHgyRidGL0YyRlItRiw2JVEkZHgzRidGL0YyRlItRiw2JVEkZHg0RidGL0YyLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1340" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYxLUkjbWlHRiQ2JVEiUEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRJGFkZEYnRi9GMi1GUzYkLUYjNi8tRlM2JC1GIzYnLUYsNiVRInBGJ0YvRjItRjY2LVEnJnNwYXI7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSJpRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZbcC1GLDYlUSRkeHZGJ0YvRjItRlM2Ji1GIzYlRmJvRmVvRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmpvL0ZOUSwwLjMzMzMzMzNlbUYnRmdvRmJvLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMUYnRjktRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRidGXHAtRmRxNiRRIjRGJ0Y5RmVvRjlGOUZlb0Y5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEiSEYnRi9GMkY1LUYsNiVRMENvbnRyYWN0SW5kaWNlc0YnRi9GMi1GUzYkLUYjNjItRiw2JVEuSW52ZXJzZU1ldHJpY0YnRi9GMi1GUzYkLUYjNiUtRiw2JVEiZ0YnRi9GMkZlb0Y5RjlGanBGZ29GK0Znby1GNjYtUSImRidGOUY7Rj5GQEZCRkRGRkZIRmpvRlxwLUYsNiVRInRGJ0YvRjJGZ29GK0ZqcEZnby1GUzYmLUYjNictRlM2Ji1GIzYnRmNxRmpwRmNxRmVvRjlGOUZkcEZncEZqcC1GUzYmLUYjNictRmRxNiRRIjJGJ0Y5RmpwRmh0RmVvRjlGOUZkcEZncEZlb0Y5RjlGZHBGZ3BGZ29GZW9GOUY5LUY2Ni1RIjtGJ0Y5RjtGXXFGQEZCRkRGRkZIRmpvRk1GZ28tRjY2LVEiI0YnRjlGO0Y+RkBGQkZERkZGSEZqb0ZccC1GLDYlUT5+SGFtaWx0b25pYW5+b2Z+R2VvZGVzaWN+Rmxvd0YnRi9GMkZlb0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYxLUkjbWlHRiQ2JVEiUEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRJGFkZEYnRi9GMi1GUzYkLUYjNi8tRlM2JC1GIzYnLUYsNiVRInBGJ0YvRjItRjY2LVEnJnNwYXI7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSJpRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZbcC1GLDYlUSRkeHZGJ0YvRjItRlM2Ji1GIzYlRmJvRmVvRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmpvL0ZOUSwwLjMzMzMzMzNlbUYnRmdvRmJvLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMUYnRjktRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRidGXHAtRmRxNiRRIjRGJ0Y5RmVvRjlGOUZlb0Y5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEiSEYnRi9GMkY1LUYsNiVRMENvbnRyYWN0SW5kaWNlc0YnRi9GMi1GUzYkLUYjNjItRiw2JVEuSW52ZXJzZU1ldHJpY0YnRi9GMi1GUzYkLUYjNiUtRiw2JVEiZ0YnRi9GMkZlb0Y5RjlGanBGZ29GK0Znby1GNjYtUSImRidGOUY7Rj5GQEZCRkRGRkZIRmpvRlxwLUYsNiVRInRGJ0YvRjJGZ29GK0ZqcEZnby1GUzYmLUYjNictRlM2Ji1GIzYnRmNxRmpwRmNxRmVvRjlGOUZkcEZncEZqcC1GUzYmLUYjNictRmRxNiRRIjJGJ0Y5RmpwRmh0RmVvRjlGOUZkcEZncEZlb0Y5RjlGZHBGZ3BGZ29GZW9GOUY5LUY2Ni1RIjtGJ0Y5RjtGXXFGQEZCRkRGRkZIRmpvRk1GZ28tRjY2LVEiI0YnRjlGO0Y+RkBGQkZERkZGSEZqb0ZccC1GLDYlUT5+SGFtaWx0b25pYW5+b2Z+R2VvZGVzaWN+Rmxvd0YnRi9GMkZlb0Y5</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2JVEiSEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORlMtSSZtZnJhY0dGJDYoLUYjNiotSSNtbkdGJDYkUSIyRidGOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORlxvLUYjNiYtRiw2JVEiZkYnRi9GMi1GNjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y5RjtGPkZARkJGREZGRkhGW29GXW8tSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSN4M0YnRi9GMi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjlGOUZobi1GZ282JC1GIzYmLUklbXN1cEdGJDYlLUYsNiVRI3gxRidGL0YyRlovJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni1RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSEZSRlQtRmhwNiUtRiw2JVEjeDJGJ0YvRjJGWkZdcUY5RjlGaG4tRmhwNiUtRiw2JVEjcDRGJ0YvRjJGWkZdcUY5RmpwLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zici8lKWJldmVsbGVkR0Y9RmBxLUZWNigtRiM2KEZaRmhuLUYsNiVRI3AzRidGL0YyRmhuRmpxRjlGanBGXXJGYHJGY3JGZXItRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSEZSRlQtRlY2KC1GIzYqRlpGaG4tRiw2JVEjcDFGJ0YvRjJGaG5GanFGaG4tRiw2JVEjeDRGJ0YvRjJGOUZqcEZdckZgckZjckZlckZecy1GaHA2JS1GLDYlUSNwMkYnRi9GMkZaRl1xRl5zLUZocDYlRmVzRlpGXXFGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSJIR0YoLCwqLCIiIyIiIi1JImZHRig2I0kjeDNHRiZGMSwmKiQpSSN4MUdGJkYwRjFGMSokKUkjeDJHRiZGMEYxRjFGMSlJI3A0R0YoRjBGMUY5ISIiRj8qKkYwRjFGOUY/SSNwM0dGKEYxRj5GMUYxKixGMEYxRjlGP0kjcDFHRihGMUY+RjFJI3g0R0YmRjFGPyokKUkjcDJHRihGMEYxRj8qJClGQ0YwRjFGPzcjRi4=</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L817" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Implementing the compatibility analysis</Font></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1386" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Here we define several procedures that simplify the implementation of the compatibility analysis. Note that we encode multi-indices as lists (with four entries). 

</Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1388" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY7LUkjbWlHRiQ2JVEmRGlmZkpGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSJ+RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkwtRjY2LVEqJmNvbG9uZXE7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjI3Nzc3NzhlbUYnL0ZORlMtRjY2L1ElcHJvY0YnLyUlYm9sZEdGMS9GM1ElYm9sZEYnLyUrZm9udHdlaWdodEdGZW5GO0Y+RkBGQkZERkZGSEZKRk0tSShtZmVuY2VkR0YkNiQtRiM2KS1GLDYlUSJmRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGSi9GTlEsMC4zMzMzMzMzZW1GJ0Y1LUYsNiVRIkpGJ0YvRjItRjY2LVEtJlByb3BvcnRpb247RidGOUY7Rj5GQEZCRkRGRkZIRlJGVC1GLDYlUSVsaXN0RidGL0YyRjlGOUY1LUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRW3F+VGhpc35wcm9jZWR1cmV+Y29tcHV0ZXN+dGhlfmhpZ2hlcn5vcmRlcn5wYXJ0aWFsfm9mfmF+ZnVuY3Rpb25+YWNjb3JkaW5nfnRvfnRoZX5tdWx0aS1pbmRleH5KLn5GJ0YvRjItSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGTC8lJmRlcHRoR0ZqcC8lKmxpbmVicmVha0dRKG5ld2xpbmVGJ0Y1RjVGNUY1RjUtRiw2JVElZGlmZkYnRi9GMi1GaW42JC1GIzY8Rl1vRmBvRjUtRiw2JVEjeDFGJ0YvRjItRjY2LVEiJEYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GZm8tRmluNiYtRiM2JC1JI21uR0YkNiRRIjFGJ0Y5RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zgb0Y1LUYsNiVRI3gyRidGL0YyRlxyRmZvLUZpbjYmLUYjNiQtRmRyNiRRIjJGJ0Y5RjlGOUZnckZqckZgb0Y1LUYsNiVRI3gzRidGL0YyRlxyRmZvLUZpbjYmLUYjNiQtRmRyNiRRIjNGJ0Y5RjlGOUZnckZqckZgb0Y1LUYsNiVRI3g0RidGL0YyRlxyRmZvLUZpbjYmLUYjNiQtRmRyNiRRIjRGJ0Y5RjlGOUZnckZqckY5RjktRjY2LVEiO0YnRjlGO0Zjb0ZARkJGREZGRkhGSkZURjVGZXAtRjY2L1EkZW5kRidGWEZaRmZuRjtGPkZARkJGREZGRkhGSkZNRjVGVS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRlJGVC8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY7LUkjbWlHRiQ2JVEmRGlmZkpGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSJ+RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkwtRjY2LVEqJmNvbG9uZXE7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjI3Nzc3NzhlbUYnL0ZORlMtRjY2L1ElcHJvY0YnLyUlYm9sZEdGMS9GM1ElYm9sZEYnLyUrZm9udHdlaWdodEdGZW5GO0Y+RkBGQkZERkZGSEZKRk0tSShtZmVuY2VkR0YkNiQtRiM2KS1GLDYlUSJmRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGSi9GTlEsMC4zMzMzMzMzZW1GJ0Y1LUYsNiVRIkpGJ0YvRjItRjY2LVEtJlByb3BvcnRpb247RidGOUY7Rj5GQEZCRkRGRkZIRlJGVC1GLDYlUSVsaXN0RidGL0YyRjlGOUY1LUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRW3F+VGhpc35wcm9jZWR1cmV+Y29tcHV0ZXN+dGhlfmhpZ2hlcn5vcmRlcn5wYXJ0aWFsfm9mfmF+ZnVuY3Rpb25+YWNjb3JkaW5nfnRvfnRoZX5tdWx0aS1pbmRleH5KLn5GJ0YvRjItSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGTC8lJmRlcHRoR0ZqcC8lKmxpbmVicmVha0dRKG5ld2xpbmVGJ0Y1RjVGNUY1RjUtRiw2JVElZGlmZkYnRi9GMi1GaW42JC1GIzY8Rl1vRmBvRjUtRiw2JVEjeDFGJ0YvRjItRjY2LVEiJEYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GZm8tRmluNiYtRiM2JC1JI21uR0YkNiRRIjFGJ0Y5RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zgb0Y1LUYsNiVRI3gyRidGL0YyRlxyRmZvLUZpbjYmLUYjNiQtRmRyNiRRIjJGJ0Y5RjlGOUZnckZqckZgb0Y1LUYsNiVRI3gzRidGL0YyRlxyRmZvLUZpbjYmLUYjNiQtRmRyNiRRIjNGJ0Y5RjlGOUZnckZqckZgb0Y1LUYsNiVRI3g0RidGL0YyRlxyRmZvLUZpbjYmLUYjNiQtRmRyNiRRIjRGJ0Y5RjlGOUZnckZqckY5RjktRjY2LVEiO0YnRjlGO0Zjb0ZARkJGREZGRkhGSkZURjVGZXAtRjY2L1EkZW5kRidGWEZaRmZuRjtGPkZARkJGREZGRkhGSkZNRjVGVS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRlJGVC8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1423" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2JVEobXVsdGluZEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUY2Ni9RJXByb2NGJy8lJWJvbGRHRjEvRjNRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRlVGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZZLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVEiTUYnRi9GMi1GNjYtUS0mUHJvcG9ydGlvbjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRKGludGVnZXJGJ0YvRjJGOUY5LUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGWEZaLUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGWEZaLUYsNiVRXnB+VGhpc35wcm9jZWR1cmV+Y29tcHV0ZXN+YWxsfm11bHRpLWluZGljZXN+b2Z+bGVuZ3Rofk1+YW5kfmNvbGxlY3Rzfml0fmludG9+YX5saXN0LkYnRi9GMi1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0ZZLyUmZGVwdGhHRmFwLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUZmbjYmLUYjNiUtRiw2JVEkc2VxRidGL0YyLUZmbjYkLUYjNixGXXEtRmZuNiQtRiM2LUZdcS1GZm42JC1GIzYrLUZmbjYmLUYjNjlGam5GY28tRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmRyRmNvLUYsNiVRImlGJ0YvRjJGY29GYHJGY28tRiw2JVEiakYnRi9GMkZjb0ZgckZjby1GLDYlUSJrRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGWC9GTlEsMC4zMzMzMzMzZW1GJ0Zjb0ZmckZfc0Zjb0ZpckZfc0Zjb0Zcc0Y5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGX3NGY29GXHMtRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIwRidGOS1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSEZjckZaLUZmbjYkLUYjNilGam5GY29GYHJGZnItRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSEZjckZlckZpckY5RjlGOUY5Rl9zRmNvRmlyRlt0Rl50RmJ0LUZmbjYkLUYjNiZGam5GaXRGZnJGOUY5RmNvRjlGOUZfc0Zjb0ZmckZbdEZedEZidEZqbkY5RjlGOUY5RmVzRmhzLUY2Ni1RIjtGJ0Y5RjtGYnNGQEZCRkRGRkZIRlhGTUZccC1GNjYvUSRlbmRGJ0ZSRlRGVkY7Rj5GQEZCRkRGRkZIRlhGWkZjb0ZPLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2JVEobXVsdGluZEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUY2Ni9RJXByb2NGJy8lJWJvbGRHRjEvRjNRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRlVGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZZLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVEiTUYnRi9GMi1GNjYtUS0mUHJvcG9ydGlvbjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRKGludGVnZXJGJ0YvRjJGOUY5LUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGWEZaLUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGWEZaLUYsNiVRXnB+VGhpc35wcm9jZWR1cmV+Y29tcHV0ZXN+YWxsfm11bHRpLWluZGljZXN+b2Z+bGVuZ3Rofk1+YW5kfmNvbGxlY3Rzfml0fmludG9+YX5saXN0LkYnRi9GMi1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0ZZLyUmZGVwdGhHRmFwLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUZmbjYmLUYjNiUtRiw2JVEkc2VxRidGL0YyLUZmbjYkLUYjNixGXXEtRmZuNiQtRiM2LUZdcS1GZm42JC1GIzYrLUZmbjYmLUYjNjlGam5GY28tRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmRyRmNvLUYsNiVRImlGJ0YvRjJGY29GYHJGY28tRiw2JVEiakYnRi9GMkZjb0ZgckZjby1GLDYlUSJrRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGWC9GTlEsMC4zMzMzMzMzZW1GJ0Zjb0ZmckZfc0Zjb0ZpckZfc0Zjb0Zcc0Y5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGX3NGY29GXHMtRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIwRidGOS1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSEZjckZaLUZmbjYkLUYjNilGam5GY29GYHJGZnItRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSEZjckZlckZpckY5RjlGOUY5Rl9zRmNvRmlyRlt0Rl50RmJ0LUZmbjYkLUYjNiZGam5GaXRGZnJGOUY5RmNvRjlGOUZfc0Zjb0ZmckZbdEZedEZidEZqbkY5RjlGOUY5RmVzRmhzLUY2Ni1RIjtGJ0Y5RjtGYnNGQEZCRkRGRkZIRlhGTUZccC1GNjYvUSRlbmRGJ0ZSRlRGVkY7Rj5GQEZCRkRGRkZIRlhGWkZjb0ZPLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1389" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1387" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZZLUkjbWlHRiQ2JVEscG9seW1vbWVudGFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GNjYvUSVwcm9jRicvJSVib2xkR0YxL0YzUSVib2xkRicvJStmb250d2VpZ2h0R0ZVRjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GWS1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRImRGJ0YvRjItRjY2LVEtJlByb3BvcnRpb247RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUShpbnRlZ2VyRidGL0YyRjlGOS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRlhGWi1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRlhGWi1GLDYlUWJxflRoaXN+cHJvY2VkdXJlfmdlbmVyYXRlc35hbn5hcmJpdHJhcnl+ZnVuY3Rpb25+d2hpY2h+aXN+aG9tb2dlbmVvdXN+cG9seW5vbWlhbH5pbn5tb21lbnRhfm9mfmRlZ3JlZX5kLkYnRi9GMi1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0ZZLyUmZGVwdGhHRmFwLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUY2Ni9RJmxvY2FsRidGUkZURlZGO0Y+RkBGQkZERkZGSEZYRlpGY28tRiw2JVEmQ2xpc3RGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZYL0ZOUSwwLjMzMzMzMzNlbUYnRmNvLUYsNiVRImtGJ0YvRjJGX3FGY28tRiw2JVEiQ0YnRi9GMkZfcUZjby1GLDYlUShEZWdsaXN0RidGL0YyRl9xRmNvLUYsNiVRIkZGJ0YvRjJGX3FGY28tRiw2JVElRXN5c0YnRi9GMi1GNjYtUSI7RidGOUY7RmJxRkBGQkZERkZGSEZYRk1GXHBGZXFGNS1GLDYlUSVub3BzRidGL0YyLUZmbjYkLUYjNiUtRiw2JVEobXVsdGluZEYnRi9GMi1GZm42JC1GIzYkRmpuRjlGOUY5RjlGZHJGXHBGW3JGNS1GZm42Ji1GIzYlLUYsNiVRJHNlcUYnRi9GMi1GZm42JC1GIzYyLUklbXN1cEdGJDYlLUYsNiVRI3AxRidGL0YyLUYjNiZGXnNGYXMtRmZuNiYtRiM2Ji1GLDYlUSJpRidGL0YyRl9xLUkjbW5HRiQ2JFEiMUYnRjlGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRjkvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSEZYRlotRmF0NiUtRiw2JVEjcDJGJ0YvRjItRiM2JkZec0Zhcy1GZm42Ji1GIzYmRlx1Rl9xLUZgdTYkUSIyRidGOUY5RjlGY3VGZnVGOUZpdUZcdi1GYXQ2JS1GLDYlUSNwM0YnRi9GMi1GIzYmRl5zRmFzLUZmbjYmLUYjNiZGXHVGX3EtRmB1NiRRIjNGJ0Y5RjlGOUZjdUZmdUY5Rml1Rlx2LUZhdDYlLUYsNiVRI3A0RidGL0YyLUYjNiZGXnNGYXMtRmZuNiYtRiM2JkZcdUZfcS1GYHU2JFEiNEYnRjlGOUY5RmN1RmZ1RjlGaXVGY29GX3FGY29GXHUtRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GX3UtRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRidGWkZlcUY5RjlGOUY5RmN1RmZ1RmRyRlxwRl5yRjUtRiw2JVEkYWRkRidGL0YyLUZmbjYkLUYjNi8tRmZuNiQtRiM2Ji1GLDYlUSJhRidGL0YyLUY2Ni1RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk1GXHVGOUY5LUZmbjYkLUYjNiQtRiw2JVEjeHZGJ0YvRjJGOUY5RmNvRltyLUZmbjYmLUYjNiRGXHVGOUY5RmN1RmZ1Rl9xRmNvRlx1Rml4Rl91Rlx5RmVxRjlGOUZkckZccC1GNjYvUSdyZXR1cm5GJ0ZSRlRGVkY7Rj5GQEZCRkRGRkZIRlhGWi1GZm42JC1GIzYkRl5yRjlGOS1GLDYjUSFGJ0ZccC1GNjYvUSRlbmRGJ0ZSRlRGVkY7Rj5GQEZCRkRGRkZIRlhGWkZjb0ZPLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1390" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Note that there are (4 + d -1 choose d) coefficient functions for a polynomial in momenta of degree d.</Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L1415" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1416" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1410" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1417" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2JVEoSmV0VmFyc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYnLUkjbW5HRiQ2JFEiMUYnL0YzUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0Y+LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkYvJSpzeW1tZXRyaWNHRkYvJShsYXJnZW9wR0ZGLyUubW92YWJsZWxpbWl0c0dGRi8lJ2FjY2VudEdGRi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRjovJStleGVjdXRhYmxlR0ZGRj5GPi1GQTYtUSI7RidGPkZERkdGSUZLRk1GT0ZRRlMvRldRLDAuMjc3Nzc3OGVtRictRkE2LVEifkYnRj5GRC9GSEZGRklGS0ZNRk9GUUZTL0ZXRlUtRiw2JVElbm9wc0YnRi9GMi1GNjYkLUYjNiUtRiw2JVEiJUYnRi9GMkZZRj5GPkZqbi1GQTYtUSIjRidGPkZERl1vRklGS0ZNRk9GUUZTRl5vLUYsNiVRY3J+VGhlcmV+YXJlfjR+MC1qZXRzfmFuZH4xNn4xLWpldHMufklufnRvdGFsfnRoZXJlfmFyZX4yMH5yZWxldmFudH52YXJpYWJsZXMsfmlufnZpZXd+b2Z+S2lsbGluZ35QREV+YmVpbmd+ZmluaXRlfnR5cGV+MS5GJ0YvRjJGWUY+">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2JVEoSmV0VmFyc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYnLUkjbW5HRiQ2JFEiMUYnL0YzUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0Y+LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkYvJSpzeW1tZXRyaWNHRkYvJShsYXJnZW9wR0ZGLyUubW92YWJsZWxpbWl0c0dGRi8lJ2FjY2VudEdGRi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRjovJStleGVjdXRhYmxlR0ZGRj5GPi1GQTYtUSI7RidGPkZERkdGSUZLRk1GT0ZRRlMvRldRLDAuMjc3Nzc3OGVtRictRkE2LVEifkYnRj5GRC9GSEZGRklGS0ZNRk9GUUZTL0ZXRlUtRiw2JVElbm9wc0YnRi9GMi1GNjYkLUYjNiUtRiw2JVEiJUYnRi9GMkZZRj5GPkZqbi1GQTYtUSIjRidGPkZERl1vRklGS0ZNRk9GUUZTRl5vLUYsNiVRY3J+VGhlcmV+YXJlfjR+MC1qZXRzfmFuZH4xNn4xLWpldHMufklufnRvdGFsfnRoZXJlfmFyZX4yMH5yZWxldmFudH52YXJpYWJsZXMsfmlufnZpZXd+b2Z+S2lsbGluZ35QREV+YmVpbmd+ZmluaXRlfnR5cGV+MS5GJ0YvRjJGWUY+</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDZMLUYsNiUtSSNtaUdGJDYlUSNhMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1GIzYlL0Y4USdub3JtYWxGJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGPC1JI21vR0YkNi1RIixGJ0Y8LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y2LyUpc3RyZXRjaHlHRkovJSpzeW1tZXRyaWNHRkovJShsYXJnZW9wR0ZKLyUubW92YWJsZWxpbWl0c0dGSi8lJ2FjY2VudEdGSi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUklbXN1YkdGJDYlRjAtSSNtbkdGJDYkUSIxRidGPC8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRkQtRmhuNiVGMC1GW282JFEiMkYnRjxGXm9GRC1GaG42JUYwLUZbbzYkUSIzRidGPEZeb0ZELUZobjYlRjAtRltvNiRRIjRGJ0Y8Rl5vRkQtRiw2JS1GMTYlUSNhMkYnRjRGN0Y6RjxGRC1GaG42JUZicEZqbkZeb0ZELUZobjYlRmJwRmNvRl5vRkQtRmhuNiVGYnBGaG9GXm9GRC1GaG42JUZicEZdcEZeb0ZELUYsNiUtRjE2JVEjYTNGJ0Y0RjdGOkY8RkQtRmhuNiVGX3FGam5GXm9GRC1GaG42JUZfcUZjb0Zeb0ZELUZobjYlRl9xRmhvRl5vRkQtRmhuNiVGX3FGXXBGXm9GRC1GLDYlLUYxNiVRI2E0RidGNEY3RjpGPEZELUZobjYlRlxyRmpuRl5vRkQtRmhuNiVGXHJGY29GXm9GRC1GaG42JUZcckZob0Zeb0ZELUZobjYlRlxyRl1wRl5vLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZKRjxGPC9GP1EnJmxjdWI7RicvRkJRJyZyY3ViO0Yn">PDYmSSNhMUc2IkYlJkYkNiMiIiImRiQ2IyIiIyZGJDYjIiIkJkYkNiMiIiUmSSNhMkdGJUYlJkYzRicmRjNGKiZGM0YtJkYzRjAmSSNhM0dGJUYlJkY5RicmRjlGKiZGOUYtJkY5RjAmSSNhNEdGJUYlJkY/RicmRj9GKiZGP0YtJkY/RjA=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEjMjBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">IiM/</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1421" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="presentation" inline-output="false" labelreference="L1424" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Equation executable="true" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L609" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Linear Case:
</Font></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L618" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVEiTEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRLHBvbHltb21lbnRhRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiUtSSNtbkdGJDYkUSIxRidGOS8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GXm8tRjY2LVEiI0YnRjlGO0Y+RkBGQkZERkZGSEZdb0Zfby1GLDYlUTN+bGluZWFyfnBvbHlub21pYWxGJ0YvRjJGZW5GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVEiTEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRLHBvbHltb21lbnRhRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiUtSSNtbkdGJDYkUSIxRidGOS8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GXm8tRjY2LVEiI0YnRjlGO0Y+RkBGQkZERkZGSEZdb0Zfby1GLDYlUTN+bGluZWFyfnBvbHlub21pYWxGJ0YvRjJGZW5GOQ==</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L615" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVEjRTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSJ+RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkwtRjY2LVEqJmNvbG9uZXE7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjI3Nzc3NzhlbUYnL0ZORlMtSShtZmVuY2VkR0YkNiYtRiM2Ji1GLDYlUSdjb2VmZnNGJ0YvRjItRlY2JC1GIzYpLUYsNiVRJ2V4cGFuZEYnRi9GMi1GVjYkLUYjNiYtRiw2JVEjUEJGJ0YvRjItRlY2JC1GIzYoLUYsNiVRIkxGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZKL0ZOUSwwLjMzMzMzMzNlbUYnRjUtRiw2JVEiSEYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5RmVwRjlGOUZccEY1LUZWNiYtRiM2Ky1GLDYlUSNwMUYnRi9GMkZccC1GLDYlUSNwMkYnRi9GMkZccC1GLDYlUSNwM0YnRi9GMkZccC1GLDYlUSNwNEYnRi9GMkZlcEY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGZXBGOUY5RmVwRjlGOS9GaHFRInxmckYnL0ZbclEifGhyRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZSRlRGNS1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUTp+UERFfmZyb21+UG9pc3Nvbn5icmFja2V0RidGL0YyRmVwRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVEjRTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSJ+RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkwtRjY2LVEqJmNvbG9uZXE7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjI3Nzc3NzhlbUYnL0ZORlMtSShtZmVuY2VkR0YkNiYtRiM2Ji1GLDYlUSdjb2VmZnNGJ0YvRjItRlY2JC1GIzYpLUYsNiVRJ2V4cGFuZEYnRi9GMi1GVjYkLUYjNiYtRiw2JVEjUEJGJ0YvRjItRlY2JC1GIzYoLUYsNiVRIkxGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZKL0ZOUSwwLjMzMzMzMzNlbUYnRjUtRiw2JVEiSEYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5RmVwRjlGOUZccEY1LUZWNiYtRiM2Ky1GLDYlUSNwMUYnRi9GMkZccC1GLDYlUSNwMkYnRi9GMkZccC1GLDYlUSNwM0YnRi9GMkZccC1GLDYlUSNwNEYnRi9GMkZlcEY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGZXBGOUY5RmVwRjlGOS9GaHFRInxmckYnL0ZbclEifGhyRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZSRlRGNS1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUTp+UERFfmZyb21+UG9pc3Nvbn5icmFja2V0RidGL0YyRmVwRjk=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="presentation" inline-output="false" labelreference="L1425" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Equation executable="true" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="presentation" inline-output="false" labelreference="L1426" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Equation executable="true" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L665" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEjVDBGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSVldmFsRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNigtRiw2JVEmVG9KZXRGJ0YvRjItRlM2JC1GIzYtLUYsNiVRI0UxRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZfby9GTkZgby1GUzYmLUYjNigtRiw2JVEkc2VxRidGL0YyLUZTNiQtRiM2Ky1GUzYkLUYjNiYtRiw2JVEiYUYnRi9GMi1GNjYtUScmc3BhcjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRImlGJ0YvRjJGOUY5LUZTNiQtRiM2JC1GLDYlUSN4dkYnRi9GMkY5RjlGW29GXHEtRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIxRidGOS1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJ0Zmby1GanE2JFEiNEYnRjlGOUY5RltvLUYsNiVRImZGJ0YvRjItRlM2JC1GIzYkLUYsNiVRI3gzRidGL0YyRjlGOUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRmNvRltvLUYsNiVRKW5vdGF0aW9uRidGL0YyRmZxLUYsNiVRK2pldG51bWJlcnNGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOUZbby1GUzYmLUYjNi8tRiw2JVEjeDFGJ0YvRjJGZnFGaXFGW28tRiw2JVEjeDJGJ0YvRjJGZnEtRmpxNiRRIjJGJ0Y5RltvLUYsNiVRI3g0RidGL0YyRmZxRmJyRlt0RjlGOS9GYHNRIltGJy9GY3NRIl1GJ0ZbdEY5RjlGY28tRjY2LVEiI0YnRjlGO0Y+RkBGQkZERkZGSEZfb0Zmby1GLDYlUWhufm5vdH5vZn5Gcm9iZW5pdXN+dHlwZX55ZXR+aW5+dmlld35vZn50aGV+ZGlzcGxheWVkfmVxdWF0aW9uc0YnRi9GMkZbdEY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEjVDBGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSVldmFsRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNigtRiw2JVEmVG9KZXRGJ0YvRjItRlM2JC1GIzYtLUYsNiVRI0UxRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZfby9GTkZgby1GUzYmLUYjNigtRiw2JVEkc2VxRidGL0YyLUZTNiQtRiM2Ky1GUzYkLUYjNiYtRiw2JVEiYUYnRi9GMi1GNjYtUScmc3BhcjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRImlGJ0YvRjJGOUY5LUZTNiQtRiM2JC1GLDYlUSN4dkYnRi9GMkY5RjlGW29GXHEtRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIxRidGOS1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJ0Zmby1GanE2JFEiNEYnRjlGOUY5RltvLUYsNiVRImZGJ0YvRjItRlM2JC1GIzYkLUYsNiVRI3gzRidGL0YyRjlGOUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRmNvRltvLUYsNiVRKW5vdGF0aW9uRidGL0YyRmZxLUYsNiVRK2pldG51bWJlcnNGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOUZbby1GUzYmLUYjNi8tRiw2JVEjeDFGJ0YvRjJGZnFGaXFGW28tRiw2JVEjeDJGJ0YvRjJGZnEtRmpxNiRRIjJGJ0Y5RltvLUYsNiVRI3g0RidGL0YyRmZxRmJyRlt0RjlGOS9GYHNRIltGJy9GY3NRIl1GJ0ZbdEY5RjlGY28tRjY2LVEiI0YnRjlGO0Y+RkBGQkZERkZGSEZfb0Zmby1GLDYlUWhufm5vdH5vZn5Gcm9iZW5pdXN+dHlwZX55ZXR+aW5+dmlld35vZn50aGV+ZGlzcGxheWVkfmVxdWF0aW9uc0YnRi9GMkZbdEY5</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVFPamV0fm5vdGF0aW9uOn5bMX49fngxLH4yfj1+eDIsfjN+PX54Myx+NH49fng0XUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">SU9qZXR+bm90YXRpb246flsxfj1+eDEsfjJ+PX54Mix+M349fngzLH40fj1+eDRdRzYi</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVFBX19fX19fX19fX19fX19fX19fX19fX19fX19fX19fX19GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=">SUFfX19fX19fX19fX19fX19fX19fX19fX19fX19fX19fX0c2Ig==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNUMEdGKDwsLCQqJiIiIyIiIiZJI2EzR0YoNiMiIiVGMkYyLCQqJkYxRjImSSNhNEdGKDYjRjFGMiEiIiwmKiZGMUYyJkkjYTFHRig2I0YyRjJGPComIiIpRjImRkBGNUYyRjwsJiomRjFGMiZGNEY7RjJGPComRjFGMiZGOkY1RjJGMiwoKiZGMUYyJkY0RkFGMkY8KiZGMUYyRkRGMkYyKiZGQ0YyRjNGMkY8LCgqJkYxRjImRjpGQUYyRjwqJkYxRjImRkBGO0YyRjwqJkZDRjJGSUYyRjwsKiooIiM/RjJGSUYyJkkiZkdGKEYoRjJGPComRjFGMiZJI2EyR0YoRjtGMkY8KiZGQ0YyRlFGMkY8KiZGMUYyJkY6NiMiIiRGMkYyLCwqKEZXRjJGM0YyRlhGMkY8KiZGMUYyJkZARihGMkYyKiZGMUYyJkZmbkY1RjJGMiomRkNGMkZMRjJGPComRjFGMiZGNEZqbkYyRjIsLiooIiInRjJGX29GMkZYRjJGPCooRldGMkZhb0YyRlhGMkY8KigiIzVGMiZGNEYoRjImRllGam5GMkYyKihGQ0YyJkY6RihGMkZYRjJGMiomRkNGMiZGZm5GQUYyRjwqJkYxRjImRmZuRmpuRjJGMiwwKihGV0YyRkRGMkZYRjJGPComRkNGMkZfb0YyRjwqJkZDRjJGP0YyRjwqJkYxRjImRkBGam5GMkYyKiZGMUYyJkZmbkYoRjJGMiomRjFGMkZgcEYyRjwqJkZDRjJGYW9GMkY8NyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L805" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">We use the equations of the PDE to express 10 1-jets in terms of the remaining 10 free variables. No assumptions on f are needed while resolving.</Font></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L710" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVElc3ViMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKmVsaW1pbmF0ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRI1QwRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZobi9GTkZpbi1GUzYmLUYjNkQtRiw2JVEjYTNGJ0YvRjItRlM2Ji1GIzYlLUkjbW5HRiQ2JFEiNEYnRjkvJStleGVjdXRhYmxlR0Y9RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZaRlxvLUYsNiVRI2E0RidGL0YyLUZTNiYtRiM2JS1GXHA2JFEiMkYnRjlGX3BGOUY5RmFwRmRwRlotRiw2JVEjYTFGJ0YvRjJGZ29GWkZhcS1GUzYmLUYjNiUtRlxwNiRRIjFGJ0Y5Rl9wRjlGOUZhcEZkcEZaRmRvRmpwRlpGZ3BGZHFGWi1GLDYlUSNhMkYnRi9GMkZnb0ZaRlxvRmFxRmpwRlpGXG9GYXEtRlM2Ji1GIzYlLUZccDYkUSIzRidGOUZfcEY5RjlGYXBGZHBGWkZbckZeckZfcEY5RjkvRmJwUSJ8ZnJGJy9GZXBRInxockYnRl9wRjlGOUZkcUZcb0ZfcEY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVElc3ViMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKmVsaW1pbmF0ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRI1QwRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZobi9GTkZpbi1GUzYmLUYjNkQtRiw2JVEjYTNGJ0YvRjItRlM2Ji1GIzYlLUkjbW5HRiQ2JFEiNEYnRjkvJStleGVjdXRhYmxlR0Y9RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZaRlxvLUYsNiVRI2E0RidGL0YyLUZTNiYtRiM2JS1GXHA2JFEiMkYnRjlGX3BGOUY5RmFwRmRwRlotRiw2JVEjYTFGJ0YvRjJGZ29GWkZhcS1GUzYmLUYjNiUtRlxwNiRRIjFGJ0Y5Rl9wRjlGOUZhcEZkcEZaRmRvRmpwRlpGZ3BGZHFGWi1GLDYlUSNhMkYnRi9GMkZnb0ZaRlxvRmFxRmpwRlpGXG9GYXEtRlM2Ji1GIzYlLUZccDYkUSIzRidGOUZfcEY5RjlGYXBGZHBGWkZbckZeckZfcEY5RjkvRmJwUSJ8ZnJGJy9GZXBRInxockYnRl9wRjlGOUZkcUZcb0ZfcEY5</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElc3ViMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2OC1GIzYmLUklbXN1YkdGJDYlLUYsNiVRI2ExRidGL0YyLUkjbW5HRiQ2JFEiMUYnRjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GNjYtUSkmZXF1YWxzO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiM2JS1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZm8tRiM2Ji1GZ242JFEiNEYnRjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZhcC1GVzYlLUYsNiVRI2EzRidGL0YyRmZuRmpuRjlGOUY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGYHAvRk5RLDAuMzMzMzMzM2VtRictRiM2Ji1GVzYlRlktRmduNiRRIjJGJ0Y5RmpuRl1vLUYjNiotRiM2Ji1JJm1mcmFjR0YkNigtRmduNiRRIjVGJ0Y5RmJxLyUubGluZXRoaWNrbmVzc0dGaW4vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGY3IvJSliZXZlbGxlZEdGPUZdcC1GIzYmLUZXNiUtRiw2JVEjYTRGJ0YvRjJGam9Gam5GXXAtRiM2JS1GLDYlUSJmRidGL0YyLUZQNiVGOS8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGOUY5RjktRjY2LVEnJnBsdXM7RidGOUY7Rj5GQEZCRkRGRkZIRmVvRmdvLUYjNiYtRmpxNihGZm5Gam9GX3JGYXJGZHJGZnJGXXAtRlc2JS1GLDYlUSNhMkYnRi9GMkZicUZqbkY5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGZW9GZ28tRiM2JkZhdEZdcC1GVzYlRlxzLUZnbjYkUSIzRidGOUZqbkY5Rmh0LUYjNiZGam9GXXBGanJGOUY5RjlGaHAtRiM2Ji1GVzYlRllGX3VGam5GXW8tRiM2Ki1GIzYoLUZnbjYkUSMxMEYnRjlGXXBGY3BGXXBGX3NGOUZodC1GIzYlRmV0RmRzRjlGXHQtRlc2JUZldEZmbkZqbkZodC1GIzYmRmpvRl1wLUZXNiVGZXBGX3VGam5GOUY5RjlGaHAtRiM2Ji1GVzYlRllGam9Gam5GXW9GY3BGOUZocC1GIzYmLUZXNiVGZXRGX3VGam5GXW8tRiM2L0Ziby1GIzYoLUZnbjYkUSI3RidGOUZdcC1GIzYlRllGZHNGOUZdcEZfc0Y5Rmh0LUYjNihGXHJGXXAtRiM2JUZlcEZkc0Y5Rl1wLUZXNiVGYXNGX3VGam5GOUZcdC1GIzYoLUZnbjYkUSM0MEYnRjlGXXBGY3BGXXBGX3NGOUZodC1GIzYoRlx2Rl1wRl9zRl1wRmV2RjlGaHQtRiM2KEZqb0ZdcEZfc0ZdcC1GIzYlRlxzRmRzRjlGOUZcdC1GIzYmRmpvRl1wRmF2RjlGOUY5RmhwLUYjNiYtRlc2JUZldEZqb0ZqbkZdby1GIzYpRmJvRmZ3Rlx0RmhvRmh0RmV2RjlGOUZocC1GIzYmLUZXNiVGZXBGYnFGam5GXW9GanJGOUZocC1GIzYmLUZXNiVGZXBGam9Gam5GXW8tRmduNiRGXG9GOUY5RmhwLUYjNiYtRlc2JUZcc0ZmbkZqbkZdby1GIzYpRmJvLUZqcTYoLUYjNihGXHJGXXBGanJGXXBGX3NGOUZicUZfckZhckZkckZmckZodC1GanE2KEZjdEZqb0ZfckZhckZkckZmckZcdC1GanE2KEZddUZqb0ZfckZhckZkckZmckY5RjlGaHAtRiM2Ji1GVzYlRlxzRmJxRmpuRl1vRml5RjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5L0Znc1EnJmxjdWI7RicvRmpzUScmcmN1YjtGJ0Y5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSVzdWIxR0YoPCwvJkkjYTFHRig2IyIiIiwkKiYiIiVGMyZJI2EzR0YoRjJGMyEiIi8mRjE2IyIiIywqKigjIiImRj1GMyZJI2E0R0YoNiNGNkYzJkkiZkdGKEYoRjNGMyomI0YzRjZGMyZJI2EyR0YoRjxGM0YzKiZGSEYzJkZDNiMiIiRGM0Y5KiZGNkYzRkJGM0Y5LyZGMUZNLCoqKCIjNUYzRjdGM0ZFRjNGMyZGSkYoRjkmRkpGMkYzKiZGNkYzJkY4Rk1GM0Y5LyZGMUZERjcvJkZKRk0sLiooIiIoRjMmRjFGKEYzRkVGM0Y5KihGQUYzJkY4RihGMyZGRkZNRjNGOSooIiNTRjNGN0YzRkVGM0YzKihGVEYzRlhGM0ZFRjNGOSooRjZGMyZGQ0YoRjNGRUYzRjkqJkY2RjNGVkYzRjMvJkZKRkQsKEZqbkY5RjVGM0ZYRjkvJkY4RjxGQi8mRjhGRCIiIS8mRkNGMiwoRj9GOUZHRjlGS0YzLyZGQ0Y8RltwNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L774" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElbm9wc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJXN1YjFGJ0YvRjIvJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GM1Enbm9ybWFsRidGQC1JI21vR0YkNi1RIn5GJ0ZALyUmZmVuY2VHRj8vJSpzZXBhcmF0b3JHRj8vJSlzdHJldGNoeUdGPy8lKnN5bW1ldHJpY0dGPy8lKGxhcmdlb3BHRj8vJS5tb3ZhYmxlbGltaXRzR0Y/LyUnYWNjZW50R0Y/LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGVi1GQzYtUSIjRidGQEZGRkhGSkZMRk5GUEZSRlRGVy1GLDYlUTF+Y2Z+ZGVsdGEwfj1+MTAuRidGL0YyRj1GQA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElbm9wc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJXN1YjFGJ0YvRjIvJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GM1Enbm9ybWFsRidGQC1JI21vR0YkNi1RIn5GJ0ZALyUmZmVuY2VHRj8vJSpzZXBhcmF0b3JHRj8vJSlzdHJldGNoeUdGPy8lKnN5bW1ldHJpY0dGPy8lKGxhcmdlb3BHRj8vJS5tb3ZhYmxlbGltaXRzR0Y/LyUnYWNjZW50R0Y/LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGVi1GQzYtUSIjRidGQEZGRkhGSkZMRk5GUEZSRlRGVy1GLDYlUTF+Y2Z+ZGVsdGEwfj1+MTAuRidGL0YyRj1GQA==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEjMTBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">IiM1</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L815" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L814" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">First prolongation of the Killing PDE:</Font></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L634" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiVEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJlRvSmV0RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiwtRiw2JVEtUHJvbG9uZ2F0aW9uRidGL0YyLUZTNiQtRiM2KC1GLDYlUSNFMUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUkjbW5HRiQ2JFEiMUYnRjlGW29GY29GOUY5RltvLUZTNiYtRiM2KC1GLDYlUSRzZXFGJ0YvRjItRlM2JC1GIzYrLUZTNiQtRiM2Ji1GLDYlUSJhRidGL0YyLUY2Ni1RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEiaUYnRi9GMkY5RjktRlM2JC1GIzYkLUYsNiVRI3h2RidGL0YyRjlGOUZbb0ZccS1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZjby1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZgby1GZG82JFEiNEYnRjlGOUY5RltvLUYsNiVRImZGJ0YvRjItRlM2JC1GIzYkLUYsNiVRI3gzRidGL0YyRjlGOUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGX29GXnJGW28tRiw2JVEpbm90YXRpb25GJ0YvRjJGZnEtRiw2JVEramV0bnVtYmVyc0YnRi9GMkY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiVEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJlRvSmV0RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiwtRiw2JVEtUHJvbG9uZ2F0aW9uRidGL0YyLUZTNiQtRiM2KC1GLDYlUSNFMUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUkjbW5HRiQ2JFEiMUYnRjlGW29GY29GOUY5RltvLUZTNiYtRiM2KC1GLDYlUSRzZXFGJ0YvRjItRlM2JC1GIzYrLUZTNiQtRiM2Ji1GLDYlUSJhRidGL0YyLUY2Ni1RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEiaUYnRi9GMkY5RjktRlM2JC1GIzYkLUYsNiVRI3h2RidGL0YyRjlGOUZbb0ZccS1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZjby1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZgby1GZG82JFEiNEYnRjlGOUY5RltvLUYsNiVRImZGJ0YvRjItRlM2JC1GIzYkLUYsNiVRI3gzRidGL0YyRjlGOUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGX29GXnJGW28tRiw2JVEpbm90YXRpb25GJ0YvRjJGZnEtRiw2JVEramV0bnVtYmVyc0YnRi9GMkY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVFPamV0fm5vdGF0aW9uOn5bMX49fngxLH4yfj1+eDIsfjN+PX54Myx+NH49fng0XUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">SU9qZXR+bm90YXRpb246flsxfj1+eDEsfjJ+PX54Mix+M349fngzLH40fj1+eDRdRzYi</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVFBX19fX19fX19fX19fX19fX19fX19fX19fX19fX19fX19GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=">SUFfX19fX19fX19fX19fX19fX19fX19fX19fX19fX19fX0c2Ig==</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L627" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEjVDFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSVldmFsRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNigtRiw2JVEiVEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGaG4vRk5GaW4tRlM2Ji1GIzYvLUYsNiVRI3gxRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMUYnRjlGWi1GLDYlUSN4MkYnRi9GMkZnby1GW3A2JFEiMkYnRjlGWi1GLDYlUSN4NEYnRi9GMkZnby1GW3A2JFEiNEYnRjkvJStleGVjdXRhYmxlR0Y9RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZqcEY5RjlGXG8tRjY2LVEiI0YnRjlGO0Y+RkBGQkZERkZGSEZobkZfby1GLDYlUWFvfldlfnBhcnRpYWxseX5zdWJzdGl0dXRlLn5JdH5pc35pbXBvcnRhbnR+dGhhdH54M35pc35sZWZ0fnVuc3BlY2lmaWVkLkYnRi9GMkZqcEY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEjVDFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSVldmFsRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNigtRiw2JVEiVEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGaG4vRk5GaW4tRlM2Ji1GIzYvLUYsNiVRI3gxRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMUYnRjlGWi1GLDYlUSN4MkYnRi9GMkZnby1GW3A2JFEiMkYnRjlGWi1GLDYlUSN4NEYnRi9GMkZnby1GW3A2JFEiNEYnRjkvJStleGVjdXRhYmxlR0Y9RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZqcEY5RjlGXG8tRjY2LVEiI0YnRjlGO0Y+RkBGQkZERkZGSEZobkZfby1GLDYlUWFvfldlfnBhcnRpYWxseX5zdWJzdGl0dXRlLn5JdH5pc35pbXBvcnRhbnR+dGhhdH54M35pc35sZWZ0fnVuc3BlY2lmaWVkLkYnRi9GMkZqcEY5</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEjVDFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNmJxLUYjNiYtSSNtbkdGJDYkUSIyRidGOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmhuLUklbXN1YkdGJDYlLUYsNiVRI2EzRidGL0YyLUZXNiRRIjRGJ0Y5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmduL0ZOUSwwLjMzMzMzMzNlbUYnLUYjNiZGVkZaLUZbbzYlRl1vLUYjNiZGVi1GNjYtUSgmY29tbWE7RidGOUY7RmlvRkBGQkZERkZGSEZnbkZqb0Zgb0Y5RmNvRjlGZm8tRiM2JkZWRlotRltvNiVGXW8tRiM2Ji1GVzYkUSIzRidGOUZicEZgb0Y5RmNvRjlGZm8tRiM2JkZWRlotRltvNiVGXW8tRiM2JkZgb0ZicEZgb0Y5RmNvRjlGZm8tRiM2JS1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GanEtRiM2JkZWRlotRltvNiUtRiw2JVEjYTRGJ0YvRjJGVkZjb0Y5RjlGZm8tRiM2JUZmcS1GIzYmRlZGWi1GW282JUZgci1GIzYmLUZXNiRRIjFGJ0Y5RmJwRlZGOUZjb0Y5RjlGZm8tRiM2JUZmcS1GIzYmRlZGWi1GW282JUZgci1GIzYmRlZGYnBGVkY5RmNvRjlGOUZmby1GIzYlRmZxLUYjNiZGVkZaLUZbbzYlRmByLUYjNiZGVkZicEZbcUY5RmNvRjlGOUZmby1GIzYlRmZxLUYjNiZGVkZaLUZbbzYlRmByRmBwRmNvRjlGOUZmby1GIzYnRmZxLUYjNiZGVkZaLUZbbzYlLUYsNiVRI2ExRidGL0YyRltzRmNvRjktRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSEZpcUZbci1GIzYmLUZXNiRRIjhGJ0Y5RlotRltvNiVGanRGYG9GY29GOUY5RmZvLUYjNidGZnEtRiM2JkZWRlotRltvNiVGanRGaXJGY29GOUZddS1GIzYmRmJ1RlotRltvNiVGanRGYHBGY29GOUY5RmZvLUYjNidGZnEtRiM2JkZWRlotRltvNiVGanQtRiM2JkZbc0ZicEZbcUY5RmNvRjlGXXUtRiM2JkZidUZaLUZbbzYlRmp0RmlwRmNvRjlGOUZmby1GIzYnRmZxLUYjNiZGVkZaLUZbbzYlRl1vRlZGY29GOS1GNjYtUScmcGx1cztGJ0Y5RjtGPkZARkJGREZGRkhGaXFGW3ItRiM2JkZWRlotRltvNiVGYHJGYG9GY29GOUY5RmZvLUYjNiYtRiM2JkZWRlotRltvNiVGXW8tRiM2JkZbc0ZicEZgb0Y5RmNvRjlGXXVGVEY5RmZvLUYjNiZGYHRGXXUtRiM2JkZWRlotRltvNiVGXW9GZHNGY29GOUY5RmZvLUYjNiYtRiM2JkZWRlotRltvNiVGYHJGaXBGY29GOUZddS1GIzYmRlZGWi1GW282JUZdb0ZcdEZjb0Y5RjlGZm8tRiM2Ji1GIzYmRlZGWi1GW282JUZgckZicUZjb0Y5Rl11RlxwRjlGZm8tRiM2KUZmcS1GIzYmRlZGWi1GW282JUZqdC1GIzYmRltzRmJwRltzRjlGY29GOUZddS1GIzYmRmJ1RlotRltvNiVGanRGYHhGY29GOUZjd0ZgdUY5RmZvLUYjNilGZnEtRiM2JkZWRlpGYnpGOUZddS1GIzYmRmJ1RlotRltvNiVGanRGYnFGY29GOUZddS1GIzYmRlZGWkZldUY5RjlGZm8tRiM2KUZmcS1GIzYmRlZGWi1GW282JUZqdEZkc0Zjb0Y5Rl11RmVyRl11LUYjNiZGYnVGWkZidEY5RjlGZm8tRiM2KUZmcS1GIzYmRlZGWi1GW282JUZqdEZcdEZjb0Y5Rl11LUYjNiZGVkZaLUZbbzYlRmByRmd2RmNvRjlGXXUtRiM2JkZidUZaRlx5RjlGOUZmby1GIzYpRmZxLUYjNiZGVkZaLUZbbzYlRl1vRltzRmNvRjlGY3dGXFtsRl11LUYjNiZGYnVGWkZqbkY5RjlGZm8tRiM2KUZmcS1GIzYmRmJ1RlpGXnBGOUZjdy1GIzYmRlZGWkZfdkY5Rl11LUYjNiZGVkZaLUZbbzYlRl1vRmlyRmNvRjlGOUZmby1GIzYpRmZxLUYjNiZGYnVGWkZncEY5RmN3LUYjNiZGVkZaRlt3RjlGXXUtRiM2JkZWRlotRltvNiVGXW9GZ3ZGY29GOUY5RmZvLUYjNilGZnEtRiM2JkZWRlotRltvNiVGYHJGW3NGY29GOUZddS1GIzYmRlZGWi1GW282JUZqdEZWRmNvRjlGXXUtRiM2JkZidUZaRmh3RjlGOUZmby1GIzYoLUYjNiZGVkZaLUZbbzYlRmByRmB4RmNvRjlGXXVGZndGXXVGYF1sRjlGZm8tRiM2K0ZmcUZpdUZddS1GIzYmRlZGWi1GW282JUZgckZeekZjb0Y5Rl11LUYjNiZGYnVGWkZeX2xGOUZjd0ZoXmxGOUZmby1GIzYrRmZxRl5dbEZddUZcX2xGXXUtRiM2JkZidUZaRmZ5RjlGXXVGZndGOUZmby1GIzYrRmZxLUYjNiZGYnVGWkZgcUY5Rl11RlRGY3ctRiM2JkZWRlpGanpGOUZddUZceEY5RmZvLUYjNi1GZnEtRiM2JkZidUZaRl54RjlGY3dGaFxsRmN3RmZ6Rl11RlxbbEZddS1GIzYmRlZGWi1GW282JUZdb0ZeekZjb0Y5RjlGZm8tRiM2K0ZmcS1GIzYoLUZXNiRRIzIwRidGOUZaRmh3RlotRiM2JS1GLDYlUSJmRidGL0YyLUZQNiVGOS8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGOUY5Rl11LUYjNiZGVkZaLUZbbzYlLUYsNiVRI2EyRidGL0YyRlZGY29GOUZddS1GIzYmRmJ1RlpGYl5sRjlGY3ctRiM2JkZWRlotRltvNiVGYHJGW3FGY29GOUY5RmZvLUYjNi1GZnEtRiM2KEZeYWxGWkZqbkZaRmFhbEY5RmN3LUYjNiZGVkZaLUYjNiVGanRGZmFsRjlGOUZjdy1GIzYmRlZGWi1GW282JUZiYmxGYG9GY29GOUZddS1GIzYmRmJ1RlpGZlxsRjlGY3ctRiM2JkZWRlotRltvNiVGXW9GW3FGY29GOUY5RmZvLUYjNi1GZnEtRiM2KC1GVzYkUSMxNkYnRjlGWkZod0ZaRmFhbEY5Rl11LUYjNihGXmFsRlpGYnRGWkZhYWxGOUZddS1GIzYmRlZGWi1GW282JUZiYmxGZHNGY29GOUZddS1GIzYmRmJ1RlpGZ3JGOUZjd0Zoc0Y5RmZvLUYjNi1GZnEtRiM2KEZeYWxGWkZmeUZaRmFhbEY5Rl11LUYjNiZGVkZaLUZbbzYlRmJibEZgcEZjb0Y5Rl11RmBebEZddUZmX2xGY3dGanhGOUZmby1GIzYtRmZxLUYjNihGXmFsRlpGaHdGWi1GW282JUZjYWxGW3FGY29GOUZddS1GIzYoRl5hbEZaRlx5RlpGYWFsRjlGXXUtRiM2JkZWRlotRltvNiVGYmJsRlx0RmNvRjlGXXUtRiM2JkZidUZaRl5cbEY5RmN3LUYjNiZGVkZaLUZbbzYlRmByLUYjNiZGW3FGYnBGW3FGOUZjb0Y5RjlGZm8tRiM2L0ZmcS1GIzYoRmFkbEZaRmpuRlpGYWFsRjlGXXUtRiM2KEZeYWxGWkZecEZaRmFhbEY5RmN3RmRebEZjd0ZgZWxGXXUtRiM2JkZidUZaRmJdbEY5RmN3Rl55RjlGZm8tRiM2L0ZmcS1GIzYoRl5hbEZaRmBxRlpGYWFsRjlGY3dGXFtsRmN3LUYjNiZGVkZaLUZbbzYlRmJibEZicUZjb0Y5Rl11RmRcbEZddUZkYGxGY3dGZXBGOUZmby1GIzYvRmZxLUYjNigtRlc2JFEiNkYnRjlGWkZhY2xGWkZhYWxGOUZddS1GIzYoRl5hbEZaRmVjbEZaRmFhbEY5RmN3LUYjNigtRlc2JFEjMTBGJ0Y5RlotRiM2JUZdb0ZmYWxGOUZaRmhlbEY5RmN3LUYjNihGYnVGWkZhYWxGWi1GIzYlRmByRmZhbEY5RjlGXXUtRiM2JkZidUZaLUZbbzYlRmJibEZbc0Zjb0Y5RmN3LUYjNiZGVkZaLUZbbzYlRmJibEZbcUZjb0Y5RjlGZm8tRiM2L0ZmcS1GIzYoRl5hbEZaRmpuRlpGaGVsRjlGXXUtRiM2KEZeYWxGWkZncEZaRmFhbEY5RmN3LUYjNiZGVkZaLUZbbzYlRmp0RltxRmNvRjlGY3ctRiM2JkZWRlotRltvNiVGYmJsRmlwRmNvRjlGXXUtRiM2JkZidUZaRlxebEY5RmN3LUYjNiZGVkZaLUZbbzYlRl1vRmZmbEZjb0Y5RjlGZm8tRiM2MUZmcS1GIzYoRl5hbEZaRmV1RlpGYWFsRjlGXXUtRiM2JkZidUZaRmFjbEY5Rl11LUYjNiZGYnVGWkZodEY5RmN3RmppbEZjdy1GIzYmRlZGWi1GIzYlRmJibEZmYWxGOUY5Rl11LUYjNiZGVkZaRl5pbEY5Rl11LUYjNiZGYnVGWkZlY2xGOUY5RmZvLUYjNjAtRiM2KC1GVzYkUSMxMkYnRjlGWkZod0ZaRmFhbEY5Rl11LUYjNihGXmFsRlpGXl9sRlpGYWFsRjlGXXUtRiM2JkZWRlotRltvNiVGYmJsRmlyRmNvRjlGY3dGZWJsRl11RmdibEZddS1GIzYmRmJ1RlpGZF9sRjlGY3dGXFxsRjlGZm8tRiM2MUZmcS1GIzYoRlxobEZaRmV1RlpGYWFsRjlGXXUtRiM2KEZeYWxGWkZmZ2xGWkZhYWxGOUZjdy1GIzYoRmNobEZaRmpuRlpGaGVsRjlGY3ctRiM2KEZidUZaRmh3RlpGYWFsRjlGXXVGZFttRl11LUYjNiZGYnVGWi1GW282JUZiYmxGYHhGY29GOUZjd0ZeamxGOUZmby1GIzYzRmZxLUYjNihGXmFsRlpGanpGWkZhYWxGOUZddUZfY2xGXXVGZnRGXXVGYHVGXXVGYHpGY3dGaF1sRl11LUYjNiZGVkZaRmNdbUY5Rl11LUYjNiZGYnVGWkZmZ2xGOUY5RmZvLUYjNjNGZnEtRiM2KEZhZGxGWkZldUZaRmFhbEY5Rl11LUYjNihGXmFsRlpGX3ZGWkZhYWxGOUZddS1GIzYmRmJ1RlpGZl5sRjlGXXUtRiM2JkZidUZaRlt2RjlGY3dGaFtsRmN3Rl5ibEZddUZhXG1GXXUtRiM2JkZidUZaRmJlbEY5RjlGZm8tRiM2M0ZmcS1GIzYoRl5hbEZaRmV1RlpGaGVsRjlGXXUtRiM2KEZeYWxGWkZbd0ZaRmFhbEY5Rl11LUYjNiZGYnVGWkZcamxGOUZddS1GIzYmRmJ1RlpGZXZGOUZjdy1GIzYmRlZGWi1GW282JUZqdEZmZmxGY29GOUZjd0ZgaWxGXXUtRiM2JkZWRlotRltvNiVGYmJsRmd2RmNvRjlGXXUtRiM2JkZidUZaRmBqbEY5RjlGZm8tRiM2Ni1GIzYoRlxcbUZaRmpuRlpGYWFsRjlGXXUtRiM2KEZeYWxGWkZeeEZaRmFhbEY5Rl11LUYjNiZGYG9GWkZhY2xGOUZjd0ZmdEZddUZjY2xGY3dGaV1tRmN3RmdjbEZddUZpY2xGXXUtRiM2JkZidUZaRmhgbEY5RmN3RmpdbEY5RmZvLUYjNjdGZnEtRiM2KEZidUZaRmFjbEZaRmFhbEY5Rl11LUYjNihGXGhsRlpGZl5sRlpGYWFsRjlGXXUtRiM2KEZhZGxGWkZlY2xGWkZhYWxGOUZddS1GIzYoRl5hbEZaRmJlbEZaRmFhbEY5RmN3LUYjNihGYnVGWkZmaGxGWkZoZWxGOUZjdy1GIzYoRmNobEZaRmF3RlpGaGVsRjlGY3ctRiM2KEZgb0ZaRmFhbEZaRmpobEY5RmN3LUYjNihGYnVGWkZeckZaRmFhbEY5Rl11LUYjNiZGYnVGWkZjXG1GOUZjd0ZcZmxGOUZmby1GIzY3RmZxLUYjNihGXGhsRlpGYWNsRlpGaGVsRjlGXXUtRiM2KEZcaGxGWkZcamxGWkZhYWxGOUZddS1GIzYoRl5hbEZaRmVjbEZaRmhlbEY5Rl11LUYjNihGXmFsRlpGYGpsRlpGYWFsRjlGY3ctRiM2KEZjaGxGWkZmaGxGWi1GW282JUZjYWxGZmZsRmNvRjlGY3ctRiM2KEZjaGxGWkZbZGxGWkZoZWxGOUZjdy1GIzYoRmJ1RlpGamhsRlpGaGVsRjlGY3ctRiM2KEZidUZaRmFhbEZaRmlibEY5Rl11LUYjNiZGYnVGWkZpX21GOUZjdy1GIzYmRlZGWi1GW282JUZiYmxGZmZsRmNvRjlGOUZmby1GIzY4LUYjNihGXFxtRlpGZXVGWkZhYWxGOUZddS1GIzYoRl5hbEZaRmJ6RlpGYWFsRjlGY3ctRiM2JkZhZGxGWkZhY2xGOUZddUZqaWxGXXUtRiM2JkZidUZaRlx6RjlGY3dGY3ZGXXVGYFttRmN3RmRbbUZjd0ZmW21GXXUtRiM2JkZWRlotRltvNiVGYmJsRl56RmNvRjlGXXVGYV1tRjlGZm8tRiM2Oi1GIzYoRmFkbEZaRmFjbEZaRmFhbEY5Rl11LUYjNihGXGhsRlpGaHRGWkZhYWxGOUZjdy1GIzYoRlxcbUZaRmVjbEZaRmFhbEY5Rl11LUYjNihGXmFsRlpGY11tRlpGYWFsRjlGXXUtRiM2KEZcaGxGWkZmaGxGWkZoZWxGOUZjdy1GIzYoRmNobEZaRmZcbEZaRmhlbEY5Rl11RmhobEZjdy1GIzYoRmJ1RlpGYWFsRlpGYl5sRjlGY3dGXGlsRl11RmBpbEZddS1GIzYmRmJ1RlpGYWRtRjlGY3dGZ19tRjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5L0ZpYWxRJyZsY3ViO0YnL0ZcYmxRJyZyY3ViO0YnRjk=">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</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L806" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">We express using the prolonged equations the 2-jets in terms of the free variables. </Font></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L713" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2JVElc3ViMkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKmVsaW1pbmF0ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYqLUYsNiVRJWV2YWxGJ0YvRjItRlM2JC1GIzYnLUYsNiVRI1QxRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVElc3ViMUYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5RltvLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGX28vRk5GYG8tRiw2JVEsSmV0VmFyc1B1cmVGJ0YvRjItRlM2JC1GIzYnLUkjbW5HRiQ2JFEiMkYnRjlGW28tRmRwNiRRIjFGJ0Y5RmZvRjlGOUZmb0Y5RjktRlM2Ji1GIzYlRmdwRmZvRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zob0Zoby1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRl9vRltwLUYsNiVRQn5XZX5oYXZlfmFjaGlldmVkfkZyb2Jlbml1c350eXBlLkYnRi9GMkZmb0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2JVElc3ViMkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKmVsaW1pbmF0ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYqLUYsNiVRJWV2YWxGJ0YvRjItRlM2JC1GIzYnLUYsNiVRI1QxRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVElc3ViMUYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5RltvLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGX28vRk5GYG8tRiw2JVEsSmV0VmFyc1B1cmVGJ0YvRjItRlM2JC1GIzYnLUkjbW5HRiQ2JFEiMkYnRjlGW28tRmRwNiRRIjFGJ0Y5RmZvRjlGOUZmb0Y5RjktRlM2Ji1GIzYlRmdwRmZvRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zob0Zoby1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRl9vRltwLUYsNiVRQn5XZX5oYXZlfmFjaGlldmVkfkZyb2Jlbml1c350eXBlLkYnRi9GMkZmb0Y5</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L715" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L684" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Since we have achieved Frobenius type, the number of free variables will now start decreasing. We must carefully keep track of the potential conditions arising on f.</Font></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L807" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L696" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Second prolongation of the Killing PDE:</Font></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L659" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjVDJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSVldmFsRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiktRiw2I1EhRictRiM2JS1GLDYlUSZUb0pldEYnRi9GMi1GUzYkLUYjNiwtRiw2JVEtUHJvbG9uZ2F0aW9uRidGL0YyLUZTNiQtRiM2KC1GLDYlUSNFMUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUkjbW5HRiQ2JFEiMkYnRjlGZ28tRmBwNiRRIjFGJ0Y5RjlGOUZnby1GUzYmLUYjNigtRiw2JVEkc2VxRidGL0YyLUZTNiQtRiM2Ky1GUzYkLUYjNiYtRiw2JVEiYUYnRi9GMi1GNjYtUScmc3BhcjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRImlGJ0YvRjJGOUY5LUZTNiQtRiM2JC1GLDYlUSN4dkYnRi9GMkY5RjlGZ29GW3ItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GY3AtRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GXHAtRmBwNiRRIjRGJ0Y5RjlGOUZnby1GLDYlUSJmRidGL0YyLUZTNiQtRiM2JC1GLDYlUSN4M0YnRi9GMkY5RjlGOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRltwRl1zRmdvLUYsNiVRKW5vdGF0aW9uRidGL0YyRmVyLUYsNiVRK2pldG51bWJlcnNGJ0YvRjJGOUY5RjlGV0Znb0ZhdC1GUzYmLUYjNi4tRiw2JVEjeDFGJ0YvRjJGZXJGY3BGZ28tRiw2JVEjeDJGJ0YvRjJGZXJGX3BGZ28tRiw2JVEjeDRGJ0YvRjJGZXJGXnNGOUY5L0ZcdFEiW0YnL0ZfdFEiXUYnRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjVDJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSVldmFsRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiktRiw2I1EhRictRiM2JS1GLDYlUSZUb0pldEYnRi9GMi1GUzYkLUYjNiwtRiw2JVEtUHJvbG9uZ2F0aW9uRidGL0YyLUZTNiQtRiM2KC1GLDYlUSNFMUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUkjbW5HRiQ2JFEiMkYnRjlGZ28tRmBwNiRRIjFGJ0Y5RjlGOUZnby1GUzYmLUYjNigtRiw2JVEkc2VxRidGL0YyLUZTNiQtRiM2Ky1GUzYkLUYjNiYtRiw2JVEiYUYnRi9GMi1GNjYtUScmc3BhcjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRImlGJ0YvRjJGOUY5LUZTNiQtRiM2JC1GLDYlUSN4dkYnRi9GMkY5RjlGZ29GW3ItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GY3AtRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GXHAtRmBwNiRRIjRGJ0Y5RjlGOUZnby1GLDYlUSJmRidGL0YyLUZTNiQtRiM2JC1GLDYlUSN4M0YnRi9GMkY5RjlGOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRltwRl1zRmdvLUYsNiVRKW5vdGF0aW9uRidGL0YyRmVyLUYsNiVRK2pldG51bWJlcnNGJ0YvRjJGOUY5RjlGV0Znb0ZhdC1GUzYmLUYjNi4tRiw2JVEjeDFGJ0YvRjJGZXJGY3BGZ28tRiw2JVEjeDJGJ0YvRjJGZXJGX3BGZ28tRiw2JVEjeDRGJ0YvRjJGZXJGXnNGOUY5L0ZcdFEiW0YnL0ZfdFEiXUYnRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVFPamV0fm5vdGF0aW9uOn5bMX49fngxLH4yfj1+eDIsfjN+PX54Myx+NH49fng0XUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">SU9qZXR+bm90YXRpb246flsxfj1+eDEsfjJ+PX54Mix+M349fngzLH40fj1+eDRdRzYi</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVFBX19fX19fX19fX19fX19fX19fX19fX19fX19fX19fX19GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=">SUFfX19fX19fX19fX19fX19fX19fX19fX19fX19fX19fX0c2Ig==</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L736" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkVDIyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVElZXZhbEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRI1QyRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRlM2Ji1GIzYvLUYsNiVRI3gxRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMUYnRjlGWi1GLDYlUSN4MkYnRi9GMkZjby1GZ282JFEiMkYnRjlGWi1GLDYlUSN4NEYnRi9GMkZjby1GZ282JFEiNEYnRjkvJStleGVjdXRhYmxlR0Y9RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZmcEY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GZnBGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkVDIyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVElZXZhbEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRI1QyRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRlM2Ji1GIzYvLUYsNiVRI3gxRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMUYnRjlGWi1GLDYlUSN4MkYnRi9GMkZjby1GZ282JFEiMkYnRjlGWi1GLDYlUSN4NEYnRi9GMkZjby1GZ282JFEiNEYnRjkvJStleGVjdXRhYmxlR0Y9RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZmcEY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GZnBGOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L734" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVElVE5QMkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKmVsaW1pbmF0ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYpLUYsNiVRJWV2YWxGJ0YvRjItRlM2JC1GIzYnRlctRlM2JC1GIzYnLUYsNiVRJFQyMkYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGY28vRk5GZG8tRiw2JVElc3ViMkYnRi9GMkY5RjlGX28tRiw2JVElc3ViMUYnRi9GMkY5RjlGX29GZ28tRiw2JVEsSmV0VmFyc1B1cmVGJ0YvRjItRlM2JC1GIzYmLUkjbW5HRiQ2JFEiM0YnRjlGX28tRmlwNiRRIjFGJ0Y5RjlGOUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GZ28tRjY2LVEiI0YnRjlGO0Y+RkBGQkZERkZGSEZjb0Zqby1GLDYlUWhvfldlfmV4cHJlc3N+dGhlfnByb2xvbmdlZH5lcXVhdGlvbnN+aW5+dGVybXN+b2Z+dGhlfihjdXJyZW50KX5mcmVlfnZhcmlhYmxlcy5GJ0YvRjIvJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVElVE5QMkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKmVsaW1pbmF0ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYpLUYsNiVRJWV2YWxGJ0YvRjItRlM2JC1GIzYnRlctRlM2JC1GIzYnLUYsNiVRJFQyMkYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGY28vRk5GZG8tRiw2JVElc3ViMkYnRi9GMkY5RjlGX28tRiw2JVElc3ViMUYnRi9GMkY5RjlGX29GZ28tRiw2JVEsSmV0VmFyc1B1cmVGJ0YvRjItRlM2JC1GIzYmLUkjbW5HRiQ2JFEiM0YnRjlGX28tRmlwNiRRIjFGJ0Y5RjlGOUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GZ28tRjY2LVEiI0YnRjlGO0Y+RkBGQkZERkZGSEZjb0Zqby1GLDYlUWhvfldlfmV4cHJlc3N+dGhlfnByb2xvbmdlZH5lcXVhdGlvbnN+aW5+dGVybXN+b2Z+dGhlfihjdXJyZW50KX5mcmVlfnZhcmlhYmxlcy5GJ0YvRjIvJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L733" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY0LUkjbWlHRiQ2JVElc3ViM0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJVROUDJGJ0YvRjItSShtZmVuY2VkR0YkNiYtRiM2JS1JI21uR0YkNiRRIjFGJ0Y5LyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVElc3lzM0YnRi9GMkY1Rk8tRlM2Ji1GIzYlLUZYNiRRIjJGJ0Y5RmVuRjlGOUZnbkZqbi1GNjYtUSI7RidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnRk0tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZecC9GTkZfcC1GLDYlUSVub3BzRidGL0YyLUZTNiQtRiM2JS1GLDYlUSIlRidGL0YyRmVuRjlGOUZgcC1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRl5wRmNwLUYsNiVRaXF+dGhlfnJlbWFpbmluZ35lcXVhdGlvbnN+aW5+c3lzM35jb250YWlufmYufklmfndlfndhbnR+dG9+cmVzb2x2ZX5mb3J+YTNbMV0sfndlfm5lZWR+dG9+YXNzdW1lfmZ+bm9uemVybyx+ZXRjLkYnRi9GMkZlbkY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY0LUkjbWlHRiQ2JVElc3ViM0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJVROUDJGJ0YvRjItSShtZmVuY2VkR0YkNiYtRiM2JS1JI21uR0YkNiRRIjFGJ0Y5LyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVElc3lzM0YnRi9GMkY1Rk8tRlM2Ji1GIzYlLUZYNiRRIjJGJ0Y5RmVuRjlGOUZnbkZqbi1GNjYtUSI7RidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnRk0tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZecC9GTkZfcC1GLDYlUSVub3BzRidGL0YyLUZTNiQtRiM2JS1GLDYlUSIlRidGL0YyRmVuRjlGOUZgcC1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRl5wRmNwLUYsNiVRaXF+dGhlfnJlbWFpbmluZ35lcXVhdGlvbnN+aW5+c3lzM35jb250YWlufmYufklmfndlfndhbnR+dG9+cmVzb2x2ZX5mb3J+YTNbMV0sfndlfm5lZWR+dG9+YXNzdW1lfmZ+bm9uemVybyx+ZXRjLkYnRi9GMkZlbkY5</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElc3lzM0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2LC1GIzYmLUklbXN1YkdGJDYlLUYsNiVRI2EzRidGL0YyLUkjbW5HRiQ2JFEiMUYnRjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmFvLUYjNiUtRiw2JVEiZkYnRi9GMi1GUDYlRjkvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRjlGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmBvL0ZOUSwwLjMzMzMzMzNlbUYnLUYjNiYtRlc2JS1GLDYlUSNhNEYnRi9GMi1GZ242JFEiNEYnRjlGam5GXW9GY29GOUZgcC1GIzYoLUYjNiYtRiM2JS1GLDYlUSNhMUYnRi9GMkZob0Y5Rl1vRmNvRjktRjY2LVEnJnBsdXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl1yLUYjNiYtRiM2JUZZRmhvRjlGXW8tRlc2JUZlby1GZ242JFEiM0YnRjlGam5GOUZpcS1GIzYoLUZnbjYkUSIyRidGOUZdb0Zjb0Zdby1GVzYlRllGZXJGam5GOUY5RmBwLUYjNipGYnFGaXFGX3ItRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSEZcckZeci1GIzYoLUZnbjYkUSI4RidGOUZdb0ZWRl1vRmNvRjlGaXFGaHJGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjkvRltwUScmbGN1YjtGJy9GXnBRJyZyY3ViO0YnRjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSVzeXMzR0YoPCYqJiZJI2EzR0YoNiMiIiJGMyZJImZHRihGKEYzKiYmSSNhNEdGKDYjIiIlRjNGNEYzLCgqJiZJI2ExR0YoRihGM0Y0RjNGMyomJkYxRihGMyZGNTYjIiIkRjNGMyooIiIjRjMmRjFGQkYzRjRGM0YzLCpGPEYzRj9GMyooIiIpRjNGMEYzRjRGMyEiIkZERjM3I0Yu</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIl</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L778" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2JVEkYWUxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2JS1GLDYlUSRzZXFGJ0YvRjItRlA2JC1GIzYsLUYsNiVRJGxoc0YnRi9GMi1GUDYkLUYjNiUtRiw2JVElc3ViMUYnRi9GMi1GUDYmLUYjNiQtRiw2JVEiaUYnRi9GMkY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGOUY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRidGY28tRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIxRidGOS1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZhcC1GLDYlUSVub3BzRidGL0YyLUZQNiQtRiM2JEZcb0Y5RjlGOUY5RjlGOS9GZ29RInxmckYnL0Zqb1EifGhyRictRjY2LVEiO0YnRjlGO0ZfcEZARkJGREZGRkhGYHBGTUZhcS1GUDYkLUYjNiQtRiw2JVEiJUYnRi9GMkY5RjktRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZgcEZgcS1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRmBwRmBxLUYsNiVRZ25+YWV+PX5hbHJlYWR5fmV4cHJlc3NlZCx+dGhlc2V+YXJlfnRoZX5kZXRlcm1pbmVkfnZhcmlhYmxlcy5GJ0YvRjIvJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2JVEkYWUxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2JS1GLDYlUSRzZXFGJ0YvRjItRlA2JC1GIzYsLUYsNiVRJGxoc0YnRi9GMi1GUDYkLUYjNiUtRiw2JVElc3ViMUYnRi9GMi1GUDYmLUYjNiQtRiw2JVEiaUYnRi9GMkY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGOUY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRidGY28tRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIxRidGOS1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZhcC1GLDYlUSVub3BzRidGL0YyLUZQNiQtRiM2JEZcb0Y5RjlGOUY5RjlGOS9GZ29RInxmckYnL0Zqb1EifGhyRictRjY2LVEiO0YnRjlGO0ZfcEZARkJGREZGRkhGYHBGTUZhcS1GUDYkLUYjNiQtRiw2JVEiJUYnRi9GMkY5RjktRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZgcEZgcS1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRmBwRmBxLUYsNiVRZ25+YWV+PX5hbHJlYWR5fmV4cHJlc3NlZCx+dGhlc2V+YXJlfnRoZX5kZXRlcm1pbmVkfnZhcmlhYmxlcy5GJ0YvRjIvJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkYWUxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzY4LUklbXN1YkdGJDYlLUYsNiVRI2ExRidGL0YyLUkjbW5HRiQ2JFEiMUYnRjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUZVNiVGVy1GZW42JFEiMkYnRjlGaG5GW28tRlU2JUZXLUZlbjYkUSIzRidGOUZobkZbby1GVTYlRlctRmVuNiRRIjRGJ0Y5RmhuRltvLUZVNiUtRiw2JVEjYTJGJ0YvRjJGam9GaG5GW28tRlU2JUZkcEZfcEZobkZbby1GVTYlLUYsNiVRI2EzRidGL0YyRmVvRmhuRltvLUZVNiVGW3FGX3BGaG5GW28tRlU2JS1GLDYlUSNhNEYnRi9GMkZaRmhuRltvLUZVNiVGYnFGZW9GaG4vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5LyUlb3BlbkdRJyZsY3ViO0YnLyUmY2xvc2VHUScmcmN1YjtGJ0Y5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRhZTFHRig8LCZJI2ExR0YoNiMiIiImRjA2IyIiIyZGMDYjIiIkJkYwNiMiIiUmSSNhMkdGKEY3JkY9RjomSSNhM0dGKEY0JkZARjomSSNhNEdGKEYxJkZDRjQ3I0Yu</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEjMTBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">IiM1</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L777" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">We obtain the following three integrability conditions.</Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1422" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVEmc3ViMWFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSplbGltaW5hdGVGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ky1GLDYlUSVzeXMzRidGL0YyLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GaG4tRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZnbi9GTlEsMC4zMzMzMzMzZW1GJy1GUzYmLUYjNistRiw2JVEjYTNGJ0YvRjItRlM2Ji1GIzYkLUkjbW5HRiQ2JFEiMUYnRjlGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmpuLUYsNiVRI2E0RidGL0YyLUZTNiYtRiM2JC1GXHA2JFEiNEYnRjlGOUY5Rl9wRmJwRmpuRmRvLUZTNiYtRiM2JC1GXHA2JFEiM0YnRjlGOUY5Rl9wRmJwRjlGOS9GYHBRInxmckYnL0ZjcFEifGhyRidGWi1GNjYvUSZtaW51c0YnLyUlYm9sZEdGMS9GM1ElYm9sZEYnLyUrZm9udHdlaWdodEdGYHJGO0Y+RkBGQkZERkZGSEZnbkZpbkZaLUYsNiVRJGFlMUYnRi9GMkY5RjlGZ29GWi1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRmduRmluLUYsNiVRZG9+c2ltcGxpZnlpbmd+Y29tcGF0aWJpbGl0eX5jb25kaXRpb25zLH5oZXJlfndlfmFzc3VtZX50aGF0fmZ+aXN+bm9uemVyby4uRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVEmc3ViMWFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSplbGltaW5hdGVGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ky1GLDYlUSVzeXMzRidGL0YyLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GaG4tRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZnbi9GTlEsMC4zMzMzMzMzZW1GJy1GUzYmLUYjNistRiw2JVEjYTNGJ0YvRjItRlM2Ji1GIzYkLUkjbW5HRiQ2JFEiMUYnRjlGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmpuLUYsNiVRI2E0RidGL0YyLUZTNiYtRiM2JC1GXHA2JFEiNEYnRjlGOUY5Rl9wRmJwRmpuRmRvLUZTNiYtRiM2JC1GXHA2JFEiM0YnRjlGOUY5Rl9wRmJwRjlGOS9GYHBRInxmckYnL0ZjcFEifGhyRidGWi1GNjYvUSZtaW51c0YnLyUlYm9sZEdGMS9GM1ElYm9sZEYnLyUrZm9udHdlaWdodEdGYHJGO0Y+RkBGQkZERkZGSEZnbkZpbkZaLUYsNiVRJGFlMUYnRi9GMkY5RjlGZ29GWi1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRmduRmluLUYsNiVRZG9+c2ltcGxpZnlpbmd+Y29tcGF0aWJpbGl0eX5jb25kaXRpb25zLH5oZXJlfndlfmFzc3VtZX50aGF0fmZ+aXN+bm9uemVyby4uRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEmc3ViMWFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNiotRiM2Ji1JJW1zdWJHRiQ2JS1GLDYlUSNhM0YnRi9GMi1JI21uR0YkNiRRIjFGJ0Y5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRjY2LVEpJmVxdWFscztGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUZnbjYkRlxvRjlGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYjNiYtRlc2JUZZLUZnbjYkUSIzRidGOUZqbkZdby1GIzYlLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZncC1JJm1mcmFjR0YkNigtRiM2Ji1GIzYmLUYjNiUtRiw2JVEjYTFGJ0YvRjItRlA2JUY5LyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0Y5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkhGZm8vRk5GZ28tRiM2JS1GLDYlUSJmRidGL0YyRmVxRjlGOS1GNjYtUScmcGx1cztGJ0Y5RjtGPkZARkJGREZGRkhGZnBGaHAtRiM2Ji1GIzYlRllGZXFGOUZdci1GVzYlRmNyRl5wRmpuRjlGOS1GIzYmLUZnbjYkUSIyRidGOUZdckZhckY5LyUubGluZXRoaWNrbmVzc0dGaW4vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGaHMvJSliZXZlbGxlZEdGPUY5RjlGYm8tRiM2Ji1GVzYlLUYsNiVRI2E0RidGL0YyLUZnbjYkUSI0RidGOUZqbkZdb0Zgb0Y5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOS9GaHFRJyZsY3ViO0YnL0ZbclEnJnJjdWI7RidGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSZzdWIxYUdGKDwlLyZJI2EzR0YoNiMiIiIiIiEvJkYxNiMiIiQsJCooI0YzIiIjRjMsJiomJkkjYTFHRihGKEYzJkkiZkdGKEYoRjNGMyomJkYxRihGMyZGQkY3RjNGM0YzRkEhIiJGRi8mSSNhNEdGKDYjIiIlRjQ3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L731" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2JVEmc3ViMW5GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSVldmFsRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVElc3ViMUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJnN1YjFhRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZobi9GTkZpbi1GNjYvUSZ1bmlvbkYnLyUlYm9sZEdGMS9GM1ElYm9sZEYnLyUrZm9udHdlaWdodEdGW3BGO0Y+RkBGQkZERkZGSEZobkZkb0Zhb0Zcb0Zhby1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRmhuRmRvLUYsNiVRXHB+dXBkYXRpbmd+dGhlfmRldGVybWluZWR+dmFyaWFibGVzfnVzaW5nfnRoZX5uZXdseS1mb3VuZH5jb21wYXRpYmlsaXR5fmNvbmRpdGlvbnNGJ0YvRjJGX29GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2JVEmc3ViMW5GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSVldmFsRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVElc3ViMUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJnN1YjFhRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZobi9GTkZpbi1GNjYvUSZ1bmlvbkYnLyUlYm9sZEdGMS9GM1ElYm9sZEYnLyUrZm9udHdlaWdodEdGW3BGO0Y+RkBGQkZERkZGSEZobkZkb0Zhb0Zcb0Zhby1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRmhuRmRvLUYsNiVRXHB+dXBkYXRpbmd+dGhlfmRldGVybWluZWR+dmFyaWFibGVzfnVzaW5nfnRoZX5uZXdseS1mb3VuZH5jb21wYXRpYmlsaXR5fmNvbmRpdGlvbnNGJ0YvRjJGX29GOQ==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSZzdWIxbkdGKDwvLyZJI2ExR0YoNiMiIiIiIiEvJkYxNiMiIiMsJiomI0YzIiIlRjMmSSNhMkdGKEY3RjNGMyomRjtGMyZJI2E0R0YoNiMiIiRGMyEiIi8mRjFGQiwoJkY+RihGRCZGPkYyRjMqKEY4RjMsJiomJkYxRihGMyZJImZHRihGKEYzRjMqJiZJI2EzR0YoRihGMyZGT0ZCRjNGM0YzRk5GREYzLyZGMTYjRjxGNC8mRj5GQiwoKihGOEYzRk1GM0ZORjNGRCooRjxGMyZGQUYoRjNGTkYzRkQqJkY8RjNGSUYzRjMvJkY+RlYsJkZNRkQqKCNGM0Y4RjNGS0YzRk5GREYzLyZGUkYyRjQvJkZSRjdGNC8mRlJGQiwkRltvRkQvJkZSRlZGNC8mRkFGMiwmRjpGREY/RjMvJkZBRjdGNC8mRkFGVkY0NyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L768" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L779" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L780" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2JVEkYWUyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2JS1GLDYlUSRzZXFGJ0YvRjItRlA2JC1GIzYsLUYsNiVRJGxoc0YnRi9GMi1GUDYkLUYjNiUtRiw2JVEmc3ViMW5GJ0YvRjItRlA2Ji1GIzYkLUYsNiVRImlGJ0YvRjJGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRjlGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnRmNvLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMUYnRjktRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GYXAtRiw2JVElbm9wc0YnRi9GMi1GUDYkLUYjNiRGXG9GOUY5RjlGOUY5RjkvRmdvUSJ8ZnJGJy9Gam9RInxockYnLUY2Ni1RIjtGJ0Y5RjtGX3BGQEZCRkRGRkZIRmBwRk1GYXEtRlA2JC1GIzYlLUYsNiVRIiVGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmBwRmBxLUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGYHBGYHEtRiw2JVFib34xM35vdXR+b2Z+MjB+MS1qZXRzfmFyZX5hbHJlYWR5fmV4cHJlc3NlZC5+N35yZW1haW5pbmd+ZnJlZX52YXJpYWJsZXMuRidGL0YyRmZyRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2JVEkYWUyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2JS1GLDYlUSRzZXFGJ0YvRjItRlA2JC1GIzYsLUYsNiVRJGxoc0YnRi9GMi1GUDYkLUYjNiUtRiw2JVEmc3ViMW5GJ0YvRjItRlA2Ji1GIzYkLUYsNiVRImlGJ0YvRjJGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRjlGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnRmNvLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMUYnRjktRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GYXAtRiw2JVElbm9wc0YnRi9GMi1GUDYkLUYjNiRGXG9GOUY5RjlGOUY5RjkvRmdvUSJ8ZnJGJy9Gam9RInxockYnLUY2Ni1RIjtGJ0Y5RjtGX3BGQEZCRkRGRkZIRmBwRk1GYXEtRlA2JC1GIzYlLUYsNiVRIiVGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmBwRmBxLUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGYHBGYHEtRiw2JVFib34xM35vdXR+b2Z+MjB+MS1qZXRzfmFyZX5hbHJlYWR5fmV4cHJlc3NlZC5+N35yZW1haW5pbmd+ZnJlZX52YXJpYWJsZXMuRidGL0YyRmZyRjk=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkYWUyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzY+LUklbXN1YkdGJDYlLUYsNiVRI2ExRidGL0YyLUkjbW5HRiQ2JFEiMUYnRjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUZVNiVGVy1GZW42JFEiMkYnRjlGaG5GW28tRlU2JUZXLUZlbjYkUSIzRidGOUZobkZbby1GVTYlRlctRmVuNiRRIjRGJ0Y5RmhuRltvLUZVNiUtRiw2JVEjYTJGJ0YvRjJGam9GaG5GW28tRlU2JUZkcEZfcEZobkZbby1GVTYlLUYsNiVRI2EzRidGL0YyRlpGaG5GW28tRlU2JUZbcUZlb0ZobkZbby1GVTYlRltxRmpvRmhuRltvLUZVNiVGW3FGX3BGaG5GW28tRlU2JS1GLDYlUSNhNEYnRi9GMkZaRmhuRltvLUZVNiVGZnFGZW9GaG5GW28tRlU2JUZmcUZfcEZobi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjkvJSVvcGVuR1EnJmxjdWI7RicvJSZjbG9zZUdRJyZyY3ViO0YnRjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRhZTJHRig8LyZJI2ExR0YoNiMiIiImRjA2IyIiIyZGMDYjIiIkJkYwNiMiIiUmSSNhMkdGKEY3JkY9RjomSSNhM0dGKEYxJkZARjQmRkBGNyZGQEY6JkkjYTRHRihGMSZGRUY0JkZFRjo3I0Yu</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEjMTNGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">IiM4</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L730" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Third prolongation of the Killing PDE:</Font></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L738" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjVDNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSVldmFsRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiktRiw2I1EhRictRiM2JS1GLDYlUSZUb0pldEYnRi9GMi1GUzYkLUYjNiwtRiw2JVEtUHJvbG9uZ2F0aW9uRidGL0YyLUZTNiQtRiM2KC1GLDYlUSNFMUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUkjbW5HRiQ2JFEiM0YnRjlGZ28tRmBwNiRRIjFGJ0Y5RjlGOUZnby1GUzYmLUYjNigtRiw2JVEkc2VxRidGL0YyLUZTNiQtRiM2Ky1GUzYkLUYjNiYtRiw2JVEiYUYnRi9GMi1GNjYtUScmc3BhcjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRImlGJ0YvRjJGOUY5LUZTNiQtRiM2JC1GLDYlUSN4dkYnRi9GMkY5RjlGZ29GW3ItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GY3AtRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GXHAtRmBwNiRRIjRGJ0Y5RjlGOUZnby1GLDYlUSJmRidGL0YyLUZTNiQtRiM2JC1GLDYlUSN4M0YnRi9GMkY5RjlGOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRltwRl1zRmdvLUYsNiVRKW5vdGF0aW9uRidGL0YyRmVyLUYsNiVRK2pldG51bWJlcnNGJ0YvRjJGOUY5RjlGV0Znb0ZhdC1GUzYmLUYjNi4tRiw2JVEjeDFGJ0YvRjJGZXJGY3BGZ28tRiw2JVEjeDJGJ0YvRjJGZXItRmBwNiRRIjJGJ0Y5RmdvLUYsNiVRI3g0RidGL0YyRmVyRl5zRjlGOS9GXHRRIltGJy9GX3RRIl1GJ0Y5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjVDNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSVldmFsRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiktRiw2I1EhRictRiM2JS1GLDYlUSZUb0pldEYnRi9GMi1GUzYkLUYjNiwtRiw2JVEtUHJvbG9uZ2F0aW9uRidGL0YyLUZTNiQtRiM2KC1GLDYlUSNFMUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUkjbW5HRiQ2JFEiM0YnRjlGZ28tRmBwNiRRIjFGJ0Y5RjlGOUZnby1GUzYmLUYjNigtRiw2JVEkc2VxRidGL0YyLUZTNiQtRiM2Ky1GUzYkLUYjNiYtRiw2JVEiYUYnRi9GMi1GNjYtUScmc3BhcjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRImlGJ0YvRjJGOUY5LUZTNiQtRiM2JC1GLDYlUSN4dkYnRi9GMkY5RjlGZ29GW3ItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GY3AtRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GXHAtRmBwNiRRIjRGJ0Y5RjlGOUZnby1GLDYlUSJmRidGL0YyLUZTNiQtRiM2JC1GLDYlUSN4M0YnRi9GMkY5RjlGOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRltwRl1zRmdvLUYsNiVRKW5vdGF0aW9uRidGL0YyRmVyLUYsNiVRK2pldG51bWJlcnNGJ0YvRjJGOUY5RjlGV0Znb0ZhdC1GUzYmLUYjNi4tRiw2JVEjeDFGJ0YvRjJGZXJGY3BGZ28tRiw2JVEjeDJGJ0YvRjJGZXItRmBwNiRRIjJGJ0Y5RmdvLUYsNiVRI3g0RidGL0YyRmVyRl5zRjlGOS9GXHRRIltGJy9GX3RRIl1GJ0Y5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVFPamV0fm5vdGF0aW9uOn5bMX49fngxLH4yfj1+eDIsfjN+PX54Myx+NH49fng0XUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">SU9qZXR+bm90YXRpb246flsxfj1+eDEsfjJ+PX54Mix+M349fngzLH40fj1+eDRdRzYi</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVFBX19fX19fX19fX19fX19fX19fX19fX19fX19fX19fX19GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=">SUFfX19fX19fX19fX19fX19fX19fX19fX19fX19fX19fX0c2Ig==</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L739" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkVDMzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVElZXZhbEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRI1QzRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRlM2Ji1GIzYvLUYsNiVRI3gxRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMUYnRjlGWi1GLDYlUSN4MkYnRi9GMkZjby1GZ282JFEiMkYnRjlGWi1GLDYlUSN4NEYnRi9GMkZjby1GZ282JFEiNEYnRjkvJStleGVjdXRhYmxlR0Y9RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZmcEY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GZnBGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkVDMzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVElZXZhbEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRI1QzRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRlM2Ji1GIzYvLUYsNiVRI3gxRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMUYnRjlGWi1GLDYlUSN4MkYnRi9GMkZjby1GZ282JFEiMkYnRjlGWi1GLDYlUSN4NEYnRi9GMkZjby1GZ282JFEiNEYnRjkvJStleGVjdXRhYmxlR0Y9RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZmcEY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GZnBGOQ==</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L729" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElVE5QM0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKmVsaW1pbmF0ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYpLUYsNiVRJWV2YWxGJ0YvRjItRlM2JC1GIzYnRlctRlM2JC1GIzYoRlctRlM2JC1GIzYmLUYsNiVRJFQzM0YnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJXN1YjNGJ0YvRjJGOUY5RmNvLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGZ28vRk5GaG8tRiw2JVElc3ViMkYnRi9GMkY5RjlGY28tRiw2JVEmc3ViMW5GJ0YvRjJGOUY5RmNvRl5wLUYsNiVRLEpldFZhcnNQdXJlRidGL0YyLUZTNiQtRiM2Ji1JI21uR0YkNiRRIjRGJ0Y5RmNvLUZgcTYkUSIxRidGOUY5RjlGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElVE5QM0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKmVsaW1pbmF0ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYpLUYsNiVRJWV2YWxGJ0YvRjItRlM2JC1GIzYnRlctRlM2JC1GIzYoRlctRlM2JC1GIzYmLUYsNiVRJFQzM0YnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJXN1YjNGJ0YvRjJGOUY5RmNvLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGZ28vRk5GaG8tRiw2JVElc3ViMkYnRi9GMkY5RjlGY28tRiw2JVEmc3ViMW5GJ0YvRjJGOUY5RmNvRl5wLUYsNiVRLEpldFZhcnNQdXJlRidGL0YyLUZTNiQtRiM2Ji1JI21uR0YkNiRRIjRGJ0Y5RmNvLUZgcTYkUSIxRidGOUY5RjlGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L728" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYxLUkjbWlHRiQ2JVElc3ViNEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJVROUDNGJ0YvRjItSShtZmVuY2VkR0YkNiYtRiM2JS1JI21uR0YkNiRRIjFGJ0Y5LyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVElc3lzNEYnRi9GMkY1Rk8tRlM2Ji1GIzYlLUZYNiRRIjJGJ0Y5RmVuRjlGOUZnbkZqbi1GNjYtUSI7RidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnRk0tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZecC9GTkZfcC1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRl5wRmNwLUYsNiVRZHB+c3lzNH5jb25zaXN0c35vZn5wb3RlbnRpYWx+Y29tcGF0aWJpbGl0eX5jb25kaXRpb25zLH5ub35uZXd+YXNzdW1wdGlvbnN+b25+Zn5hcmV+bmVlZGVkLkYnRi9GMkZlbkY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYxLUkjbWlHRiQ2JVElc3ViNEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJVROUDNGJ0YvRjItSShtZmVuY2VkR0YkNiYtRiM2JS1JI21uR0YkNiRRIjFGJ0Y5LyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVElc3lzNEYnRi9GMkY1Rk8tRlM2Ji1GIzYlLUZYNiRRIjJGJ0Y5RmVuRjlGOUZnbkZqbi1GNjYtUSI7RidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnRk0tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZecC9GTkZfcC1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRl5wRmNwLUYsNiVRZHB+c3lzNH5jb25zaXN0c35vZn5wb3RlbnRpYWx+Y29tcGF0aWJpbGl0eX5jb25kaXRpb25zLH5ub35uZXd+YXNzdW1wdGlvbnN+b25+Zn5hcmV+bmVlZGVkLkYnRi9GMkZlbkY5</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElc3lzNEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2LC1GIzYlLUYsNiVRI2ExRidGL0YyLUZQNiVGOS8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYjNiYtSSVtc3ViR0YkNiUtRiw2JVEjYTJGJ0YvRjItSSNtbkdGJDYkUSIyRidGOS8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZnAtRmZvNiUtRiw2JVEjYTRGJ0YvRjItRlxwNiRRIjNGJ0Y5Rl9wRjlGW28tRiM2MC1GIzYoLUZccDYkUSI0RidGOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIRl9vL0ZORmBvRlRGZ3EtSSVtc3VwR0YkNiUtRiM2JS1GLDYlUSJmRidGL0YyRllGOUZbcC8lMXN1cGVyc2NyaXB0c2hpZnRHRmFwRjktRjY2LVEnJnBsdXM7RidGOUY7Rj5GQEZCRkRGRkZIRmVwRmdwLUYjNihGVEZncUZeckZncS1GZm82JUZgckZdcUZfcEY5RmJwLUYjNihGW3BGZ3EtRiM2JUZob0ZZRjlGZ3FGW3JGOUZlci1GIzYoLUZccDYkUSI2RidGOUZncS1GZm82JUZoby1GXHA2JFEiMUYnRjlGX3BGZ3FGW3JGOUZlci1GIzYqRmRxRmdxRl5yRmdxLUYjNiUtRiw2JVEjYTNGJ0YvRjJGWUY5RmdxRmpyRjlGYnAtRiM2KkZbcEZncUZcdEZncS1GZm82JUZgci1GIzYmRl1xLUY2Ni1RKCZjb21tYTtGJ0Y5RjtGXm9GQEZCRkRGRkZIRl9vRmFvRl1xRjlGX3BGZ3FGXnJGOUZlci1GIzYoRl1xRmdxRlx0RmdxLUkobXN1YnN1cEdGJDYnRmByRl1xRltwRmNyRl9wRjlGOUZbby1GIzYwLUYjNigtRlxwNiRRIzIwRidGOUZncUZURmdxRltyRjlGYnBGaHJGZXJGXHNGYnBGYHNGYnBGanNGZXJGYXRGYnBGanRGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjkvRmZuUScmbGN1YjtGJy9GaW5RJyZyY3ViO0YnRjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSVzeXM0R0YoPCYmSSNhMUdGKEYoLCYmSSNhMkdGKDYjIiIjIiIiJkkjYTRHRig2IyIiJCEiIiwwKigiIiVGNkYvRjYpJkkiZkdGKEYoRjVGNkY2KihGL0Y2RkBGNiZGQUY5RjZGNiooRjVGNiZGM0YoRjZGP0Y2RjsqKCIiJ0Y2JkYzNiNGNkY2Rj9GNkY2KipGPkY2JkkjYTNHRihGKEY2RkBGNkZDRjZGNioqRjVGNkZLRjZGQEY2JkZBNiRGOkY6RjZGOyooRjpGNkZLRjYpRkNGNUY2RjYsMCooIiM/RjZGL0Y2Rj9GNkY2RkJGO0ZERjZGRkY7RkpGO0ZNRjZGUEY7NyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L727" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEmc3ViMWJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSplbGltaW5hdGVGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2LC1GLDYlUSVzeXM0RidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZobi9GTkZpbi1GUzYmLUYjNi4tRiw2JVEjYTFGJ0YvRjItRlM2Ji1GIzYlLUYsNiNRIUYnLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGWkZcby1GLDYlUSNhMkYnRi9GMi1GUzYmLUYjNiUtSSNtbkdGJDYkUSIyRidGOUZecEY5RjlGYHBGY3BGWkZcb0ZmcC1GUzYmLUYjNiUtRl5xNiRRIjFGJ0Y5Rl5wRjlGOUZgcEZjcEZecEY5RjkvRmFwUSJ8ZnJGJy9GZHBRInxockYnRlxvLUY2Ni9RJm1pbnVzRicvJSVib2xkR0YxL0YzUSVib2xkRicvJStmb250d2VpZ2h0R0ZickY7Rj5GQEZCRkRGRkZIRmhuRl9vRlxvLUYsNiVRJGFlMkYnRi9GMkZecEY5RjlGYXFGXnBGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEmc3ViMWJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSplbGltaW5hdGVGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2LC1GLDYlUSVzeXM0RidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZobi9GTkZpbi1GUzYmLUYjNi4tRiw2JVEjYTFGJ0YvRjItRlM2Ji1GIzYlLUYsNiNRIUYnLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGWkZcby1GLDYlUSNhMkYnRi9GMi1GUzYmLUYjNiUtSSNtbkdGJDYkUSIyRidGOUZecEY5RjlGYHBGY3BGWkZcb0ZmcC1GUzYmLUYjNiUtRl5xNiRRIjFGJ0Y5Rl5wRjlGOUZgcEZjcEZecEY5RjkvRmFwUSJ8ZnJGJy9GZHBRInxockYnRlxvLUY2Ni9RJm1pbnVzRicvJSVib2xkR0YxL0YzUSVib2xkRicvJStmb250d2VpZ2h0R0ZickY7Rj5GQEZCRkRGRkZIRmhuRl9vRlxvLUYsNiVRJGFlMkYnRi9GMkZecEY5RjlGYXFGXnBGOQ==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEmc3ViMWJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNiotRiM2Ji1GIzYlLUYsNiVRI2ExRidGL0YyLUZQNiVGOS8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGOS1GNjYtUSkmZXF1YWxzO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIwRidGOUY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiM2Ji1JJW1zdWJHRiQ2JS1GLDYlUSNhMkYnRi9GMi1GYW82JFEiMUYnRjkvJS9zdWJzY3JpcHRzaGlmdEdGY29GXW8tSSZtZnJhY0dGJDYoLUYjNiotRiM2KC1GYW82JFEiMkYnRjktRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSEZoby9GTkZpby1GIzYlRmFwRmVuRjlGY3EtSSVtc3VwR0YkNiUtRiM2JS1GLDYlUSJmRidGL0YyRmVuRjlGYHEvJTFzdXBlcnNjcmlwdHNoaWZ0R0Zjb0Y5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZ3ItRiM2Ki1GYW82JFEiNEYnRjlGY3FGXHJGY3EtRiM2JS1GLDYlUSNhM0YnRi9GMkZlbkY5RmNxLUZfcDYlRl5yLUZhbzYkUSIzRidGOUZncEY5LUY2Ni1RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSEZmckZoci1GIzYqRmBxRmNxRl5zRmNxLUZfcDYlRl5yLUYjNiZGZXMtRjY2LVEoJmNvbW1hO0YnRjlGO0Znb0ZARkJGREZGRkhGaG9Gam9GZXNGOUZncEZjcUZcckY5RmNyLUYjNihGZXNGY3FGXnNGY3EtSShtc3Vic3VwR0YkNidGXnJGZXNGYHFGYXJGZ3BGOUY5LUYjNiYtRmFvNiRRIjZGJ0Y5RmNxRmlxRjkvJS5saW5ldGhpY2tuZXNzR0ZmcC8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZidS8lKWJldmVsbGVkR0Y9RjlGZG8tRiM2Ji1GX3A2JUZhcEZgcUZncEZdby1GX3A2JS1GLDYlUSNhNEYnRi9GMkZlc0ZncEY5LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOS9GaG5RJyZsY3ViO0YnL0Zbb1EnJnJjdWI7RidGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSZzdWIxYkdGKDwlLyZJI2ExR0YoRigiIiEvJkkjYTJHRig2IyIiIiwkKigjRjciIidGNywqKigiIiNGNyZGNUYoRjcpJkkiZkdGKEYoRj5GN0Y3KioiIiVGNyZJI2EzR0YoRihGN0ZBRjcmRkI2IyIiJEY3ISIiKipGPkY3RkVGN0ZBRjcmRkI2JEZJRklGN0Y3KihGSUY3RkVGNylGR0Y+RjdGSkY3RkBGSkY3LyZGNTYjRj4mSSNhNEdGKEZINyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L726" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2JVEnc3ViMW5uRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVElZXZhbEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRJnN1YjFuRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEmc3ViMWJGJ0YvRjJGOUY5LUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGaG4vRk5GaW4tRjY2L1EmdW5pb25GJy8lJWJvbGRHRjEvRjNRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRmlvRjtGPkZARkJGREZGRkhGaG5GYm9GX29GXG9GX28tRjY2LVEiI0YnRjlGO0Y+RkBGQkZERkZGSEZobkZiby1GLDYlUWhvfnVwZGF0aW5nfnRoZX5kZXRlcm1pbmVkfnZhcmlhYmxlc351c2luZ35uZXdseS1mb3VuZH5jb21wYXRpYmlsaXR5fmNvbmRpdGlvbnNGJ0YvRjIvJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2JVEnc3ViMW5uRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVElZXZhbEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRJnN1YjFuRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEmc3ViMWJGJ0YvRjJGOUY5LUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGaG4vRk5GaW4tRjY2L1EmdW5pb25GJy8lJWJvbGRHRjEvRjNRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRmlvRjtGPkZARkJGREZGRkhGaG5GYm9GX29GXG9GX28tRjY2LVEiI0YnRjlGO0Y+RkBGQkZERkZGSEZobkZiby1GLDYlUWhvfnVwZGF0aW5nfnRoZX5kZXRlcm1pbmVkfnZhcmlhYmxlc351c2luZ35uZXdseS1mb3VuZH5jb21wYXRpYmlsaXR5fmNvbmRpdGlvbnNGJ0YvRjIvJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSdzdWIxbm5HRig8Mi8mSSNhMUdGKEYoIiIhLyZGMTYjIiIiRjIvJkYxNiMiIiNGMi8mRjE2IyIiJCwoJkkjYTJHRihGKCEiIiooI0Y2IiInRjYsKiooRjpGNkZARjYpJkkiZkdGKEYoRjpGNkY2KioiIiVGNiZJI2EzR0YoRihGNkZJRjYmRkpGPUY2RkIqKkY6RjZGTUY2RklGNiZGSjYkRj5GPkY2RjYqKEY+RjZGTUY2KUZPRjpGNkZCRjZGSEZCRjYqKkY6RjZGTUY2Rk9GNkZJRkJGNi8mRjE2I0ZMRjIvJkZBRjUsJEZDRjYvJkZBRjkmSSNhNEdGKEY9LyZGQUY9LCYqKEZMRjZGSUY2JkZpbkYoRjZGQiooI0Y6Rj5GNkZGRjZGSEZCRjYvJkZBRlgsJCoqI0Y2RjpGNkZNRjZGT0Y2RklGQkY2LyZGTkY1RjIvJkZORjlGMi8mRk5GPSwkRmRvRkIvJkZORlhGMi8mRmluRjVGMi8mRmluRjlGMi8mRmluRlhGMjcjRi4=</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L783" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L784" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2JVEkYWUzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2JS1GLDYlUSRzZXFGJ0YvRjItRlA2JC1GIzYsLUYsNiVRJGxoc0YnRi9GMi1GUDYkLUYjNiUtRiw2JVEnc3ViMW5uRidGL0YyLUZQNiYtRiM2JC1GLDYlUSJpRidGL0YyRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Y5RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJ0Zjby1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JI21uR0YkNiRRIjFGJ0Y5LUY2Ni1RIy4uRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmFwLUYsNiVRJW5vcHNGJ0YvRjItRlA2JC1GIzYkRlxvRjlGOUY5RjlGOUY5L0Znb1EifGZyRicvRmpvUSJ8aHJGJy1GNjYtUSI7RidGOUY7Rl9wRkBGQkZERkZGSEZgcEZNRmFxLUZQNiQtRiM2JS1GLDYlUSIlRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZgcEZgcS1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRmBwRmBxLUYsNiVRZ25+MTZ+MS1qZXRzfmFyZX5hbHJlYWR5fmV4cHJlc3NlZCx+NH5mcmVlfnZhcmlhYmxlc35yZW1haW5pbmdGJ0YvRjJGZnJGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2JVEkYWUzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2JS1GLDYlUSRzZXFGJ0YvRjItRlA2JC1GIzYsLUYsNiVRJGxoc0YnRi9GMi1GUDYkLUYjNiUtRiw2JVEnc3ViMW5uRidGL0YyLUZQNiYtRiM2JC1GLDYlUSJpRidGL0YyRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Y5RjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJ0Zjby1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JI21uR0YkNiRRIjFGJ0Y5LUY2Ni1RIy4uRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmFwLUYsNiVRJW5vcHNGJ0YvRjItRlA2JC1GIzYkRlxvRjlGOUY5RjlGOUY5L0Znb1EifGZyRicvRmpvUSJ8aHJGJy1GNjYtUSI7RidGOUY7Rl9wRkBGQkZERkZGSEZgcEZNRmFxLUZQNiQtRiM2JS1GLDYlUSIlRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZgcEZgcS1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRmBwRmBxLUYsNiVRZ25+MTZ+MS1qZXRzfmFyZX5hbHJlYWR5fmV4cHJlc3NlZCx+NH5mcmVlfnZhcmlhYmxlc35yZW1haW5pbmdGJ0YvRjJGZnJGOQ==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkYWUzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzZELUYjNiUtRiw2JVEjYTFGJ0YvRjItRlA2JUY5LyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0Y5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictSSVtc3ViR0YkNiVGVi1JI21uR0YkNiRRIjFGJ0Y5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGW28tRmRvNiVGVi1GZ282JFEiMkYnRjlGam9GW28tRmRvNiVGVi1GZ282JFEiM0YnRjlGam9GW28tRmRvNiVGVi1GZ282JFEiNEYnRjlGam9GW28tRmRvNiUtRiw2JVEjYTJGJ0YvRjJGZm9Gam9GW28tRmRvNiVGXnFGX3BGam9GW28tRmRvNiVGXnFGZHBGam9GW28tRmRvNiVGXnFGaXBGam9GW28tRmRvNiUtRiw2JVEjYTNGJ0YvRjJGZm9Gam9GW28tRmRvNiVGaXFGX3BGam9GW28tRmRvNiVGaXFGZHBGam9GW28tRmRvNiVGaXFGaXBGam9GW28tRmRvNiUtRiw2JVEjYTRGJ0YvRjJGZm9Gam9GW28tRmRvNiVGZHJGX3BGam9GW28tRmRvNiVGZHJGaXBGam8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5L0ZmblEnJmxjdWI7RicvRmluUScmcmN1YjtGJ0Y5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRhZTNHRig8MiZJI2ExR0YoRigmRjA2IyIiIiZGMDYjIiIjJkYwNiMiIiQmRjA2IyIiJSZJI2EyR0YoRjImRj5GNSZGPkY4JkY+RjsmSSNhM0dGKEYyJkZDRjUmRkNGOCZGQ0Y7JkkjYTRHRihGMiZGSEY1JkZIRjs3I0Yu</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEjMTZGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">IiM7</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L782" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L725" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L781" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Fourth prolongation of the Killing PDE:</Font></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L743" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjVDRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSVldmFsRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiktRiw2I1EhRictRiM2JS1GLDYlUSZUb0pldEYnRi9GMi1GUzYkLUYjNiwtRiw2JVEtUHJvbG9uZ2F0aW9uRidGL0YyLUZTNiQtRiM2KS1GLDYlUSNFMUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUkjbW5HRiQ2JFEiNEYnRjktRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZbcC9GTkZccEZnby1GYHA2JFEiMUYnRjlGOUY5RmdvLUZTNiYtRiM2KC1GLDYlUSRzZXFGJ0YvRjItRlM2JC1GIzYrLUZTNiQtRiM2Ji1GLDYlUSJhRidGL0YyLUY2Ni1RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEiaUYnRi9GMkY5RjktRlM2JC1GIzYkLUYsNiVRI3h2RidGL0YyRjlGOUZnb0Zfci1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZncC1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJ0ZmcEZfcEY5RjlGZ28tRiw2JVEiZkYnRi9GMi1GUzYkLUYjNiQtRiw2JVEjeDNGJ0YvRjJGOUY5RjlGOS8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRidGY3BGZ28tRiw2JVEpbm90YXRpb25GJ0YvRjJGaXItRiw2JVEramV0bnVtYmVyc0YnRi9GMkY5RjlGOUZXRmdvRmNwLUZTNiYtRiM2Li1GLDYlUSN4MUYnRi9GMkZpckZncEZnby1GLDYlUSN4MkYnRi9GMkZpci1GYHA2JFEiMkYnRjlGZ28tRiw2JVEjeDRGJ0YvRjJGaXJGX3BGOUY5L0ZcdFEiW0YnL0ZfdFEiXUYnRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjVDRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSVldmFsRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiktRiw2I1EhRictRiM2JS1GLDYlUSZUb0pldEYnRi9GMi1GUzYkLUYjNiwtRiw2JVEtUHJvbG9uZ2F0aW9uRidGL0YyLUZTNiQtRiM2KS1GLDYlUSNFMUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUkjbW5HRiQ2JFEiNEYnRjktRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZbcC9GTkZccEZnby1GYHA2JFEiMUYnRjlGOUY5RmdvLUZTNiYtRiM2KC1GLDYlUSRzZXFGJ0YvRjItRlM2JC1GIzYrLUZTNiQtRiM2Ji1GLDYlUSJhRidGL0YyLUY2Ni1RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEiaUYnRi9GMkY5RjktRlM2JC1GIzYkLUYsNiVRI3h2RidGL0YyRjlGOUZnb0Zfci1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZncC1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJ0ZmcEZfcEY5RjlGZ28tRiw2JVEiZkYnRi9GMi1GUzYkLUYjNiQtRiw2JVEjeDNGJ0YvRjJGOUY5RjlGOS8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRidGY3BGZ28tRiw2JVEpbm90YXRpb25GJ0YvRjJGaXItRiw2JVEramV0bnVtYmVyc0YnRi9GMkY5RjlGOUZXRmdvRmNwLUZTNiYtRiM2Li1GLDYlUSN4MUYnRi9GMkZpckZncEZnby1GLDYlUSN4MkYnRi9GMkZpci1GYHA2JFEiMkYnRjlGZ28tRiw2JVEjeDRGJ0YvRjJGaXJGX3BGOUY5L0ZcdFEiW0YnL0ZfdFEiXUYnRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVFPamV0fm5vdGF0aW9uOn5bMX49fngxLH4yfj1+eDIsfjN+PX54Myx+NH49fng0XUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">SU9qZXR+bm90YXRpb246flsxfj1+eDEsfjJ+PX54Mix+M349fngzLH40fj1+eDRdRzYi</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVFBX19fX19fX19fX19fX19fX19fX19fX19fX19fX19fX19GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=">SUFfX19fX19fX19fX19fX19fX19fX19fX19fX19fX19fX0c2Ig==</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L742" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkVDQ0RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVElZXZhbEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRI1Q0RidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRlM2Ji1GIzYvLUYsNiVRI3gxRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMUYnRjlGWi1GLDYlUSN4MkYnRi9GMkZjby1GZ282JFEiMkYnRjlGWi1GLDYlUSN4NEYnRi9GMkZjby1GZ282JFEiNEYnRjkvJStleGVjdXRhYmxlR0Y9RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZmcEY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GZnBGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkVDQ0RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVElZXZhbEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRI1Q0RidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRlM2Ji1GIzYvLUYsNiVRI3gxRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMUYnRjlGWi1GLDYlUSN4MkYnRi9GMkZjby1GZ282JFEiMkYnRjlGWi1GLDYlUSN4NEYnRi9GMkZjby1GZ282JFEiNEYnRjkvJStleGVjdXRhYmxlR0Y9RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZmcEY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GZnBGOQ==</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L741" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVElVE5QNEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKmVsaW1pbmF0ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYpLUYsNiVRJWV2YWxGJ0YvRjItRlM2JC1GIzYnRlctRlM2JC1GIzYoRlctRlM2JC1GIzYnRlctRlM2JC1GIzYmLUYsNiVRJFQ0NEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJXN1YjRGJ0YvRjJGOUY5RmdvLUYsNiVRJXN1YjNGJ0YvRjJGOUY5RmdvLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGW3AvRk5GXHAtRiw2JVElc3ViMkYnRi9GMkY5RjlGZ28tRiw2JVEnc3ViMW5uRidGL0YyRjlGOUZnb0ZlcC1GLDYlUSxKZXRWYXJzUHVyZUYnRi9GMi1GUzYkLUYjNiYtSSNtbkdGJDYkUSI1RidGOUZnby1GZ3E2JFEiMUYnRjlGOUY5RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZlcC1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRltwRmhwLUYsNiVRaW9+ZXhwcmVzc2luZ350aGV+cHJvbG9uZ2F0aW9ufmVxdWF0aW9uc35pbn50ZXJtc35vZn50aGV+Y3VycmVudH5mcmVlfnZhcmlhYmxlcy5GJ0YvRjIvJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVElVE5QNEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKmVsaW1pbmF0ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYpLUYsNiVRJWV2YWxGJ0YvRjItRlM2JC1GIzYnRlctRlM2JC1GIzYoRlctRlM2JC1GIzYnRlctRlM2JC1GIzYmLUYsNiVRJFQ0NEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJXN1YjRGJ0YvRjJGOUY5RmdvLUYsNiVRJXN1YjNGJ0YvRjJGOUY5RmdvLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGW3AvRk5GXHAtRiw2JVElc3ViMkYnRi9GMkY5RjlGZ28tRiw2JVEnc3ViMW5uRidGL0YyRjlGOUZnb0ZlcC1GLDYlUSxKZXRWYXJzUHVyZUYnRi9GMi1GUzYkLUYjNiYtSSNtbkdGJDYkUSI1RidGOUZnby1GZ3E2JFEiMUYnRjlGOUY5RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZlcC1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRltwRmhwLUYsNiVRaW9+ZXhwcmVzc2luZ350aGV+cHJvbG9uZ2F0aW9ufmVxdWF0aW9uc35pbn50ZXJtc35vZn50aGV+Y3VycmVudH5mcmVlfnZhcmlhYmxlcy5GJ0YvRjIvJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L724" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYxLUkjbWlHRiQ2JVElc3ViNUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJVROUDRGJ0YvRjItSShtZmVuY2VkR0YkNiYtRiM2JS1JI21uR0YkNiRRIjFGJ0Y5LyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVElc3lzNUYnRi9GMkY1Rk8tRlM2Ji1GIzYlLUZYNiRRIjJGJ0Y5RmVuRjlGOUZnbkZqbi1GNjYtUSI7RidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnRk0tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZecC9GTkZfcC1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRl5wRmNwLUYsNiVRaXJ+c3lzNX5jb25zaXN0c35vZn5wb3RlbnRpYWx+Y29tcGF0aWJpbGl0eX5jb25kaXRpb25zLn5XZX5yZXNvbHZlfmZvcn5hNFszXSx+YTJbXX5hbmR+YTRbXSx+bm9+bmV3fmFzc3VtcHRpb25zfm9ufmZ+YXJlfm5lZWRlZC5GJ0YvRjJGZW5GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYxLUkjbWlHRiQ2JVElc3ViNUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJVROUDRGJ0YvRjItSShtZmVuY2VkR0YkNiYtRiM2JS1JI21uR0YkNiRRIjFGJ0Y5LyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVElc3lzNUYnRi9GMkY1Rk8tRlM2Ji1GIzYlLUZYNiRRIjJGJ0Y5RmVuRjlGOUZnbkZqbi1GNjYtUSI7RidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnRk0tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZecC9GTkZfcC1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRl5wRmNwLUYsNiVRaXJ+c3lzNX5jb25zaXN0c35vZn5wb3RlbnRpYWx+Y29tcGF0aWJpbGl0eX5jb25kaXRpb25zLn5XZX5yZXNvbHZlfmZvcn5hNFszXSx+YTJbXX5hbmR+YTRbXSx+bm9+bmV3fmFzc3VtcHRpb25zfm9ufmZ+YXJlfm5lZWRlZC5GJ0YvRjJGZW5GOQ==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSVzeXM1R0YoPCYmSSNhNEdGKDYjIiIkLCoqKCIiJSIiIiZJI2EyR0YoRihGNikmSSJmR0YoRigiIiNGNkY2KioiIilGNiZJI2EzR0YoRihGNkY6RjYmRjtGMUY2ISIiKipGPEY2Rj9GNkY6RjYmRjs2JEYyRjJGNkZCKihGMkY2Rj9GNilGQUY8RjZGNiw0KigiIzdGNiZGMEYoRjYpRjpGNUY2RkIqKEY+RjZGN0Y2KUY6RjJGNkY2KihGN0Y2RjlGNkZBRjZGNioqIiM7RjZGP0Y2RjlGNkZBRjZGQioqRjVGNkY/RjZGOUY2RkRGNkZCKipGMkY2Rj9GNkY5RjYmRjs2JUYyRjJGMkY2RjYqKkY1RjZGP0Y2RjpGNkZHRjZGNiosIiM5RjZGP0Y2RjpGNkZBRjZGREY2RkIqKEZKRjZGP0Y2KUZBRjJGNkY2LDRGSUY2KihGUUY2RjdGNkZORjZGNkZPRkIqKiIjS0Y2Rj9GNkY5RjZGQUY2RkIqKkY+RjZGP0Y2RjlGNkZERjZGQkZTRkIqKkZYRjZGP0Y2RjpGNkZHRjZGNkZXRjZGWUZCNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L723" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVEmc3ViMWNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSplbGltaW5hdGVGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ky1GLDYlUSVzeXM1RidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRlM2Ji1GIzYuLUYsNiVRI2E0RidGL0YyLUZTNiYtRiM2JS1JI21uR0YkNiRRIjNGJ0Y5LyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGWi1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmhuL0ZORmluLUYsNiVRI2EyRidGL0YyLUZTNiYtRiM2JS1GLDYjUSFGJ0ZbcEY5RjlGXXBGYHBGWkZjcEZgb0ZqcEZbcEY5RjkvRl5wUSJ8ZnJGJy9GYXBRInxockYnRmNwLUY2Ni9RJm1pbnVzRicvJSVib2xkR0YxL0YzUSVib2xkRicvJStmb250d2VpZ2h0R0ZbckY7Rj5GQEZCRkRGRkZIRmhuRmZwRmNwLUYsNiVRJGFlM0YnRi9GMkZbcEY5RjktRlM2Ji1GIzYlLUZobzYkUSIxRidGOUZbcEY5RjlGXXBGYHBGY3AtRjY2LVEiI0YnRjlGO0Y+RkBGQkZERkZGSEZobkZmcC1GLDYlUUp+d2V+ZmluZH50d29+bmV3fmNvbXBhdGliaWxpdHl+Y29uZGl0aW9uc0YnRi9GMkZbcEY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVEmc3ViMWNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSplbGltaW5hdGVGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ky1GLDYlUSVzeXM1RidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRlM2Ji1GIzYuLUYsNiVRI2E0RidGL0YyLUZTNiYtRiM2JS1JI21uR0YkNiRRIjNGJ0Y5LyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGWi1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmhuL0ZORmluLUYsNiVRI2EyRidGL0YyLUZTNiYtRiM2JS1GLDYjUSFGJ0ZbcEY5RjlGXXBGYHBGWkZjcEZgb0ZqcEZbcEY5RjkvRl5wUSJ8ZnJGJy9GYXBRInxockYnRmNwLUY2Ni9RJm1pbnVzRicvJSVib2xkR0YxL0YzUSVib2xkRicvJStmb250d2VpZ2h0R0ZbckY7Rj5GQEZCRkRGRkZIRmhuRmZwRmNwLUYsNiVRJGFlM0YnRi9GMkZbcEY5RjktRlM2Ji1GIzYlLUZobzYkUSIxRidGOUZbcEY5RjlGXXBGYHBGY3AtRjY2LVEiI0YnRjlGO0Y+RkBGQkZERkZGSEZobkZmcC1GLDYlUUp+d2V+ZmluZH50d29+bmV3fmNvbXBhdGliaWxpdHl+Y29uZGl0aW9uc0YnRi9GMkZbcEY5</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEmc3ViMWNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNiotRiM2Ji1GIzYlLUYsNiVRI2EyRidGL0YyLUZQNiVGOS8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGOS1GNjYtUSkmZXF1YWxzO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSZtZnJhY0dGJDYoLUYjNiYtRiM2JS1GLDYlUSNhM0YnRi9GMkZlbkY5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GXnAtRlA2JC1GIzYoLUYjNigtSSNtbkdGJDYkUSI4RidGOUZqby1GIzYlLUYsNiVRImZGJ0YvRjJGZW5GOUZqby1JJW1zdWJHRiQ2JUZccS1GZ3A2JFEiM0YnRjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0Y5LUY2Ni1RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZcci1GIzYoLUZncDYkUSIyRidGOUZqb0ZqcEZqby1GYHE2JUZccS1GIzYmRmJxLUY2Ni1RKCZjb21tYTtGJ0Y5RjsvRj9GMUZARkJGREZGRkhGXXAvRk5RLDAuMzMzMzMzM2VtRidGYnFGOUZlcUY5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGW3JGXXItRiM2JkZicUZqby1JKG1zdWJzdXBHRiQ2J0ZccUZicUZgci8lMXN1cGVyc2NyaXB0c2hpZnRHRmdxRmVxRjlGOUY5RjktRiM2Ji1GZ3A2JFEiNEYnRjlGam8tSSVtc3VwR0YkNiVGanBGYHJGZXNGOS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZHQvJSliZXZlbGxlZEdGPUY5LUY2Ni1RIixGJ0Y5RjtGanJGQEZCRkRGRkZIRl1wRltzLUYjNiYtRiM2JS1GLDYlUSNhNEYnRi9GMkZlbkY5Rl1vLUZhbzYoLUYjNiZGZW9Gam8tRlA2JC1GIzYoLUYjNihGaXNGam9GXHRGam8tRmBxNiVGXHEtRiM2KEZicUZnckZicUZnckZicUY5RmVxRjlGXXMtRiM2Ki1GZ3A2JFEjMThGJ0Y5RmpvRmpwRmpvRl9xRmpvRmNyRjlGaHEtRiM2Ji1GZ3A2JFEjMTVGJ0Y5RmpvLUZjczYnRlxxRmJxRmJxRmVzRmVxRjlGOUY5RjktRiM2Ji1GZ3A2JFEjMTZGJ0Y5RmpvLUZddDYlRmpwRmlzRmVzRjlGX3RGYnRGZXRGZ3RGOUZpdC1GIzYmLUZgcTYlRmB1RmJxRmVxRl1vLUZncDYkRmdxRjlGOS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjkvRmhuUScmbGN1YjtGJy9GW29RJyZyY3ViO0YnRjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSZzdWIxY0dGKDwlLyZJI2EyR0YoRigsJCoqIyIiIiIiJUY1JkkjYTNHRihGKEY1LCgqKCIiKUY1JkkiZkdGKEYoRjUmRj02IyIiJEY1RjUqKCIiI0Y1RjxGNSZGPTYkRkBGQEY1RjUqJkZARjUpRj5GQkY1ISIiRjUpRjxGQkZHRjUvJkkjYTRHRihGKCwkKiojRjUiIztGNUY3RjUsKCooRjZGNUZIRjUmRj02JUZARkBGQEY1RjUqKiIjPUY1RjxGNUY+RjVGQ0Y1RkcqJiIjOkY1KUY+RkBGNUY1RjUpRjxGNkZHRjUvJkZLRj8iIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L722" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2JVEoc3ViMW5ubkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJWV2YWxGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSdzdWIxbm5GJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSZzdWIxY0YnRi9GMkY5RjktRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZobi9GTkZpbi1GNjYvUSZ1bmlvbkYnLyUlYm9sZEdGMS9GM1ElYm9sZEYnLyUrZm9udHdlaWdodEdGaW9GO0Y+RkBGQkZERkZGSEZobkZib0Zfb0Zcb0Zfby1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRmhuRmJvLUYsNiVRXHF+dXBkYXRpbmd+dGhlfmRldGVybWluZWR+MS1qZXRzfnVzaW5nfm5ld2x5fmZvdW5kfmNvbXBhdGliaWxpdHl+Y29uZGl0aW9uc34ocHJvamVjdGlvbn5wcm9jZWR1cmUpRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2JVEoc3ViMW5ubkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJWV2YWxGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSdzdWIxbm5GJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSZzdWIxY0YnRi9GMkY5RjktRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZobi9GTkZpbi1GNjYvUSZ1bmlvbkYnLyUlYm9sZEdGMS9GM1ElYm9sZEYnLyUrZm9udHdlaWdodEdGaW9GO0Y+RkBGQkZERkZGSEZobkZib0Zfb0Zcb0Zfby1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRmhuRmJvLUYsNiVRXHF+dXBkYXRpbmd+dGhlfmRldGVybWluZWR+MS1qZXRzfnVzaW5nfm5ld2x5fmZvdW5kfmNvbXBhdGliaWxpdHl+Y29uZGl0aW9uc34ocHJvamVjdGlvbn5wcm9jZWR1cmUpRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SShzdWIxbm5uR0YoPDUvJkkjYTFHRihGKCIiIS8mRjE2IyIiIkYyLyZGMTYjIiIjRjIvJkYxNiMiIiQsKCoqI0Y2IiIlRjYmSSNhM0dGKEYoRjYsKCooIiIpRjYmSSJmR0YoRihGNiZGSUY9RjZGNiooRjpGNkZIRjYmRkk2JEY+Rj5GNkY2KiZGPkY2KUZKRjpGNiEiIkY2KUZIRjpGUEZQKigjRjYiIidGNiwqKigjRjZGOkY2RkNGNkZFRjZGNioqRkJGNkZIRjZGQ0Y2RkpGNkZQKipGOkY2RkNGNkZMRjZGSEY2RjYqKEY+RjZGQ0Y2Rk9GNkZQRjZGUUZQRjYqKkY6RjZGQ0Y2RkpGNkZIRlBGNi8mRjE2I0ZCRjIvJkkjYTJHRihGKCwkRkBGNi8mRltvRjUsJEZSRjYvJkZbb0Y5RjIvJkZbb0Y9LCYqKkZBRjYpRkhGPkZQRkNGNiwoKihGQkY2RlFGNiZGSTYlRj5GPkY+RjZGNioqIiM9RjZGSEY2RkpGNkZMRjZGUComIiM6RjYpRkpGPkY2RjZGNkZQKigjRjpGPkY2RlVGNkZRRlBGNi8mRltvRmhuLCQqKkZXRjZGQ0Y2RkpGNkZIRlBGNi8mRkRGNUYyLyZGREY5RjIvJkZERj0sJEZlcEZQLyZGREZobkYyLyZJI2E0R0YoRigsJCoqI0Y2IiM7RjZGQ0Y2RmdvRjYpRkhGQkZQRjYvJkZhcUY1RjIvJkZhcUY5RjIvJkZhcUY9RjIvJkZhcUZobkYyNyNGLg==</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L811" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">There is one free variable a3[]. </Text-field>
</Input>
</Group>
<Group view="code" labelreference="L810" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L792" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L808" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Fifth prolongation of the Killing PDE:</Font></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L764" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjVDVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSVldmFsRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiktRiw2I1EhRictRiM2JS1GLDYlUSZUb0pldEYnRi9GMi1GUzYkLUYjNiwtRiw2JVEtUHJvbG9uZ2F0aW9uRidGL0YyLUZTNiQtRiM2KC1GLDYlUSNFMUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUkjbW5HRiQ2JFEiNUYnRjlGZ28tRmBwNiRRIjFGJ0Y5RjlGOUZnby1GUzYmLUYjNigtRiw2JVEkc2VxRidGL0YyLUZTNiQtRiM2Ky1GUzYkLUYjNiYtRiw2JVEiYUYnRi9GMi1GNjYtUScmc3BhcjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRImlGJ0YvRjJGOUY5LUZTNiQtRiM2JC1GLDYlUSN4dkYnRi9GMkY5RjlGZ29GW3ItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GY3AtRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GXHAtRmBwNiRRIjRGJ0Y5RjlGOUZnby1GLDYlUSJmRidGL0YyLUZTNiQtRiM2JC1GLDYlUSN4M0YnRi9GMkY5RjlGOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRltwRl1zRmdvLUYsNiVRKW5vdGF0aW9uRidGL0YyRmVyLUYsNiVRK2pldG51bWJlcnNGJ0YvRjJGOUY5RjlGV0Znb0ZhdC1GUzYmLUYjNi4tRiw2JVEjeDFGJ0YvRjJGZXJGY3BGZ28tRiw2JVEjeDJGJ0YvRjJGZXItRmBwNiRRIjJGJ0Y5RmdvLUYsNiVRI3g0RidGL0YyRmVyRl5zRjlGOS9GXHRRIltGJy9GX3RRIl1GJ0Y5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjVDVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSVldmFsRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiktRiw2I1EhRictRiM2JS1GLDYlUSZUb0pldEYnRi9GMi1GUzYkLUYjNiwtRiw2JVEtUHJvbG9uZ2F0aW9uRidGL0YyLUZTNiQtRiM2KC1GLDYlUSNFMUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUkjbW5HRiQ2JFEiNUYnRjlGZ28tRmBwNiRRIjFGJ0Y5RjlGOUZnby1GUzYmLUYjNigtRiw2JVEkc2VxRidGL0YyLUZTNiQtRiM2Ky1GUzYkLUYjNiYtRiw2JVEiYUYnRi9GMi1GNjYtUScmc3BhcjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRImlGJ0YvRjJGOUY5LUZTNiQtRiM2JC1GLDYlUSN4dkYnRi9GMkY5RjlGZ29GW3ItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GY3AtRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GXHAtRmBwNiRRIjRGJ0Y5RjlGOUZnby1GLDYlUSJmRidGL0YyLUZTNiQtRiM2JC1GLDYlUSN4M0YnRi9GMkY5RjlGOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRltwRl1zRmdvLUYsNiVRKW5vdGF0aW9uRidGL0YyRmVyLUYsNiVRK2pldG51bWJlcnNGJ0YvRjJGOUY5RjlGV0Znb0ZhdC1GUzYmLUYjNi4tRiw2JVEjeDFGJ0YvRjJGZXJGY3BGZ28tRiw2JVEjeDJGJ0YvRjJGZXItRmBwNiRRIjJGJ0Y5RmdvLUYsNiVRI3g0RidGL0YyRmVyRl5zRjlGOS9GXHRRIltGJy9GX3RRIl1GJ0Y5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVFPamV0fm5vdGF0aW9uOn5bMX49fngxLH4yfj1+eDIsfjN+PX54Myx+NH49fng0XUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">SU9qZXR+bm90YXRpb246flsxfj1+eDEsfjJ+PX54Mix+M349fngzLH40fj1+eDRdRzYi</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVFBX19fX19fX19fX19fX19fX19fX19fX19fX19fX19fX19GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=">SUFfX19fX19fX19fX19fX19fX19fX19fX19fX19fX19fX0c2Ig==</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L765" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkVDU1RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVElZXZhbEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRI1Q1RidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRlM2Ji1GIzYvLUYsNiVRI3gxRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMUYnRjlGWi1GLDYlUSN4MkYnRi9GMkZjby1GZ282JFEiMkYnRjlGWi1GLDYlUSN4NEYnRi9GMkZjby1GZ282JFEiNEYnRjkvJStleGVjdXRhYmxlR0Y9RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZmcEY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GZnBGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkVDU1RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVElZXZhbEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRI1Q1RidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRlM2Ji1GIzYvLUYsNiVRI3gxRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMUYnRjlGWi1GLDYlUSN4MkYnRi9GMkZjby1GZ282JFEiMkYnRjlGWi1GLDYlUSN4NEYnRi9GMkZjby1GZ282JFEiNEYnRjkvJStleGVjdXRhYmxlR0Y9RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZmcEY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GZnBGOQ==</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L766" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElVE5QNUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKmVsaW1pbmF0ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYpLUYsNiVRJWV2YWxGJ0YvRjItRlM2JC1GIzYnRlctRlM2JC1GIzYoRlctRlM2JC1GIzYnRlctRlM2JC1GIzYnRlctRlM2JC1GIzYnLUYsNiVRJFQ1NUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGX3AvRk5GYHAtRiw2JVElc3ViNUYnRi9GMkY5RjlGW3AtRiw2JVElc3ViNEYnRi9GMkY5RjlGW3AtRiw2JVElc3ViM0YnRi9GMkY5RjlGW3BGY3AtRiw2JVElc3ViMkYnRi9GMkY5RjlGW3AtRiw2JVEoc3ViMW5ubkYnRi9GMkY5RjlGW3BGY3AtRiw2JVEsSmV0VmFyc1B1cmVGJ0YvRjItRlM2JC1GIzYmLUkjbW5HRiQ2JFEiNkYnRjlGW3AtRl5yNiRRIjFGJ0Y5RjlGOUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElVE5QNUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKmVsaW1pbmF0ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYpLUYsNiVRJWV2YWxGJ0YvRjItRlM2JC1GIzYnRlctRlM2JC1GIzYoRlctRlM2JC1GIzYnRlctRlM2JC1GIzYnRlctRlM2JC1GIzYnLUYsNiVRJFQ1NUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGX3AvRk5GYHAtRiw2JVElc3ViNUYnRi9GMkY5RjlGW3AtRiw2JVElc3ViNEYnRi9GMkY5RjlGW3AtRiw2JVElc3ViM0YnRi9GMkY5RjlGW3BGY3AtRiw2JVElc3ViMkYnRi9GMkY5RjlGW3AtRiw2JVEoc3ViMW5ubkYnRi9GMkY5RjlGW3BGY3AtRiw2JVEsSmV0VmFyc1B1cmVGJ0YvRjItRlM2JC1GIzYmLUkjbW5HRiQ2JFEiNkYnRjlGW3AtRl5yNiRRIjFGJ0Y5RjlGOUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L744" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkjbWlHRiQ2JVElc3ViNkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJVROUDVGJ0YvRjItSShtZmVuY2VkR0YkNiYtRiM2JS1JI21uR0YkNiRRIjFGJ0Y5LyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVElc3lzNkYnRi9GMkY1Rk8tRlM2Ji1GIzYlLUZYNiRRIjJGJ0Y5RmVuRjlGOUZnbkZqbi1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORl5wLUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGXXBGX3AtRiw2JVFbdn5zeXM2fmNvbnNpc3Rzfm9mfnRoZX5wb3RlbnRpYWx+Y29tcGF0aWJpbGl0eX5jb25kaXRpb25zLn5Ub35yZXNvbHZlfmZvcn5hM1tdLH53ZX5tdXN0fmFzc3VtZX50aGF0fmZ+aXN+bm90fmF+c29sdXRpb25+b2Z+dGhlfnRoaXJkfm9yZGVyfk9ERX5naXZlbn5iZWxvd35pbn50aGV+Zmlyc3R+ZXF1YXRpb24uRidGL0YyRmVuRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkjbWlHRiQ2JVElc3ViNkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJVROUDVGJ0YvRjItSShtZmVuY2VkR0YkNiYtRiM2JS1JI21uR0YkNiRRIjFGJ0Y5LyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVElc3lzNkYnRi9GMkY1Rk8tRlM2Ji1GIzYlLUZYNiRRIjJGJ0Y5RmVuRjlGOUZnbkZqbi1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORl5wLUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGXXBGX3AtRiw2JVFbdn5zeXM2fmNvbnNpc3Rzfm9mfnRoZX5wb3RlbnRpYWx+Y29tcGF0aWJpbGl0eX5jb25kaXRpb25zLn5Ub35yZXNvbHZlfmZvcn5hM1tdLH53ZX5tdXN0fmFzc3VtZX50aGF0fmZ+aXN+bm90fmF+c29sdXRpb25+b2Z+dGhlfnRoaXJkfm9yZGVyfk9ERX5naXZlbn5iZWxvd35pbn50aGV+Zmlyc3R+ZXF1YXRpb24uRidGL0YyRmVuRjk=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSVzeXM2R0YoPCUqJiZJI2EzR0YoRigiIiIsKCooIiIlRjIpJkkiZkdGKEYoIiIjRjImRjg2JSIiJEY8RjxGMkYyKioiIz1GMkY3RjImRjg2I0Y8RjImRjg2JEY8RjxGMiEiIiomIiM6RjIpRj9GPEYyRjJGMiomRjBGMiwyKigiIztGMilGN0Y8RjJGOkYyRjIqKEY1RjJGS0YyJkY4NiZGPEY8RjxGPEYyRkMqKiIjc0YyRjZGMkY/RjJGQUYyRkMqKiIjSUYyRjZGMkY/RjJGOkYyRjIqKEY+RjJGNkYyKUZBRjlGMkYyKigiI2dGMkY3RjJGRkYyRjIqKiIkPCJGMkY3RjIpRj9GOUYyRkFGMkZDKiYiI3ZGMilGP0Y1RjJGMkYyKiZGMEYyLDIqKCIjS0YyRktGMkY6RjJGMkZMRjIqKiIkVyJGMkY2RjJGP0YyRkFGMkZDRlFGQ0ZTRkMqKCIkPyJGMkY3RjJGRkYyRjJGV0YyRlpGQ0YyNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L813" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">If f is not a solution of this third order ODE, then we find the compatibility condition a3[] = 0 and so there are no free variables. In this case, there is no Killing vector. If f is a solution of ODE, then there is precisely one Killing vector. It remains to find the explicit form of f.</Font></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L812" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L809" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L745" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L804" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Deducing explicit form of f:</Font></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L746" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElc29sZkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJnNvbHZlRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNigtRlM2JC1GIzYsLUYjNiwtSSNtbkdGJDYkUSI0RidGOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORl9vLUklbXN1cEdGJDYlLUYjNiktRiw2JVEiZkYnRi9GMi1GUzYmLUYjNiUtRiw2I1EhRicvJStleGVjdXRhYmxlR0Y9RjlGOS8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RicvJStmb3JlZ3JvdW5kR1EqWzAsMCwyNTVdRidGYHAvJSlyZWFkb25seUdGMS8lMGZvbnRfc3R5bGVfbmFtZUdRKjJEfk91dHB1dEYnRjktRmhuNiRRIjJGJ0Y5LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zbby1JJW1zdWJHRiQ2JUZmby1GIzYsLUZobjYkUSIzRidGOS1GNjYtUSgmY29tbWE7RidGOUY7L0Y/RjFGQEZCRkRGRkZIRl5vL0ZOUSwwLjMzMzMzMzNlbUYnRltyRl5yRltyRmhwRmBwRltxRl1xRjkvJS9zdWJzY3JpcHRzaGlmdEdGZXFGaHBGYHBGW3FGXXFGOS1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmpyLUYjNi4tRmhuNiRRIzE4RidGOUZbb0Zkb0Zbby1GZ3E2JUZmb0ZbckZkckZbby1GZ3E2JUZmby1GIzYqRltyRl5yRltyRmhwRmBwRltxRl1xRjlGZHJGaHBGYHBGW3FGXXFGOS1GNjYtUScmcGx1cztGJ0Y5RjtGPkZARkJGREZGRkhGaXJGW3MtRiM2Ki1GaG42JFEjMTVGJ0Y5RltvLUkobXN1YnN1cEdGJDYnRmZvRltyRltyRmNxRmRyRmhwRmBwRltxRl1xRjlGaHBGYHBGW3FGXXFGOUY5LUY2Ni1RIixGJ0Y5RjtGYXJGQEZCRkRGRkZIRl5vRmJyLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGXm9GYG8tRlM2Ji1GIzYmRmZvLUZTNiYtRiM2KUZbckZidEZbckZidEZbckZgcEY5RjkvRmNwUSJbRicvRmZwUSJdRidGYHBGOUY5L0ZjcFEifGZyRicvRmZwUSJ8aHJGJ0ZgcEY5RjlGYHBGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElc29sZkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJnNvbHZlRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNigtRlM2JC1GIzYsLUYjNiwtSSNtbkdGJDYkUSI0RidGOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORl9vLUklbXN1cEdGJDYlLUYjNiktRiw2JVEiZkYnRi9GMi1GUzYmLUYjNiUtRiw2I1EhRicvJStleGVjdXRhYmxlR0Y9RjlGOS8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RicvJStmb3JlZ3JvdW5kR1EqWzAsMCwyNTVdRidGYHAvJSlyZWFkb25seUdGMS8lMGZvbnRfc3R5bGVfbmFtZUdRKjJEfk91dHB1dEYnRjktRmhuNiRRIjJGJ0Y5LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zbby1JJW1zdWJHRiQ2JUZmby1GIzYsLUZobjYkUSIzRidGOS1GNjYtUSgmY29tbWE7RidGOUY7L0Y/RjFGQEZCRkRGRkZIRl5vL0ZOUSwwLjMzMzMzMzNlbUYnRltyRl5yRltyRmhwRmBwRltxRl1xRjkvJS9zdWJzY3JpcHRzaGlmdEdGZXFGaHBGYHBGW3FGXXFGOS1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmpyLUYjNi4tRmhuNiRRIzE4RidGOUZbb0Zkb0Zbby1GZ3E2JUZmb0ZbckZkckZbby1GZ3E2JUZmby1GIzYqRltyRl5yRltyRmhwRmBwRltxRl1xRjlGZHJGaHBGYHBGW3FGXXFGOS1GNjYtUScmcGx1cztGJ0Y5RjtGPkZARkJGREZGRkhGaXJGW3MtRiM2Ki1GaG42JFEjMTVGJ0Y5RltvLUkobXN1YnN1cEdGJDYnRmZvRltyRltyRmNxRmRyRmhwRmBwRltxRl1xRjlGaHBGYHBGW3FGXXFGOUY5LUY2Ni1RIixGJ0Y5RjtGYXJGQEZCRkRGRkZIRl5vRmJyLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGXm9GYG8tRlM2Ji1GIzYmRmZvLUZTNiYtRiM2KUZbckZidEZbckZidEZbckZgcEY5RjkvRmNwUSJbRicvRmZwUSJdRidGYHBGOUY5L0ZjcFEifGZyRicvRmZwUSJ8aHJGJ0ZgcEY5RjlGYHBGOQ==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElc29sZkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2Ji1JJW1zdWJHRiQ2JS1GLDYlUSJmRidGL0YyLUYjNigtSSNtbkdGJDYkUSIzRidGOS1GNjYtUSgmY29tbWE7RidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnRmZuRmpuRmZuRjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GNjYtUSkmZXF1YWxzO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSZtZnJhY0dGJDYoLUYjNihGZm4tRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSEZeby9GTkZfby1GVTYlRldGZm5GYm9GXXAtRlA2JC1GIzYmLUYjNigtRmduNiRRIjZGJ0Y5Rl1wLUYjNiVGVy1GUDYlRjkvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRjlGXXAtRlU2JUZXLUYjNiZGZm5Gam5GZm5GOUZib0Y5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GXnItRiM2Ji1GZ242JFEiNUYnRjlGXXAtSShtc3Vic3VwR0YkNidGV0Zmbi1GZ242JFEiMkYnRjkvJTFzdXBlcnNjcmlwdHNoaWZ0R0Zkb0Zib0Y5RjlGOUY5LUYjNiYtRmduNiRRIjRGJ0Y5Rl1wLUklbXN1cEdGJDYlRlxxRmhyRltzRjkvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmpzLyUpYmV2ZWxsZWRHRj1GOUY5L0ZhcVEnJmxjdWI7RicvRmRxUScmcmN1YjtGJ0Y5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSVzb2xmR0YoPCMvJkkiZkdGKDYlIiIkRjNGMywkKiojRjMiIiUiIiImRjE2I0YzRjgsJiooIiInRjgmRjFGKEY4JkYxNiRGM0YzRjhGOComIiImRjgpRjkiIiNGOCEiIkY4KUY+RkRGRUY4NyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L767" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYuLUY2NiYtRiM2KS1GLDYlUSN4MUYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjeDJGJ0YvRjJGQS1GLDYlUSN4M0YnRi9GMi8lK2V4ZWN1dGFibGVHRklGRUZFLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRkEtRkI2LVEifkYnRkVGRy9GS0ZJRkxGTkZQRlJGVEZWL0ZaRlgtRjY2Ji1GIzYlLUYsNiVRImZGJ0YvRjJGXG9GRUZFRl5vRmFvRkFGZG8tRiw2JVEiRUYnRi9GMkZBRmRvLUkjbW5HRiQ2JFEiNEYnRkVGXG9GRUZFLUZCNi1RIjpGJ0ZFRkdGZ29GTEZORlBGUkZUL0ZXUSwwLjI3Nzc3NzhlbUYnL0ZaRltxRlxvRkU=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYuLUY2NiYtRiM2KS1GLDYlUSN4MUYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjeDJGJ0YvRjJGQS1GLDYlUSN4M0YnRi9GMi8lK2V4ZWN1dGFibGVHRklGRUZFLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRkEtRkI2LVEifkYnRkVGRy9GS0ZJRkxGTkZQRlJGVEZWL0ZaRlgtRjY2Ji1GIzYlLUYsNiVRImZGJ0YvRjJGXG9GRUZFRl5vRmFvRkFGZG8tRiw2JVEiRUYnRi9GMkZBRmRvLUkjbW5HRiQ2JFEiNEYnRkVGXG9GRUZFLUZCNi1RIjpGJ0ZFRkdGZ29GTEZORlBGUkZUL0ZXUSwwLjI3Nzc3NzhlbUYnL0ZaRltxRlxvRkU=</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L747" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEqVG90YWxEaWZmRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNigtRjY2JC1GIzYqLUYsNiNRIUYnLUYjNigtSSNtbkdGJDYkUSI0RicvRjNRJ25vcm1hbEYnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRkcvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRk8vJSlzdHJldGNoeUdGTy8lKnN5bW1ldHJpY0dGTy8lKGxhcmdlb3BHRk8vJS5tb3ZhYmxlbGltaXRzR0ZPLyUnYWNjZW50R0ZPLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGaG4tSSVtc3VwR0YkNiUtRiM2JS1GLDYlUSJmRidGL0YyLUY2NiYtRiM2JEY+RkdGRy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGRy1GRDYkUSIyRidGRy8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGSS1JJW1zdWJHRiQ2JUZgby1GIzYoLUZENiRRIjNGJ0ZHLUZKNi1RKCZjb21tYTtGJ0ZHRk0vRlFGMUZSRlRGVkZYRlpGZm4vRmpuUSwwLjMzMzMzMzNlbUYnRmhwRltxRmhwRkcvJS9zdWJzY3JpcHRzaGlmdEdGYnBGRy1GSjYtUSgmbWludXM7RidGR0ZNRlBGUkZURlZGWEZaL0ZnblEsMC4yMjIyMjIyZW1GJy9Gam5GZ3EtRiM2Ki1GRDYkUSMxOEYnRkdGSUZeb0ZJLUZkcDYlRmBvRmhwRmFxRkktRmRwNiVGYG8tRiM2JkZocEZbcUZocEZHRmFxRkctRko2LVEnJnBsdXM7RidGR0ZNRlBGUkZURlZGWEZaRmZxRmhxLUYjNiYtRkQ2JFEjMTVGJ0ZHRkktSShtc3Vic3VwR0YkNidGYG9GaHBGaHBGYHBGYXFGR0Y+RkdGRy1GSjYtUSIsRidGR0ZNRl5xRlJGVEZWRlhGWkZmbkZfcS1GSjYtUSJ+RidGR0ZNRlBGUkZURlZGWEZaRmZuRmluRmhwLyUrZXhlY3V0YWJsZUdGT0ZHRkctRko2LVEiO0YnRkdGTUZecUZSRlRGVkZYRlpGZm4vRmpuUSwwLjI3Nzc3NzhlbUYnLUYsNiVRJnNvbGY0RidGL0YyLUZKNi1RKiZjb2xvbmVxO0YnRkdGTUZQRlJGVEZWRlhGWi9GZ25GW3RGanMtRiw2JVEmc29sdmVGJ0YvRjItRjY2JC1GIzYoLUYsNiVRIiVGJ0YvRjJGX3NGYnMtRjY2Ji1GIzYmRmBvLUY2NiYtRiM2K0ZocEZfc0ZocEZfc0ZocEZfc0ZocEZlc0ZHRkcvRmhvUSJbRicvRltwUSJdRidGZXNGR0ZHL0Zob1EifGZyRicvRltwUSJ8aHJGJ0Zlc0ZHRkdGZXNGRw==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEqVG90YWxEaWZmRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNigtRjY2JC1GIzYqLUYsNiNRIUYnLUYjNigtSSNtbkdGJDYkUSI0RicvRjNRJ25vcm1hbEYnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRkcvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRk8vJSlzdHJldGNoeUdGTy8lKnN5bW1ldHJpY0dGTy8lKGxhcmdlb3BHRk8vJS5tb3ZhYmxlbGltaXRzR0ZPLyUnYWNjZW50R0ZPLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGaG4tSSVtc3VwR0YkNiUtRiM2JS1GLDYlUSJmRidGL0YyLUY2NiYtRiM2JEY+RkdGRy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGRy1GRDYkUSIyRidGRy8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGSS1JJW1zdWJHRiQ2JUZgby1GIzYoLUZENiRRIjNGJ0ZHLUZKNi1RKCZjb21tYTtGJ0ZHRk0vRlFGMUZSRlRGVkZYRlpGZm4vRmpuUSwwLjMzMzMzMzNlbUYnRmhwRltxRmhwRkcvJS9zdWJzY3JpcHRzaGlmdEdGYnBGRy1GSjYtUSgmbWludXM7RidGR0ZNRlBGUkZURlZGWEZaL0ZnblEsMC4yMjIyMjIyZW1GJy9Gam5GZ3EtRiM2Ki1GRDYkUSMxOEYnRkdGSUZeb0ZJLUZkcDYlRmBvRmhwRmFxRkktRmRwNiVGYG8tRiM2JkZocEZbcUZocEZHRmFxRkctRko2LVEnJnBsdXM7RidGR0ZNRlBGUkZURlZGWEZaRmZxRmhxLUYjNiYtRkQ2JFEjMTVGJ0ZHRkktSShtc3Vic3VwR0YkNidGYG9GaHBGaHBGYHBGYXFGR0Y+RkdGRy1GSjYtUSIsRidGR0ZNRl5xRlJGVEZWRlhGWkZmbkZfcS1GSjYtUSJ+RidGR0ZNRlBGUkZURlZGWEZaRmZuRmluRmhwLyUrZXhlY3V0YWJsZUdGT0ZHRkctRko2LVEiO0YnRkdGTUZecUZSRlRGVkZYRlpGZm4vRmpuUSwwLjI3Nzc3NzhlbUYnLUYsNiVRJnNvbGY0RidGL0YyLUZKNi1RKiZjb2xvbmVxO0YnRkdGTUZQRlJGVEZWRlhGWi9GZ25GW3RGanMtRiw2JVEmc29sdmVGJ0YvRjItRjY2JC1GIzYoLUYsNiVRIiVGJ0YvRjJGX3NGYnMtRjY2Ji1GIzYmRmBvLUY2NiYtRiM2K0ZocEZfc0ZocEZfc0ZocEZfc0ZocEZlc0ZHRkcvRmhvUSJbRicvRltwUSJdRidGZXNGR0ZHL0Zob1EifGZyRicvRltwUSJ8aHJGJ0Zlc0ZHRkdGZXNGRw==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUYjNiYtSShtZmVuY2VkR0YkNiQtRiM2Ji1GIzYoLUkjbW5HRiQ2JFEiOEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y4LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZBLyUpc3RyZXRjaHlHRkEvJSpzeW1tZXRyaWNHRkEvJShsYXJnZW9wR0ZBLyUubW92YWJsZWxpbWl0c0dGQS8lJ2FjY2VudEdGQS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRlAtRiM2JS1JI21pR0YkNiVRImZGJy8lJ2l0YWxpY0dRJXRydWVGJy9GOVEnaXRhbGljRictRi42JUY4LyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0Y4RjstSSVtc3ViR0YkNiVGVS1GIzYoLUY1NiRRIjNGJ0Y4LUY8Ni1RKCZjb21tYTtGJ0Y4Rj8vRkNGZW5GREZGRkhGSkZMRk4vRlJRLDAuMzMzMzMzM2VtRidGZW9GaG9GZW9GOC8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnRjgtRjw2LVEoJm1pbnVzO0YnRjhGP0ZCRkRGRkZIRkpGTC9GT1EsMC4yMjIyMjIyZW1GJy9GUkZlcC1GIzYoLUY1NiRRIzE4RidGOEY7LUZhbzYlRlVGZW9GXnBGOy1GYW82JUZVLUYjNiZGZW9GaG9GZW9GOEZecEY4RjhGOEY7RlxxRjgtRjw2LVEnJnBsdXM7RidGOEY/RkJGREZGRkhGSkZMRmRwRmZwLUYjNiYtRi42JC1GIzYnLUY8Ni1RKiZ1bWludXMwO0YnRjhGP0ZCRkRGRkZIRkpGTEZkcEZmcC1GIzYoRmlwRjtGU0Y7Rl5xRjhGYnEtRiM2Ji1GNTYkUSM0NUYnRjhGOy1JKG1zdWJzdXBHRiQ2J0ZVRmVvLUY1NiRRIjJGJ0Y4LyUxc3VwZXJzY3JpcHRzaGlmdEdGYHBGXnBGOEY4RjhGO0ZecUY4RmFwLUYjNipGaXBGO0ZTRjtGXHFGO0Zgb0Y4RmJxLUYjNigtRjU2JFEiNEYnRjhGOy1JJW1zdXBHRiQ2JUZTRmhyRltzRjstRmFvNiVGVS1GIzYqRmVvRmhvRmVvRmhvRmVvRmhvRmVvRjhGXnBGOEY4">LCoqJiwmKigiIikiIiImSSJmRzYiRipGJyZGKTYlIiIkRi1GLUYnRicqKCIjPUYnJkYpNiNGLUYnJkYpNiRGLUYtRichIiJGJ0YwRidGJyomLCYqKEYvRidGKEYnRjJGJ0Y0KiYiI1hGJylGMCIiI0YnRidGJ0YyRidGJyoqRi9GJ0YoRidGMEYnRitGJ0Y0KigiIiVGJylGKEY7RicmRik2JkYtRi1GLUYtRidGJw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEmc29sZjRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNiYtSSVtc3ViR0YkNiUtRiw2JVEiZkYnRi9GMi1GIzYqLUkjbW5HRiQ2JFEiM0YnRjktRjY2LVEoJmNvbW1hO0YnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJ0ZmbkZqbkZmbkZqbkZmbkY5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRjY2LVEpJmVxdWFscztGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkmbWZyYWNHRiQ2KC1GIzYoLUYjNiotRmduNiRRIzEwRidGOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIRl5vL0ZORl9vLUYjNiVGVy1GUDYlRjkvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRjlGYnAtRlU2JUZXRmZuRmJvRmJwLUZVNiVGVy1GIzYoRmZuRmpuRmZuRmpuRmZuRjlGYm9GOS1GNjYtUScmcGx1cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GanEtRiM2KC1GZ242JFEjMThGJ0Y5RmJwRmZwRmJwLUkobXN1YnN1cEdGJDYnRlctRiM2JkZmbkZqbkZmbkY5LUZnbjYkUSIyRidGOS8lMXN1cGVyc2NyaXB0c2hpZnRHRmRvRmJvRjktRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSEZpcUZbci1GIzYoLUZnbjYkUSMyN0YnRjlGYnAtRmJyNidGV0ZmbkZmckZpckZib0ZicC1GVTYlRldGZHJGYm9GOUY5LUYjNiYtRmduNiRRIjRGJ0Y5RmJwLUklbXN1cEdGJDYlRmZwRmZyRmlyRjkvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmR0LyUpYmV2ZWxsZWRHRj1GOUY5L0ZbcVEnJmxjdWI7RicvRl5xUScmcmN1YjtGJ0Y5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSZzb2xmNEdGKDwjLyZJImZHRig2JiIiJEYzRjNGMywkKigjIiIiIiIlRjcsKCoqIiM1RjcmRjFGKEY3JkYxNiNGM0Y3JkYxNiVGM0YzRjNGN0Y3KigiIz1GN0Y8RjcpJkYxNiRGM0YzIiIjRjdGNyooIiNGRjcpRj1GRkY3RkRGNyEiIkY3KUY8RkZGSkY3NyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L748" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIh</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L720" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L719" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEoRnJvbUpldEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRJXNvbGZGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUY+Ni1RIn5GJ0ZBRkMvRkdGRUZIRkpGTEZORlBGUi9GVkZULUY2NiYtRiM2Ji1GLDYlUSJmRidGL0YyLUY2NiQtRiM2KS1GLDYlUSN4MUYnRi9GMkY9LUYsNiVRI3gyRidGL0YyRj0tRiw2JVEjeDNGJ0YvRjIvJStleGVjdXRhYmxlR0ZFRkFGQUZbcEZBRkEvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRltwRkFGQUZbcEZB">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEoRnJvbUpldEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRJXNvbGZGJ0YvRjItSSNtb0dGJDYtUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUY+Ni1RIn5GJ0ZBRkMvRkdGRUZIRkpGTEZORlBGUi9GVkZULUY2NiYtRiM2Ji1GLDYlUSJmRidGL0YyLUY2NiQtRiM2KS1GLDYlUSN4MUYnRi9GMkY9LUYsNiVRI3gyRidGL0YyRj0tRiw2JVEjeDNGJ0YvRjIvJStleGVjdXRhYmxlR0ZFRkFGQUZbcEZBRkEvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRltwRkFGQUZbcEZB</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYmLUYsNigtSSZtZnJhY0dGJDYoLUklbXN1cEdGJDYlLUkjbW9HRiQ2LVErJlBhcnRpYWxEO0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPy8lKXN0cmV0Y2h5R0Y/LyUqc3ltbWV0cmljR0Y/LyUobGFyZ2VvcEdGPy8lLm1vdmFibGVsaW1pdHNHRj8vJSdhY2NlbnRHRj8vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZOLUkjbW5HRiQ2JFEiM0YnRjovJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnLUYsNiVGNi1GNDYlLUkjbWlHRiQ2JVEjeDNGJy8lJ2l0YWxpY0dRJXRydWVGJy9GO1EnaXRhbGljRidGUUZVRjovJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmRvLyUpYmV2ZWxsZWRHRj8tSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdRJjAuNGVtRicvJSZkZXB0aEdGXnAvJSpsaW5lYnJlYWtHUSVhdXRvRictRmduNiVRImZGJ0ZqbkZdby1GNzYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y6Rj1GQEZCRkRGRkZIRkpGTEZPLUYjNiQtRiw2Ki1GZ242JVEjeDFGJ0ZqbkZdby1GNzYtUSIsRidGOkY9L0ZBRlxvRkJGREZGRkhGSkZML0ZQUSwwLjMzMzMzMzNlbUYnLUZnbjYlUSN4MkYnRmpuRl1vRmRxRmZuLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y/RjpGOkY6LUY3Ni1RKSZlcXVhbHM7RidGOkY9RkBGQkZERkZGSEZKL0ZNUSwwLjI3Nzc3NzhlbUYnL0ZQRmZyLUYxNigtRiw2KEZRLUY3Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y6Rj1GQEZCRkRGRkZIRkpGTEZPLUYjNiQtRiw2KC1GMTYoRjYtRiw2JUY2RmZuRjpGX29GYm9GZW9GZ29GaW9GZ3BGanBGXXFGOkY6RlxzLUYjNiQtRiw2Ji1GLDYoLUZSNiRRIjZGJ0Y6RlxzLUYsNiZGZ3BGanBGXXFGOkZccy1GIzYkLUYsNigtRjE2KC1GNDYlRjYtRlI2JFEiMkYnRjpGVS1GLDYlRjYtRjQ2JUZmbkZqdEZVRjpGX29GYm9GZW9GZ29GaW9GZ3BGanBGXXFGOkY6RjotRjc2LVEoJm1pbnVzO0YnRjpGPUZARkJGREZGRkhGSi9GTVEsMC4yMjIyMjIyZW1GJy9GUEZldS1GLDYmLUZSNiRRIjVGJ0Y6RlxzLUY0NiVGX3NGanRGVUY6RjpGOkY6LUYsNiYtRlI2JFEiNEYnRjpGXHMtRjQ2JUZgdEZqdEZVRjpGX29GYm9GZW9GZ29GOkY6LyUlb3BlbkdRJyZsY3ViO0YnLyUmY2xvc2VHUScmcmN1YjtGJw==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM8Iy8tSSVkaWZmR0YmNiQtSSJmR0YoNiVJI3gxR0YmSSN4MkdGJkkjeDNHRiYtSSIkR0YmNiRGNiIiJCwkKiojRjoiIiUiIiItRi82JEYxRjZGPywmKigiIidGP0YxRj8tRi82JEYxLUY4NiRGNiIiI0Y/Rj8qJiIiJkY/KUZARklGPyEiIkY/KUYxRklGTUY/NyM8Iy8tRi82JC1GLzYkRkBGNkY2LCQqKkY9Rj9GQEY/LCYqKEZERj9GMUY/RlRGP0Y/RkpGTUY/Rk5GTUY/</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L749" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUYjNiYtSSVtcm93R0YkNiYtRi42Ji1JI21pR0YkNiVRImZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUTAmQXBwbHlGdW5jdGlvbjtGJy9GOlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkQvJSlzdHJldGNoeUdGRC8lKnN5bW1ldHJpY0dGRC8lKGxhcmdlb3BHRkQvJS5tb3ZhYmxlbGltaXRzR0ZELyUnYWNjZW50R0ZELyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGUy1GIzYkLUYuNiYtRjM2JVEjeDNGJ0Y2RjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkRGQEZARkAtRj02LVEpJmVxdWFscztGJ0ZARkJGRUZHRklGS0ZNRk8vRlJRLDAuMjc3Nzc3OGVtRicvRlVGYG8tSSZtZnJhY0dGJDYoLUYzNiVRJF9DM0YnRjZGOS1JJW1zdXBHRiQ2JS1GIzYkLUYuNistRj02LVEqJnVtaW51czA7RidGQEZCRkVGR0ZJRktGTUZPL0ZSUSwwLjIyMjIyMjJlbUYnL0ZVRmNwLUZpbzYlLUYzNiVRJF9DMkYnRjZGOS1JI21uR0YkNiRRIjJGJ0ZALyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJy1GPTYtUSgmbWludXM7RidGQEZCRkVGR0ZJRktGTUZPRmJwRmRwLUYuNihGanAtRj02LVExJkludmlzaWJsZVRpbWVzO0YnRkBGQkZFRkdGSUZLRk1GT0ZRRlRGZ3BGZnFGWkZARmFxLUZpbzYlRlpGanBGXnEtRj02LVEnJnBsdXM7RidGQEZCRkVGR0ZJRktGTUZPRmJwRmRwLUYuNiYtRltxNiRRIjRGJ0ZARmZxLUYzNiVRJF9DMUYnRjZGOUZARkBGQEZqcEZecS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGW3MvJSliZXZlbGxlZEdGREZARkAvJSVvcGVuR1EnJmxjdWI7RicvJSZjbG9zZUdRJyZyY3ViO0YnRkAvRmFzUScmbHNxYjtGJy9GZHNRJyZyc3FiO0Yn">NyM8Iy8tSSJmRzYiNiNJI3gzRyUqcHJvdGVjdGVkRyomSSRfQzNHNiIiIiIpLCoqJClJJF9DMkc2IiIiIyIiIiEiIiooIiIjIiIiSSRfQzJHNiIiIiJJI3gzRyUqcHJvdGVjdGVkRyIiIiEiIiokKUkjeDNHJSpwcm90ZWN0ZWRHIiIjIiIiISIiKiYiIiUiIiJJJF9DMUc2IiIiIiIiIiIiIyEiIg==</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L750" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L751" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Conclusion:</Font></Text-field><Text-field style="Text" bold="true" layout="Normal"><Font bold="false">The Wils metric admits a Killing vector if and only if </Font><Equation executable="true" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUYjNiotSSNtaUdGJDYlUSJmRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEwJkFwcGx5RnVuY3Rpb247RicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tSShtZmVuY2VkR0YkNiQtRiM2KC1GLjYlUSN4M0YnRjFGNC8lK2ZvcmVncm91bmRHUSpbMCwwLDI1NV1GJy8lK2V4ZWN1dGFibGVHRj8vJSlyZWFkb25seUdGMy8lMGZvbnRfc3R5bGVfbmFtZUdRKjJEfk91dHB1dEYnRjtGO0ZZRmZuRmhuRmpuRjstRjg2LVEpJmVxdWFscztGJ0Y7Rj1GQEZCRkRGRkZIRkovRk1RLDAuMjc3Nzc3OGVtRicvRlBGYW8tSSZtZnJhY0dGJDYoLUYuNiVRJF9DM0YnRjFGNC1JJW1zdXBHRiQ2JS1GUjYkLUYjNi8tRjg2LVEqJnVtaW51czA7RidGO0Y9RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRmRwLUZqbzYlLUYuNiVRJF9DMkYnRjFGNC1JI21uR0YkNiRRIjJGJ0Y7LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJy1GODYtUSgmbWludXM7RidGO0Y9RkBGQkZERkZGSEZKRmNwRmVwLUYjNixGW3EtRjg2LVExJkludmlzaWJsZVRpbWVzO0YnRjtGPUZARkJGREZGRkhGSkZMRk9GaHBGZ3FGVkZZRmZuRmhuRmpuRjtGYnEtRmpvNiVGVkZbcUZfcS1GODYtUScmcGx1cztGJ0Y7Rj1GQEZCRkRGRkZIRkpGY3BGZXAtRiM2Ki1GXHE2JFEiNEYnRjtGZ3EtRi42JVEkX0MxRidGMUY0RllGZm5GaG5Gam5GO0ZZRmZuRmhuRmpuRjtGO0ZbcUZfcS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGXHMvJSliZXZlbGxlZEdGP0ZZRmZuRmhuRmpuRjs=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUYjNiotSSNtaUdGJDYlUSJmRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEwJkFwcGx5RnVuY3Rpb247RicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tSShtZmVuY2VkR0YkNiQtRiM2KC1GLjYlUSN4M0YnRjFGNC8lK2ZvcmVncm91bmRHUSpbMCwwLDI1NV1GJy8lK2V4ZWN1dGFibGVHRj8vJSlyZWFkb25seUdGMy8lMGZvbnRfc3R5bGVfbmFtZUdRKjJEfk91dHB1dEYnRjtGO0ZZRmZuRmhuRmpuRjstRjg2LVEpJmVxdWFscztGJ0Y7Rj1GQEZCRkRGRkZIRkovRk1RLDAuMjc3Nzc3OGVtRicvRlBGYW8tSSZtZnJhY0dGJDYoLUYuNiVRJF9DM0YnRjFGNC1JJW1zdXBHRiQ2JS1GUjYkLUYjNi8tRjg2LVEqJnVtaW51czA7RidGO0Y9RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRmRwLUZqbzYlLUYuNiVRJF9DMkYnRjFGNC1JI21uR0YkNiRRIjJGJ0Y7LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJy1GODYtUSgmbWludXM7RidGO0Y9RkBGQkZERkZGSEZKRmNwRmVwLUYjNixGW3EtRjg2LVExJkludmlzaWJsZVRpbWVzO0YnRjtGPUZARkJGREZGRkhGSkZMRk9GaHBGZ3FGVkZZRmZuRmhuRmpuRjtGYnEtRmpvNiVGVkZbcUZfcS1GODYtUScmcGx1cztGJ0Y7Rj1GQEZCRkRGRkZIRkpGY3BGZXAtRiM2Ki1GXHE2JFEiNEYnRjtGZ3EtRi42JVEkX0MxRidGMUY0RllGZm5GaG5Gam5GO0ZZRmZuRmhuRmpuRjtGO0ZbcUZfcS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGXHMvJSliZXZlbGxlZEdGP0ZZRmZuRmhuRmpuRjs=</Equation><Font bold="false"> for some constants C1, C2, C3. </Font></Text-field><Text-field style="Text" bold="true" layout="Normal"></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L752" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L753" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEjZzJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdldmFsREdGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ui1JI21uR0YkNiRRIjJGJ0Y5LUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GaW5GZW4tRiw2JVEjeDFGJ0YvRjJGZW4tRiw2JVEkZHg0RidGL0YyRmVuLUY2Ni1RIiZGJ0Y5RjtGPkZARkJGREZGRkhGaG5Gam4tRiw2JVEic0YnRi9GMkZlbi1GLDYlUSRkeDNGJ0YvRjJGZW4tRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl5wRmVuRldGZW4tRiw2JVEjeDRGJ0YvRjJGZW5GZ29GZW5GYW9GZG9GZW4tRiw2JVEkZHgxRidGL0YyLUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkhGXXBGX3AtRlM2JC1GIzYwLUklbXN1cEdGJDYlRlctRiM2JEZlbkY5LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0ZlbkZbb0Zlbi1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGaG5Gam5GZW4tSSZtZnJhY0dGJDYoLUYjNiUtRiw2JVEiYUYnRi9GMkYvRjItRiM2JS1GXnE2JS1GUzYkLUYjNjwtRiw2JVEiYkYnRi9GMkZlbi1GXnE2JS1GLDYlUSJjRidGL0YyLUYjNiVGV0YvRjJGYnFGZW5GZnBGZW5GV0ZlbkZlbkZockZlbkZdc0Zlbi1GLDYlUSN4M0YnRi9GMkZlbkZmcEZlbkZockZlbi1GXnE2JUZic0Zgc0ZicUZlbkZqb0Zlbi1GWDYkUSI0RidGOUYvRjJGOUZgc0ZicUYvRjIvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRl90LyUpYmV2ZWxsZWRHRj1GZW4tRlM2JC1GIzYnRmVuLUZecTYlRltvLUYjNiRGV0Y5RmJxRmZwLUZecTYlLUYsNiVRI3gyRidGL0YyRmp0RmJxRjlGOUZlbkZqb0Zlbi1GXnE2JUZgcEZqdEZicUY5RjlGZW5GZ29GZW5GYW8tRiw2JVEidEYnRi9GMkZlbkZnby1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRl1wRl9wRmNwRmVuRmFvRmN1RmVuRmNwRmZ1LUYsNiVRJGR4MkYnRi9GMkZlbkZhb0ZjdUZlbkZpdUY5RjlGZW4tRjY2LVEiI0YnRjlGO0Y+RkBGQkZERkZGSEZobkZqbi1GLDYlUVd+VGhlfmdlbmVyYWx+Zm9ybX5vZn5XaWxzfm1ldHJpY353aXRofmF+S2lsbGluZ352ZWN0b3JGJ0YvRjIvJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEjZzJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSdldmFsREdGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ui1JI21uR0YkNiRRIjJGJ0Y5LUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GaW5GZW4tRiw2JVEjeDFGJ0YvRjJGZW4tRiw2JVEkZHg0RidGL0YyRmVuLUY2Ni1RIiZGJ0Y5RjtGPkZARkJGREZGRkhGaG5Gam4tRiw2JVEic0YnRi9GMkZlbi1GLDYlUSRkeDNGJ0YvRjJGZW4tRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl5wRmVuRldGZW4tRiw2JVEjeDRGJ0YvRjJGZW5GZ29GZW5GYW9GZG9GZW4tRiw2JVEkZHgxRidGL0YyLUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkhGXXBGX3AtRlM2JC1GIzYwLUklbXN1cEdGJDYlRlctRiM2JEZlbkY5LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0ZlbkZbb0Zlbi1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGaG5Gam5GZW4tSSZtZnJhY0dGJDYoLUYjNiUtRiw2JVEiYUYnRi9GMkYvRjItRiM2JS1GXnE2JS1GUzYkLUYjNjwtRiw2JVEiYkYnRi9GMkZlbi1GXnE2JS1GLDYlUSJjRidGL0YyLUYjNiVGV0YvRjJGYnFGZW5GZnBGZW5GV0ZlbkZlbkZockZlbkZdc0Zlbi1GLDYlUSN4M0YnRi9GMkZlbkZmcEZlbkZockZlbi1GXnE2JUZic0Zgc0ZicUZlbkZqb0Zlbi1GWDYkUSI0RidGOUYvRjJGOUZgc0ZicUYvRjIvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRl90LyUpYmV2ZWxsZWRHRj1GZW4tRlM2JC1GIzYnRmVuLUZecTYlRltvLUYjNiRGV0Y5RmJxRmZwLUZecTYlLUYsNiVRI3gyRidGL0YyRmp0RmJxRjlGOUZlbkZqb0Zlbi1GXnE2JUZgcEZqdEZicUY5RjlGZW5GZ29GZW5GYW8tRiw2JVEidEYnRi9GMkZlbkZnby1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRl1wRl9wRmNwRmVuRmFvRmN1RmVuRmNwRmZ1LUYsNiVRJGR4MkYnRi9GMkZlbkZhb0ZjdUZlbkZpdUY5RjlGZW4tRjY2LVEiI0YnRjlGO0Y+RkBGQkZERkZGSEZobkZqbi1GLDYlUVd+VGhlfmdlbmVyYWx+Zm9ybX5vZn5XaWxzfm1ldHJpY353aXRofmF+S2lsbGluZ352ZWN0b3JGJ0YvRjIvJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L754" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEvS2lsbGluZ1ZlY3RvcnNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSNnMkYnRi9GMi8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnL0YzUSdub3JtYWxGJ0ZALUkjbW9HRiQ2LVEifkYnRkAvJSZmZW5jZUdGPy8lKnNlcGFyYXRvckdGPy8lKXN0cmV0Y2h5R0Y/LyUqc3ltbWV0cmljR0Y/LyUobGFyZ2VvcEdGPy8lLm1vdmFibGVsaW1pdHNHRj8vJSdhY2NlbnRHRj8vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZWLUZDNi1RIiNGJ0ZARkZGSEZKRkxGTkZQRlJGVEZXLUYsNiVRV35JdHN+S2lsbGluZ352ZWN0b3J+aXN+Z2l2ZW5+Ynl+dGhlfmZvbGxvd2luZ35mb3JtdWxhOkYnRi9GMkY9RkA=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEvS2lsbGluZ1ZlY3RvcnNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSNnMkYnRi9GMi8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnL0YzUSdub3JtYWxGJ0ZALUkjbW9HRiQ2LVEifkYnRkAvJSZmZW5jZUdGPy8lKnNlcGFyYXRvckdGPy8lKXN0cmV0Y2h5R0Y/LyUqc3ltbWV0cmljR0Y/LyUobGFyZ2VvcEdGPy8lLm1vdmFibGVsaW1pdHNHRj8vJSdhY2NlbnRHRj8vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZWLUZDNi1RIiNGJ0ZARkZGSEZKRkxGTkZQRlJGVEZXLUYsNiVRV35JdHN+S2lsbGluZ352ZWN0b3J+aXN+Z2l2ZW5+Ynl+dGhlfmZvbGxvd2luZ35mb3JtdWxhOkYnRi9GMkY9RkA=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM3Iy1JKm1jb21wbGV0ZUc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiQtSSVtcm93R0YvNiYtSSNtb0dGLzYjUSomdW1pbnVzMDtGKC1GLjYkLUY0NiUtSShtZmVuY2VkR0YvNiMtRjQ2KS1GNDYlLUkjbWlHRi82I1EiYkYoLUY3NiNRMSZJbnZpc2libGVUaW1lcztGKC1JJW1zdXBHRi82JC1GRjYjUSJjRigtSSNtbkdGLzYjUSIyRigtRjc2I1EnJnBsdXM7RigtRjQ2KUZSRklGRUZJRk9GSS1GRjYjUSN4M0YoRlYtRjQ2JUZFRkktRk02JEZlbkZSLUY3NiNRKCZtaW51cztGKC1GUzYjUSI0RihGSS1GRjYjUSVEX3gzRigtSSZfSG9sZEdGLzYjNyMtRi42JEY8LUZmbzYjNyMtSStfREdwcm9kdWN0R0YoNiQsKiomSSJiR0YoIiIiKUkiY0dGKCIiI0ZkcEZkcCoqRmdwRmRwRmNwRmRwRmZwRmRwSSN4M0dGJkZkcEZkcComRmNwRmRwKUZpcEZncEZkcEZkcCIiJSEiIkklRF94M0c2Iy9JJ19sb2NhbEdGJkkwX24yOTg1OTQ4MjcwMDQ4R0YoRlYtRi42JC1GNDYpRlJGSS1GPzYjLUY0NictRjQ2JUZPRkktRkY2I1EjeDRGKEZWLUY0NiVGZW5GSUZdckZWLUZGNiNRI3gxRihGSUZFRkktRkY2I1ElRF94NEYoLUZmbzYjNyMtRi42JEZlcS1GZm82IzcjLUZfcDYkLCQqKEZncEZkcCwoKiZGZnBGZHBJI3g0R0YmRmRwRmRwKiZGaXBGZHBGZnNGZHBGZHBJI3gxR0YmRmRwRmRwRmNwRmRwRmRwSSVEX3g0RzYjL0ZhcUkwX24yOTg1OTczMTMxMDQwR0YoLUZmbzYjNyMtSSRfREdHRig2IzckNyVRJ3ZlY3RvckYoSSJNR0YoNyI3JDckNyMiIiQsKkZicEZdcUZocEZdcUZqcEZdcUZccUZkcDckNyNGXHFGYnM3I0ZfdA==</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L755" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L756" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block></Presentation-Block><Presentation-Block>
<Group view="presentation" inline-output="false" labelreference="L1" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Equation executable="true" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group></Presentation-Block>
</Worksheet>

==> anc/WilsGeneralCaseQuadraticIntegrals.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="2021" minor="0"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="true" autoexpanding_sections="true" UserProfileName="Maple Default Profile" NumericFormat-ApplyInteger="true" NumericFormat-ApplyRational="true" NumericFormat-ApplyExponent="false" editable="true">
</View-Properties>
<MapleNet-Properties prettyprint="3" warnlevel="3" compactdisplay="false" preplot="" helpbrowser="standard" displayprecision="-1" echo="1" scientificx="true" unitattributes="&quot;fontweight&quot; = &quot;bold&quot;" imaginaryunit="I" longdelim="true" elisiontermsthreshold="10000" elisiondigitsafter="100" elisiondigitsbefore="100" plotdevice="inline" errorbreak="1" plotoptions="" plotdriver="opengl" quiet="false" elisiontermsbefore="100" elisiontermsafter="100" historytimestamp="false" screenwidth="79" indentamount="4" plotoutput="terminal" screenpixelheight="1080" rtablesize="[10, 10]" useclientjvm="true" format="worksheet" labelwidth="20" postplot="" typesetting="extended" ansi="false" ansicolor="[]" elisiondigitsthreshold="10000" showassumed="1" ansilprint="false" trailingsemicolon="true" errorcursor="false" labelling="true" screenheight="25" prompt="&gt; " verboseproc="1" latexwidth="8.0" ShowLabels="true"/>
<Styles>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="16" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[40,120,40]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[120,0,14]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Atomic Variable" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[175,0,175]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="true"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.3" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="newline" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
</Styles>
<Startup-Code startupcode=""/>
<Task-table>
    <Task-category name="&lt;default&gt;"/>
</Task-table>
<Task/><Presentation-Block>
<Group view="code" labelreference="L881" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZHLUkjbWlHRiQ2JVEld2l0aEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYkLUYsNiVRNURpZmZlcmVudGlhbEdlb21ldHJ5RidGL0YyL0YzUSdub3JtYWxGJ0Y9LUkjbW9HRiQ2LVEiOkYnRj0vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkUvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGVEYrLUY2NiQtRiM2JC1GLDYlUSxMaWVBbGdlYnJhc0YnRi9GMkY9Rj1GP0YrLUY2NiQtRiM2JC1GLDYlUSdUZW5zb3JGJ0YvRjJGPUY9Rj9GKy1GNjYkLUYjNiQtRiw2JVEtR3JvdXBBY3Rpb25zRidGL0YyRj1GPUY/RistRjY2JC1GIzYkLUYsNiVRJlRvb2xzRidGL0YyRj1GPUY/LUYsNiVRLFByZWZlcmVuY2VzRidGL0YyLUY2NiQtRiM2KS1GLDYjUSFGJy1JI21zR0YkNiNRMFNob3dGcmFtZVByb21wdEYnLUZANi1RIixGJ0Y9RkMvRkdGMUZIRkpGTEZORlAvRlNRJjAuMGVtRicvRlZRLDAuMzMzMzMzM2VtRictRkA2LVEiJ0YnRj1GQ0ZGRkhGSkZMRk5GUC9GU1EsMC4xMTExMTExZW1GJy9GVkZgcS1GLDYlRkVGL0YyRmNxRj1GPUY/LUZANi1RIn5GJ0Y9RkNGRkZIRkpGTEZORlBGX3FGaHFGW3JGW3JGKy1GNjYkLUYjNiQtRiw2JVEuTGluZWFyQWxnZWJyYUYnRi9GMkY9Rj1GP0ZbckYrLUY2NiQtRiM2JC1GLDYlUSlQREVUb29sc0YnRi9GMkY9Rj1GP0ZbckYrLUY2NiQtRiM2JC1GLDYlUSxKZXRDYWxjdWx1c0YnRi9GMkY9Rj1GP0YrLUY2NiQtRiM2JS1GLDYlUStBcnJheVRvb2xzRidGL0YyLyUrZXhlY3V0YWJsZUdGRUY9Rj1GP0Zqc0Y9">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZHLUkjbWlHRiQ2JVEld2l0aEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYkLUYsNiVRNURpZmZlcmVudGlhbEdlb21ldHJ5RidGL0YyL0YzUSdub3JtYWxGJ0Y9LUkjbW9HRiQ2LVEiOkYnRj0vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkUvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGVEYrLUY2NiQtRiM2JC1GLDYlUSxMaWVBbGdlYnJhc0YnRi9GMkY9Rj1GP0YrLUY2NiQtRiM2JC1GLDYlUSdUZW5zb3JGJ0YvRjJGPUY9Rj9GKy1GNjYkLUYjNiQtRiw2JVEtR3JvdXBBY3Rpb25zRidGL0YyRj1GPUY/RistRjY2JC1GIzYkLUYsNiVRJlRvb2xzRidGL0YyRj1GPUY/LUYsNiVRLFByZWZlcmVuY2VzRidGL0YyLUY2NiQtRiM2KS1GLDYjUSFGJy1JI21zR0YkNiNRMFNob3dGcmFtZVByb21wdEYnLUZANi1RIixGJ0Y9RkMvRkdGMUZIRkpGTEZORlAvRlNRJjAuMGVtRicvRlZRLDAuMzMzMzMzM2VtRictRkA2LVEiJ0YnRj1GQ0ZGRkhGSkZMRk5GUC9GU1EsMC4xMTExMTExZW1GJy9GVkZgcS1GLDYlRkVGL0YyRmNxRj1GPUY/LUZANi1RIn5GJ0Y9RkNGRkZIRkpGTEZORlBGX3FGaHFGW3JGW3JGKy1GNjYkLUYjNiQtRiw2JVEuTGluZWFyQWxnZWJyYUYnRi9GMkY9Rj1GP0ZbckYrLUY2NiQtRiM2JC1GLDYlUSlQREVUb29sc0YnRi9GMkY9Rj1GP0ZbckYrLUY2NiQtRiM2JC1GLDYlUSxKZXRDYWxjdWx1c0YnRi9GMkY9Rj1GP0YrLUY2NiQtRiM2JS1GLDYlUStBcnJheVRvb2xzRidGL0YyLyUrZXhlY3V0YWJsZUdGRUY9Rj1GP0Zqc0Y9</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1523" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1577" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Description: </Font></Text-field><Text-field style="Text" bold="true" layout="Normal"><Font bold="false">The aim of this Maple worksheet is to analyze the potential compatibility conditions of the general Wils metric. We obtain the explicit form of the function f(x3) for which the Wils metric admits a Killing 2-tensor. We saw in the linear case that there exists a Killing vector if and only if f satisfies a certain third order ODE. Here we show that the Wils metric admits a Killing 2-tensor (not being the Hamiltonian) if and only if it admits a Killing vector. The only Killing 2-tensor that can arise is the symmetric product of this Killing vector. In particular, the Wils metric admits no irreducible Killing 2-tensors. The code relies heavily on the Maple command 'eliminate'. This command allows us to control for which  jet variables we resolve using the prolongation equations. This command gives two outputs, the first is the list of resolved variables. The second output is the list of remaining equations after eliminating a variable. This command allows us to find potential compatibility conditions easily.</Font></Text-field><Text-field style="Text" layout="Normal">(Written by Wijnand Stenker under the supervision of prof. Boris Kruglikov. Supplement to the article 'Killing Tensors in Koutras--McIntosh Spacetimes.)</Text-field><Text-field style="Text" bold="true" layout="Normal"></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1576" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Result: </Font><Font bold="false">
The Wils metric admits a Killing 2-tensor if and only if it admits a Killing vector. Thus: there exists a Killing 2-tensor if and only if f is of the form </Font><Equation executable="true" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUYjNiotSSNtaUdGJDYlUSJmRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEwJkFwcGx5RnVuY3Rpb247RicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tSShtZmVuY2VkR0YkNiQtRiM2KC1GLjYlUSN4M0YnRjFGNC8lK2ZvcmVncm91bmRHUSpbMCwwLDI1NV1GJy8lK2V4ZWN1dGFibGVHRj8vJSlyZWFkb25seUdGMy8lMGZvbnRfc3R5bGVfbmFtZUdRKjJEfk91dHB1dEYnRjtGO0ZZRmZuRmhuRmpuRjstRjg2LVEpJmVxdWFscztGJ0Y7Rj1GQEZCRkRGRkZIRkovRk1RLDAuMjc3Nzc3OGVtRicvRlBGYW8tSSZtZnJhY0dGJDYoLUYuNiVRJF9DM0YnRjFGNC1JJW1zdXBHRiQ2JS1GUjYkLUYjNi8tRjg2LVEqJnVtaW51czA7RidGO0Y9RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRmRwLUZqbzYlLUYuNiVRJF9DMkYnRjFGNC1JI21uR0YkNiRRIjJGJ0Y7LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJy1GODYtUSgmbWludXM7RidGO0Y9RkBGQkZERkZGSEZKRmNwRmVwLUYjNixGW3EtRjg2LVExJkludmlzaWJsZVRpbWVzO0YnRjtGPUZARkJGREZGRkhGSkZMRk9GaHBGZ3FGVkZZRmZuRmhuRmpuRjtGYnEtRmpvNiVGVkZbcUZfcS1GODYtUScmcGx1cztGJ0Y7Rj1GQEZCRkRGRkZIRkpGY3BGZXAtRiM2Ki1GXHE2JFEiNEYnRjtGZ3EtRi42JVEkX0MxRidGMUY0RllGZm5GaG5Gam5GO0ZZRmZuRmhuRmpuRjtGO0ZbcUZfcS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGXHMvJSliZXZlbGxlZEdGP0ZZRmZuRmhuRmpuRjs=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUYjNiotSSNtaUdGJDYlUSJmRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEwJkFwcGx5RnVuY3Rpb247RicvRjVRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRk4tSShtZmVuY2VkR0YkNiQtRiM2KC1GLjYlUSN4M0YnRjFGNC8lK2ZvcmVncm91bmRHUSpbMCwwLDI1NV1GJy8lK2V4ZWN1dGFibGVHRj8vJSlyZWFkb25seUdGMy8lMGZvbnRfc3R5bGVfbmFtZUdRKjJEfk91dHB1dEYnRjtGO0ZZRmZuRmhuRmpuRjstRjg2LVEpJmVxdWFscztGJ0Y7Rj1GQEZCRkRGRkZIRkovRk1RLDAuMjc3Nzc3OGVtRicvRlBGYW8tSSZtZnJhY0dGJDYoLUYuNiVRJF9DM0YnRjFGNC1JJW1zdXBHRiQ2JS1GUjYkLUYjNi8tRjg2LVEqJnVtaW51czA7RidGO0Y9RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRmRwLUZqbzYlLUYuNiVRJF9DMkYnRjFGNC1JI21uR0YkNiRRIjJGJ0Y7LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJy1GODYtUSgmbWludXM7RidGO0Y9RkBGQkZERkZGSEZKRmNwRmVwLUYjNixGW3EtRjg2LVExJkludmlzaWJsZVRpbWVzO0YnRjtGPUZARkJGREZGRkhGSkZMRk9GaHBGZ3FGVkZZRmZuRmhuRmpuRjtGYnEtRmpvNiVGVkZbcUZfcS1GODYtUScmcGx1cztGJ0Y7Rj1GQEZCRkRGRkZIRkpGY3BGZXAtRiM2Ki1GXHE2JFEiNEYnRjtGZ3EtRi42JVEkX0MxRidGMUY0RllGZm5GaG5Gam5GO0ZZRmZuRmhuRmpuRjtGO0ZbcUZfcS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGXHMvJSliZXZlbGxlZEdGP0ZZRmZuRmhuRmpuRjs=</Equation><Font bold="false"> for some constants C1, C2, C3. The Killing 2-tensor is given by the symmetric square of the Killing vector.
</Font></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group hide-input="false" labelreference="L875" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1589" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Setup:</Font></Text-field><Text-field style="Text" layout="Normal">Here we define the Wils metric in local coordinates, the Poisson bracket on its cotangent bundle and the Hamiltonian of its geodesic flow.
</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L1582" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYnLUY2NiYtRiM2Ky1GLDYlUSN4MUYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjeDJGJ0YvRjJGQS1GLDYlUSN4M0YnRi9GMkZBLUYsNiVRI3g0RidGL0YyLyUrZXhlY3V0YWJsZUdGSUZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GLDYlUSJNRidGL0YyRl9vRkVGRS1GQjYtUSI6RidGRUZHL0ZLRklGTEZORlBGUkZUL0ZXUSwwLjI3Nzc3NzhlbUYnL0ZaRl9wRl9vRkU=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYnLUY2NiYtRiM2Ky1GLDYlUSN4MUYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjeDJGJ0YvRjJGQS1GLDYlUSN4M0YnRi9GMkZBLUYsNiVRI3g0RidGL0YyLyUrZXhlY3V0YWJsZUdGSUZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GLDYlUSJNRidGL0YyRl9vRkVGRS1GQjYtUSI6RidGRUZHL0ZLRklGTEZORlBGUkZUL0ZXUSwwLjI3Nzc3NzhlbUYnL0ZaRl9wRl9vRkU=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L1586" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzZSLUkjbW5HRiQ2JFEiMkYnRjktRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZpbkZlbi1GLDYlUSN4MUYnRi9GMkZlbi1GLDYlUSRkeDRGJ0YvRjJGZW4tRjY2LVEiJkYnRjlGO0Y+RkBGQkZERkZGSEZobkZqbi1GLDYlUSJzRidGL0YyRmVuLUYsNiVRJGR4M0YnRi9GMkZlbi1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GXnBGZW5GV0Zlbi1GLDYlUSN4NEYnRi9GMkZlbkZnb0ZlbkZhb0Zkb0Zlbi1GLDYlUSRkeDFGJ0YvRjItRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSEZdcEZfcC1GUzYkLUYjNi8tSSVtc3VwR0YkNiVGVy1GIzYkRmVuRjkvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRmVuRltvRmVuLUYsNiVRImZGJ0YvRjItRlM2JC1GIzYkLUYsNiVRI3gzRidGL0YyRjlGOUZlbi1GUzYkLUYjNidGZW4tRl5xNiVGW28tRiM2JEZXRjlGYnFGZnAtRl5xNiUtRiw2JVEjeDJGJ0YvRjJGZXJGYnFGOUY5RmVuRmpvRmVuLUZecTYlRmBwRmVyRmJxRjlGOUZlbkZnb0ZlbkZhby1GLDYlUSJ0RidGL0YyRmVuRmdvLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGXXBGX3BGY3BGZW5GYW9GXnNGZW5GY3BGYXMtRiw2JVEkZHgyRidGL0YyRmVuRmFvRl5zRmVuRmRzRjlGOUZlbi1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRmhuRmpuLUYsNiVRLX5XaWxzfk1ldHJpY0YnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzZSLUkjbW5HRiQ2JFEiMkYnRjktRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZpbkZlbi1GLDYlUSN4MUYnRi9GMkZlbi1GLDYlUSRkeDRGJ0YvRjJGZW4tRjY2LVEiJkYnRjlGO0Y+RkBGQkZERkZGSEZobkZqbi1GLDYlUSJzRidGL0YyRmVuLUYsNiVRJGR4M0YnRi9GMkZlbi1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GXnBGZW5GV0Zlbi1GLDYlUSN4NEYnRi9GMkZlbkZnb0ZlbkZhb0Zkb0Zlbi1GLDYlUSRkeDFGJ0YvRjItRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSEZdcEZfcC1GUzYkLUYjNi8tSSVtc3VwR0YkNiVGVy1GIzYkRmVuRjkvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRmVuRltvRmVuLUYsNiVRImZGJ0YvRjItRlM2JC1GIzYkLUYsNiVRI3gzRidGL0YyRjlGOUZlbi1GUzYkLUYjNidGZW4tRl5xNiVGW28tRiM2JEZXRjlGYnFGZnAtRl5xNiUtRiw2JVEjeDJGJ0YvRjJGZXJGYnFGOUY5RmVuRmpvRmVuLUZecTYlRmBwRmVyRmJxRjlGOUZlbkZnb0ZlbkZhby1GLDYlUSJ0RidGL0YyRmVuRmdvLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGXXBGX3BGY3BGZW5GYW9GXnNGZW5GY3BGYXMtRiw2JVEkZHgyRidGL0YyRmVuRmFvRl5zRmVuRmRzRjlGOUZlbi1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRmhuRmpuLUYsNiVRLX5XaWxzfk1ldHJpY0YnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1593" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEjUEJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRImZGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJnRidGL0YyRjlGOS1GNjYtUSgmc3JhcnI7RidGOUY7Rj5GQEZCRkRGRkZIRmVuL0ZORmZuLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUZQNiQtRiM2Ji1GLDYlUSdleHBhbmRGJ0YvRjItRlA2JC1GIzYmLUYsNiVRJGFkZEYnRi9GMi1GUDYkLUYjNjAtRiw2JVElZGlmZkYnRi9GMi1GUDYkLUYjNihGVEZXLUYsNiVRInhGJ0YvRjItRjY2LVEnJnNwYXI7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSJpRidGL0YyRjlGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGZW5GX29GZXAtRlA2JC1GIzYoRmluRlctRiw2JVEicEYnRi9GMkZfcUZicUY5RjktRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZjci1GIzYoRmVwLUZQNiQtRiM2KEZpbkZXRlxxRl9xRmJxRjlGOUZlcUZlcC1GUDYkLUYjNihGVEZXRlxyRl9xRmJxRjlGOUY5RldGYnEtRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIxRidGOS1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSEZickZfby1GY3M2JFEiNEYnRjlGOUY5LyUrZXhlY3V0YWJsZUdGPUY5RjlGXHRGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGZW5GX28tRjY2LVEiI0YnRjlGO0Y+RkBGQkZERkZGSEZlbkZfby1GLDYlUTF+UG9pc3Nvbn5icmFja2V0RidGL0YyRlx0Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEjUEJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRImZGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJnRidGL0YyRjlGOS1GNjYtUSgmc3JhcnI7RidGOUY7Rj5GQEZCRkRGRkZIRmVuL0ZORmZuLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUZQNiQtRiM2Ji1GLDYlUSdleHBhbmRGJ0YvRjItRlA2JC1GIzYmLUYsNiVRJGFkZEYnRi9GMi1GUDYkLUYjNjAtRiw2JVElZGlmZkYnRi9GMi1GUDYkLUYjNihGVEZXLUYsNiVRInhGJ0YvRjItRjY2LVEnJnNwYXI7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSJpRidGL0YyRjlGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGZW5GX29GZXAtRlA2JC1GIzYoRmluRlctRiw2JVEicEYnRi9GMkZfcUZicUY5RjktRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZjci1GIzYoRmVwLUZQNiQtRiM2KEZpbkZXRlxxRl9xRmJxRjlGOUZlcUZlcC1GUDYkLUYjNihGVEZXRlxyRl9xRmJxRjlGOUY5RldGYnEtRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIxRidGOS1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSEZickZfby1GY3M2JFEiNEYnRjlGOUY5LyUrZXhlY3V0YWJsZUdGPUY5RjlGXHRGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGZW5GX28tRjY2LVEiI0YnRjlGO0Y+RkBGQkZERkZGSEZlbkZfby1GLDYlUTF+UG9pc3Nvbn5icmFja2V0RidGL0YyRlx0Rjk=</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1584" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEjeHZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSN4MUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRI3gyRidGL0YyRlItRiw2JVEjeDNGJ0YvRjJGUi1GLDYlUSN4NEYnRi9GMi1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEjeHZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSN4MUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRI3gyRidGL0YyRlItRiw2JVEjeDNGJ0YvRjJGUi1GLDYlUSN4NEYnRi9GMi1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1579" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEkZHh2RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEkZHgxRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEkZHgyRidGL0YyRlItRiw2JVEkZHgzRidGL0YyRlItRiw2JVEkZHg0RidGL0YyLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEkZHh2RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEkZHgxRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEkZHgyRidGL0YyRlItRiw2JVEkZHgzRidGL0YyRlItRiw2JVEkZHg0RidGL0YyLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1588" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYxLUkjbWlHRiQ2JVEiUEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRJGFkZEYnRi9GMi1GUzYkLUYjNi8tRlM2JC1GIzYnLUYsNiVRInBGJ0YvRjItRjY2LVEnJnNwYXI7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSJpRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZbcC1GLDYlUSRkeHZGJ0YvRjItRlM2Ji1GIzYlRmJvRmVvRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmpvL0ZOUSwwLjMzMzMzMzNlbUYnRmdvRmJvLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMUYnRjktRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRidGXHAtRmRxNiRRIjRGJ0Y5RmVvRjlGOUZlb0Y5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEiSEYnRi9GMkY1LUYsNiVRMENvbnRyYWN0SW5kaWNlc0YnRi9GMi1GUzYkLUYjNjItRiw2JVEuSW52ZXJzZU1ldHJpY0YnRi9GMi1GUzYkLUYjNiUtRiw2JVEiZ0YnRi9GMkZlb0Y5RjlGanBGZ29GK0Znby1GNjYtUSImRidGOUY7Rj5GQEZCRkRGRkZIRmpvRlxwLUYsNiVRInRGJ0YvRjJGZ29GK0ZqcEZnby1GUzYmLUYjNictRlM2Ji1GIzYnRmNxRmpwRmNxRmVvRjlGOUZkcEZncEZqcC1GUzYmLUYjNictRmRxNiRRIjJGJ0Y5RmpwRmh0RmVvRjlGOUZkcEZncEZlb0Y5RjlGZHBGZ3BGZ29GZW9GOUY5LUY2Ni1RIjtGJ0Y5RjtGXXFGQEZCRkRGRkZIRmpvRk1GZ28tRjY2LVEiI0YnRjlGO0Y+RkBGQkZERkZGSEZqb0ZccC1GLDYlUT5+SGFtaWx0b25pYW5+b2Z+R2VvZGVzaWN+Rmxvd0YnRi9GMkZlb0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYxLUkjbWlHRiQ2JVEiUEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRJGFkZEYnRi9GMi1GUzYkLUYjNi8tRlM2JC1GIzYnLUYsNiVRInBGJ0YvRjItRjY2LVEnJnNwYXI7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSJpRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZbcC1GLDYlUSRkeHZGJ0YvRjItRlM2Ji1GIzYlRmJvRmVvRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmpvL0ZOUSwwLjMzMzMzMzNlbUYnRmdvRmJvLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMUYnRjktRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRidGXHAtRmRxNiRRIjRGJ0Y5RmVvRjlGOUZlb0Y5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEiSEYnRi9GMkY1LUYsNiVRMENvbnRyYWN0SW5kaWNlc0YnRi9GMi1GUzYkLUYjNjItRiw2JVEuSW52ZXJzZU1ldHJpY0YnRi9GMi1GUzYkLUYjNiUtRiw2JVEiZ0YnRi9GMkZlb0Y5RjlGanBGZ29GK0Znby1GNjYtUSImRidGOUY7Rj5GQEZCRkRGRkZIRmpvRlxwLUYsNiVRInRGJ0YvRjJGZ29GK0ZqcEZnby1GUzYmLUYjNictRlM2Ji1GIzYnRmNxRmpwRmNxRmVvRjlGOUZkcEZncEZqcC1GUzYmLUYjNictRmRxNiRRIjJGJ0Y5RmpwRmh0RmVvRjlGOUZkcEZncEZlb0Y5RjlGZHBGZ3BGZ29GZW9GOUY5LUY2Ni1RIjtGJ0Y5RjtGXXFGQEZCRkRGRkZIRmpvRk1GZ28tRjY2LVEiI0YnRjlGO0Y+RkBGQkZERkZGSEZqb0ZccC1GLDYlUT5+SGFtaWx0b25pYW5+b2Z+R2VvZGVzaWN+Rmxvd0YnRi9GMkZlb0Y5</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2JVEiSEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORlMtSSZtZnJhY0dGJDYoLUYjNiotSSNtbkdGJDYkUSIyRidGOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORlxvLUYjNiYtRiw2JVEiZkYnRi9GMi1GNjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y5RjtGPkZARkJGREZGRkhGW29GXW8tSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSN4M0YnRi9GMi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY5RjlGOUZobi1GZ282JC1GIzYmLUklbXN1cEdGJDYlLUYsNiVRI3gxRidGL0YyRlovJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni1RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSEZSRlQtRmhwNiUtRiw2JVEjeDJGJ0YvRjJGWkZdcUY5RjlGaG4tRmhwNiUtRiw2JVEjcDRGJ0YvRjJGWkZdcUY5RmpwLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zici8lKWJldmVsbGVkR0Y9RmBxLUZWNigtRiM2KEZaRmhuLUYsNiVRI3AzRidGL0YyRmhuRmpxRjlGanBGXXJGYHJGY3JGZXItRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSEZSRlQtRlY2KC1GIzYqRlpGaG4tRiw2JVEjeDRGJ0YvRjJGaG4tRiw2JVEjcDFGJ0YvRjJGaG5GanFGOUZqcEZdckZgckZjckZlckZecy1GaHA2JS1GLDYlUSNwMkYnRi9GMkZaRl1xRl5zLUZocDYlRmhzRlpGXXFGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSJIR0YoLCwqLCIiIyIiIi1JImZHRig2I0kjeDNHRiZGMSwmKiQpSSN4MUdGJkYwRjFGMSokKUkjeDJHRiZGMEYxRjFGMUY5ISIiKUkjcDRHRihGMEYxRj0qKkYwRjFGOUY9SSNwM0dGKEYxRj9GMUYxKixGMEYxSSN4NEdGJkYxRjlGPUkjcDFHRihGMUY/RjFGPSokKUkjcDJHRihGMEYxRj0qJClGREYwRjFGPTcjRi4=</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1590" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Implementing the compatibility analysis</Font></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1585" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Here we define several procedures that simplify the implementation of the compatibility analysis. Note that we encode multi-indices as lists (with four entries). 

</Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1580" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY7LUkjbWlHRiQ2JVEmRGlmZkpGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSJ+RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkwtRjY2LVEqJmNvbG9uZXE7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjI3Nzc3NzhlbUYnL0ZORlMtRjY2L1ElcHJvY0YnLyUlYm9sZEdGMS9GM1ElYm9sZEYnLyUrZm9udHdlaWdodEdGZW5GO0Y+RkBGQkZERkZGSEZKRk0tSShtZmVuY2VkR0YkNiQtRiM2KS1GLDYlUSJmRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGSi9GTlEsMC4zMzMzMzMzZW1GJ0Y1LUYsNiVRIkpGJ0YvRjItRjY2LVEtJlByb3BvcnRpb247RidGOUY7Rj5GQEZCRkRGRkZIRlJGVC1GLDYlUSVsaXN0RidGL0YyRjlGOUY1LUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRW3F+VGhpc35wcm9jZWR1cmV+Y29tcHV0ZXN+dGhlfmhpZ2hlcn5vcmRlcn5wYXJ0aWFsfm9mfmF+ZnVuY3Rpb25+YWNjb3JkaW5nfnRvfnRoZX5tdWx0aS1pbmRleH5KLn5GJ0YvRjItSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGTC8lJmRlcHRoR0ZqcC8lKmxpbmVicmVha0dRKG5ld2xpbmVGJ0Y1RjVGNUY1RjUtRiw2JVElZGlmZkYnRi9GMi1GaW42JC1GIzY8Rl1vRmBvRjUtRiw2JVEjeDFGJ0YvRjItRjY2LVEiJEYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GZm8tRmluNiYtRiM2JC1JI21uR0YkNiRRIjFGJ0Y5RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zgb0Y1LUYsNiVRI3gyRidGL0YyRlxyRmZvLUZpbjYmLUYjNiQtRmRyNiRRIjJGJ0Y5RjlGOUZnckZqckZgb0Y1LUYsNiVRI3gzRidGL0YyRlxyRmZvLUZpbjYmLUYjNiQtRmRyNiRRIjNGJ0Y5RjlGOUZnckZqckZgb0Y1LUYsNiVRI3g0RidGL0YyRlxyRmZvLUZpbjYmLUYjNiQtRmRyNiRRIjRGJ0Y5RjlGOUZnckZqckY5RjktRjY2LVEiO0YnRjlGO0Zjb0ZARkJGREZGRkhGSkZURjVGZXAtRjY2L1EkZW5kRidGWEZaRmZuRjtGPkZARkJGREZGRkhGSkZNRjVGVS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRlJGVC8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY7LUkjbWlHRiQ2JVEmRGlmZkpGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSJ+RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkwtRjY2LVEqJmNvbG9uZXE7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjI3Nzc3NzhlbUYnL0ZORlMtRjY2L1ElcHJvY0YnLyUlYm9sZEdGMS9GM1ElYm9sZEYnLyUrZm9udHdlaWdodEdGZW5GO0Y+RkBGQkZERkZGSEZKRk0tSShtZmVuY2VkR0YkNiQtRiM2KS1GLDYlUSJmRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGSi9GTlEsMC4zMzMzMzMzZW1GJ0Y1LUYsNiVRIkpGJ0YvRjItRjY2LVEtJlByb3BvcnRpb247RidGOUY7Rj5GQEZCRkRGRkZIRlJGVC1GLDYlUSVsaXN0RidGL0YyRjlGOUY1LUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRW3F+VGhpc35wcm9jZWR1cmV+Y29tcHV0ZXN+dGhlfmhpZ2hlcn5vcmRlcn5wYXJ0aWFsfm9mfmF+ZnVuY3Rpb25+YWNjb3JkaW5nfnRvfnRoZX5tdWx0aS1pbmRleH5KLn5GJ0YvRjItSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGTC8lJmRlcHRoR0ZqcC8lKmxpbmVicmVha0dRKG5ld2xpbmVGJ0Y1RjVGNUY1RjUtRiw2JVElZGlmZkYnRi9GMi1GaW42JC1GIzY8Rl1vRmBvRjUtRiw2JVEjeDFGJ0YvRjItRjY2LVEiJEYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GZm8tRmluNiYtRiM2JC1JI21uR0YkNiRRIjFGJ0Y5RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zgb0Y1LUYsNiVRI3gyRidGL0YyRlxyRmZvLUZpbjYmLUYjNiQtRmRyNiRRIjJGJ0Y5RjlGOUZnckZqckZgb0Y1LUYsNiVRI3gzRidGL0YyRlxyRmZvLUZpbjYmLUYjNiQtRmRyNiRRIjNGJ0Y5RjlGOUZnckZqckZgb0Y1LUYsNiVRI3g0RidGL0YyRlxyRmZvLUZpbjYmLUYjNiQtRmRyNiRRIjRGJ0Y5RjlGOUZnckZqckY5RjktRjY2LVEiO0YnRjlGO0Zjb0ZARkJGREZGRkhGSkZURjVGZXAtRjY2L1EkZW5kRidGWEZaRmZuRjtGPkZARkJGREZGRkhGSkZNRjVGVS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRlJGVC8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1594" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2JVEobXVsdGluZEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUY2Ni9RJXByb2NGJy8lJWJvbGRHRjEvRjNRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRlVGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZZLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVEiTUYnRi9GMi1GNjYtUS0mUHJvcG9ydGlvbjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRKGludGVnZXJGJ0YvRjJGOUY5LUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGWEZaLUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGWEZaLUYsNiVRXnB+VGhpc35wcm9jZWR1cmV+Y29tcHV0ZXN+YWxsfm11bHRpLWluZGljZXN+b2Z+bGVuZ3Rofk1+YW5kfmNvbGxlY3Rzfml0fmludG9+YX5saXN0LkYnRi9GMi1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0ZZLyUmZGVwdGhHRmFwLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUZmbjYmLUYjNiUtRiw2JVEkc2VxRidGL0YyLUZmbjYkLUYjNixGXXEtRmZuNiQtRiM2LUZdcS1GZm42JC1GIzYrLUZmbjYmLUYjNjlGam5GY28tRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmRyRmNvLUYsNiVRImlGJ0YvRjJGY29GYHJGY28tRiw2JVEiakYnRi9GMkZjb0ZgckZjby1GLDYlUSJrRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGWC9GTlEsMC4zMzMzMzMzZW1GJ0Zjb0ZmckZfc0Zjb0ZpckZfc0Zjb0Zcc0Y5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGX3NGY29GXHMtRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIwRidGOS1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSEZjckZaLUZmbjYkLUYjNilGam5GY29GYHJGZnItRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSEZjckZlckZpckY5RjlGOUY5Rl9zRmNvRmlyRlt0Rl50RmJ0LUZmbjYkLUYjNiZGam5GaXRGZnJGOUY5RmNvRjlGOUZfc0Zjb0ZmckZbdEZedEZidEZqbkY5RjlGOUY5RmVzRmhzLUY2Ni1RIjtGJ0Y5RjtGYnNGQEZCRkRGRkZIRlhGTUZccC1GNjYvUSRlbmRGJ0ZSRlRGVkY7Rj5GQEZCRkRGRkZIRlhGWkZjb0ZPLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2JVEobXVsdGluZEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUY2Ni9RJXByb2NGJy8lJWJvbGRHRjEvRjNRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRlVGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZZLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVEiTUYnRi9GMi1GNjYtUS0mUHJvcG9ydGlvbjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRKGludGVnZXJGJ0YvRjJGOUY5LUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGWEZaLUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGWEZaLUYsNiVRXnB+VGhpc35wcm9jZWR1cmV+Y29tcHV0ZXN+YWxsfm11bHRpLWluZGljZXN+b2Z+bGVuZ3Rofk1+YW5kfmNvbGxlY3Rzfml0fmludG9+YX5saXN0LkYnRi9GMi1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0ZZLyUmZGVwdGhHRmFwLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUZmbjYmLUYjNiUtRiw2JVEkc2VxRidGL0YyLUZmbjYkLUYjNixGXXEtRmZuNiQtRiM2LUZdcS1GZm42JC1GIzYrLUZmbjYmLUYjNjlGam5GY28tRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmRyRmNvLUYsNiVRImlGJ0YvRjJGY29GYHJGY28tRiw2JVEiakYnRi9GMkZjb0ZgckZjby1GLDYlUSJrRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGWC9GTlEsMC4zMzMzMzMzZW1GJ0Zjb0ZmckZfc0Zjb0ZpckZfc0Zjb0Zcc0Y5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGX3NGY29GXHMtRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIwRidGOS1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSEZjckZaLUZmbjYkLUYjNilGam5GY29GYHJGZnItRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSEZjckZlckZpckY5RjlGOUY5Rl9zRmNvRmlyRlt0Rl50RmJ0LUZmbjYkLUYjNiZGam5GaXRGZnJGOUY5RmNvRjlGOUZfc0Zjb0ZmckZbdEZedEZidEZqbkY5RjlGOUY5RmVzRmhzLUY2Ni1RIjtGJ0Y5RjtGYnNGQEZCRkRGRkZIRlhGTUZccC1GNjYvUSRlbmRGJ0ZSRlRGVkY7Rj5GQEZCRkRGRkZIRlhGWkZjb0ZPLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1583" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY2LUkjbWlHRiQ2JVEvcGFydGlhbGRlcmxpc3RGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GNjYvUSVwcm9jRicvJSVib2xkR0YxL0YzUSVib2xkRicvJStmb250d2VpZ2h0R0ZVRjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GWS1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRIk1GJ0YvRjItRjY2LVEtJlByb3BvcnRpb247RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUShpbnRlZ2VyRidGL0YyRjlGOS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRlhGWi1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRlhGWi1GLDYlUWR4flRoaXN+cHJvY2VkdXJlfmNvbXB1dGVzfmFsbH5wb3NzaWJsZX5wYXJ0aWFsfmRlcml2YXRpdmVzfm9mfm9yZGVyfk1+aW5+NH52YXJpYWJsZXMufkl0fnJldHVybnN+YX5zZXF1ZW5jZX5vZn5saXN0c35vZn5NfmVudHJpZXMuflRoZX5udW1iZXJ+b2Z+ZW50cmllc353aXRofmF+MX5yZXByZXNlbnR+dGhlfm51bWJlcn5vZn5wYXJ0aWFsc353cnR+eDEtY29vcmRpbmF0ZSx+ZXRjLkYnRi9GMi1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0ZZLyUmZGVwdGhHRmFwLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUYsNiVRJHNlcUYnRi9GMi1GZm42JC1GIzYrRmlwLUZmbjYkLUYjNixGaXAtRmZuNiQtRiM2Ki1GZm42Ji1GIzYxRmlwLUZmbjYkLUYjNistSSNtbkdGJDYkUSIxRidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRlgvRk5RLDAuMzMzMzMzM2VtRidGY28tRiw2JVEiYUYnRi9GMi1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZgci1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJ0ZaLUZmbjYkLUYjNipGam4tRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSEZjcy9GTkZkcy1GLDYlUSJpRidGL0YyRmlzLUYsNiVRImpGJ0YvRjJGaXMtRiw2JVEia0YnRi9GMkY5RjlGOUY5RmRyRmNvRmlwLUZmbjYkLUYjNistRmFyNiRRIjJGJ0Y5RmRyRmNvRmpyRl1zRmByRmBzRl10RjlGOUZkckZjb0ZpcC1GZm42JC1GIzYrLUZhcjYkUSIzRidGOUZkckZjb0ZqckZdc0ZgckZgc0ZgdEY5RjlGZHJGY29GaXAtRmZuNiQtRiM2Ky1GYXI2JFEiNEYnRjlGZHJGY29GanJGXXNGYHJGYHNGY3RGOUY5RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZkckZjdEZdcy1GYXI2JFEiMEYnRjlGYHMtRmZuNiQtRiM2KEZqbkZpc0ZddEZpc0ZgdEY5RjlGOUY5RmRyRmNvRmB0Rl1zRmF2RmBzLUZmbjYkLUYjNiZGam5GaXNGXXRGOUY5RjlGOUZkckZddEZdc0ZhdkZgc0ZqbkY5RjktRiw2I1EhRidGXHBGXHBGXHAtRjY2L1EkZW5kRidGUkZURlZGO0Y+RkBGQkZERkZGSEZYRlpGY29GTy1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1587" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1578" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Note that there are (4 + d -1 choose d) coefficient functions for a polynomial in momenta of degree d.</Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L1592" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1591" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1581" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L1595" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2JVEoSmV0VmFyc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYnLUkjbW5HRiQ2JFEiMkYnL0YzUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0Y+LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkYvJSpzeW1tZXRyaWNHRkYvJShsYXJnZW9wR0ZGLyUubW92YWJsZWxpbWl0c0dGRi8lJ2FjY2VudEdGRi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRjovJStleGVjdXRhYmxlR0ZGRj5GPi1GQTYtUSI7RidGPkZERkdGSUZLRk1GT0ZRRlMvRldRLDAuMjc3Nzc3OGVtRictRkE2LVEifkYnRj5GRC9GSEZGRklGS0ZNRk9GUUZTL0ZXRlUtRiw2JVElbm9wc0YnRi9GMi1GNjYkLUYjNiUtRiw2JVEiJUYnRi9GMkZZRj5GPkZqbi1GQTYtUSIjRidGPkZERl1vRklGS0ZNRk9GUUZTRl5vLUYsNiVRYXN+VGhlcmV+YXJlfjEwfjAtamV0cyx+NDB+MS1qZXRzfmFuZH4xMDB+Mi1qZXRzLn5Jbn50b3RhbH50aGVyZX5hcmV+MTUwfnJlbGV2YW50fnZhcmlhYmxlcyx+aW5+dmlld35vZn5LaWxsaW5nflBERX5iZWluZ35maW5pdGV+dHlwZX4yLkYnRi9GMkZZRj4=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2JVEoSmV0VmFyc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYnLUkjbW5HRiQ2JFEiMkYnL0YzUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0Y+LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkYvJSpzeW1tZXRyaWNHRkYvJShsYXJnZW9wR0ZGLyUubW92YWJsZWxpbWl0c0dGRi8lJ2FjY2VudEdGRi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnRjovJStleGVjdXRhYmxlR0ZGRj5GPi1GQTYtUSI7RidGPkZERkdGSUZLRk1GT0ZRRlMvRldRLDAuMjc3Nzc3OGVtRictRkE2LVEifkYnRj5GRC9GSEZGRklGS0ZNRk9GUUZTL0ZXRlUtRiw2JVElbm9wc0YnRi9GMi1GNjYkLUYjNiUtRiw2JVEiJUYnRi9GMkZZRj5GPkZqbi1GQTYtUSIjRidGPkZERl1vRklGS0ZNRk9GUUZTRl5vLUYsNiVRYXN+VGhlcmV+YXJlfjEwfjAtamV0cyx+NDB+MS1qZXRzfmFuZH4xMDB+Mi1qZXRzLn5Jbn50b3RhbH50aGVyZX5hcmV+MTUwfnJlbGV2YW50fnZhcmlhYmxlcyx+aW5+dmlld35vZn5LaWxsaW5nflBERX5iZWluZ35maW5pdGV+dHlwZX4yLkYnRi9GMkZZRj4=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">PGJ0JkkjYTFHNiJGJSZGJDYjIiIiJkYkNiMiIiMmRiQ2IyIiJCZGJDYjIiIlJkYkNiRGKEYoJkYkNiRGKEYrJkYkNiRGKEYuJkYkNiRGKEYxJkYkNiRGK0YrJkYkNiRGK0YuJkYkNiRGK0YxJkYkNiRGLkYuJkYkNiRGLkYxJkYkNiRGMUYxJkkkYTEwR0YlRiUmRkdGJyZGR0YqJkZHRi0mRkdGMCZGR0YzJkZHRjUmRkdGNyZGR0Y5JkZHRjsmRkdGPSZGR0Y/JkZHRkEmRkdGQyZGR0ZFJkkjYTJHRiVGJSZGV0YnJkZXRiomRldGLSZGV0YwJkZXRjMmRldGNSZGV0Y3JkZXRjkmRldGOyZGV0Y9JkZXRj8mRldGQSZGV0ZDJkZXRkUmSSNhM0dGJUYlJkZhb0YnJkZhb0YqJkZhb0YtJkZhb0YwJkZhb0YzJkZhb0Y1JkZhb0Y3JkZhb0Y5JkZhb0Y7JkZhb0Y9JkZhb0Y/JkZhb0ZBJkZhb0ZDJkZhb0ZFJkkjYTRHRiVGJSZGYXBGJyZGYXBGKiZGYXBGLSZGYXBGMCZGYXBGMyZGYXBGNSZGYXBGNyZGYXBGOSZGYXBGOyZGYXBGPSZGYXBGPyZGYXBGQSZGYXBGQyZGYXBGRSZJI2E1R0YlRiUmRmFxRicmRmFxRiomRmFxRi0mRmFxRjAmRmFxRjMmRmFxRjUmRmFxRjcmRmFxRjkmRmFxRjsmRmFxRj0mRmFxRj8mRmFxRkEmRmFxRkMmRmFxRkUmSSNhNkdGJUYlJkZhckYnJkZhckYqJkZhckYtJkZhckYwJkZhckYzJkZhckY1JkZhckY3JkZhckY5JkZhckY7JkZhckY9JkZhckY/JkZhckZBJkZhckZDJkZhckZFJkkjYTdHRiVGJSZGYXNGJyZGYXNGKiZGYXNGLSZGYXNGMCZGYXNGMyZGYXNGNSZGYXNGNyZGYXNGOSZGYXNGOyZGYXNGPSZGYXNGPyZGYXNGQSZGYXNGQyZGYXNGRSZJI2E4R0YlRiUmRmF0RicmRmF0RiomRmF0Ri0mRmF0RjAmRmF0RjMmRmF0RjUmRmF0RjcmRmF0RjkmRmF0RjsmRmF0Rj0mRmF0Rj8mRmF0RkEmRmF0RkMmRmF0RkUmSSNhOUdGJUYlJkZhdUYnJkZhdUYqJkZhdUYtJkZhdUYwJkZhdUYzJkZhdUY1JkZhdUY3JkZhdUY5JkZhdUY7JkZhdUY9JkZhdUY/JkZhdUZBJkZhdUZDJkZhdUZF</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEkMTUwRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">IiRdIg==</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1539" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1543" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L910" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Quadratic Case:</Font></Text-field><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">
</Font></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L819" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEiUUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRLHBvbHltb21lbnRhRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiUtSSNtbkdGJDYkUSIyRidGOS8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GW28tRjY2LVEiI0YnRjlGO0Y+RkBGQkZERkZGSEZqbkZcby1GLDYlUUN+Z2VuZXJhdGluZ35hfnF1YWRyYXRpY35wb2x5bm9taWFsRidGL0YyRmVuRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEiUUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRLHBvbHltb21lbnRhRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiUtSSNtbkdGJDYkUSIyRidGOS8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GW28tRjY2LVEiI0YnRjlGO0Y+RkBGQkZERkZGSEZqbkZcby1GLDYlUUN+Z2VuZXJhdGluZ35hfnF1YWRyYXRpY35wb2x5bm9taWFsRidGL0YyRmVuRjk=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY4LUkjbWlHRiQ2JVEiUUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiM2Ji1GIzYmLUYsNiVRI2ExRidGL0YyLUY2Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZaLUkobWZlbmNlZEdGJDYkLUYjNiwtRiw2JVEjeDFGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZZL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRI3gyRidGL0YyRl5vLUYsNiVRI3gzRidGL0YyRl5vLUYsNiVRI3g0RidGL0YyLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOUY5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkhGWUZlbi1JJW1zdXBHRiQ2JS1GLDYlUSNwMUYnRi9GMi1JI21uR0YkNiRRIjJGJ0Y5LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Y5LUY2Ni1RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZmcS1GIzYoLUYjNiYtRiw2JVEjYTJGJ0YvRjJGVkZmbkY5RmJwRmhwRmJwLUYsNiVRI3A0RidGL0YyRjlGYnEtRiM2Ji1GIzYmLUYsNiVRI2EzRidGL0YyRlZGZm5GOUZicC1GZnA2JUZfckZbcUZfcUY5RmJxLUYjNigtRiM2Ji1GLDYlUSNhNEYnRi9GMkZWRmZuRjlGYnBGaHBGYnAtRiw2JVEjcDNGJ0YvRjJGOUZicS1GIzYoLUYjNiYtRiw2JVEjYTVGJ0YvRjJGVkZmbkY5RmJwRmJzRmJwRl9yRjlGYnEtRiM2Ji1GIzYmLUYsNiVRI2E2RidGL0YyRlZGZm5GOUZicC1GZnA2JUZic0ZbcUZfcUY5RmJxLUYjNigtRiM2Ji1GLDYlUSNhN0YnRi9GMkZWRmZuRjlGYnBGaHBGYnAtRiw2JVEjcDJGJ0YvRjJGOUZicS1GIzYoLUYjNiYtRiw2JVEjYThGJ0YvRjJGVkZmbkY5RmJwRlx1RmJwRl9yRjlGYnEtRiM2KC1GIzYmLUYsNiVRI2E5RidGL0YyRlZGZm5GOUZicEZcdUZicEZic0Y5RmJxLUYjNiYtRiM2Ji1GLDYlUSRhMTBGJ0YvRjJGVkZmbkY5RmJwLUZmcDYlRlx1RltxRl9xRjlGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSJRR0YoLDYqJi1JI2ExR0YoNiZJI3gxR0YmSSN4MkdGJkkjeDNHRiZJI3g0R0YmIiIiKUkjcDFHRigiIiNGN0Y3KigtSSNhMkdGKEYyRjdGOUY3SSNwNEdGKEY3RjcqJi1JI2EzR0YoRjJGNylGPkY6RjdGNyooLUkjYTRHRihGMkY3RjlGN0kjcDNHRihGN0Y3KigtSSNhNUdGKEYyRjdGRkY3Rj5GN0Y3KiYtSSNhNkdGKEYyRjcpRkZGOkY3RjcqKC1JI2E3R0YoRjJGN0Y5RjdJI3AyR0YoRjdGNyooLUkjYThHRihGMkY3RlFGN0Y+RjdGNyooLUkjYTlHRihGMkY3RlFGN0ZGRjdGNyomLUkkYTEwR0YoRjJGNylGUUY6RjdGNzcjRi4=</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L814" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVEjRTJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSJ+RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkwtRjY2LVEqJmNvbG9uZXE7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjI3Nzc3NzhlbUYnL0ZORlMtSShtZmVuY2VkR0YkNiYtRiM2Ji1GLDYlUSdjb2VmZnNGJ0YvRjItRlY2JC1GIzYpLUYsNiVRJ2V4cGFuZEYnRi9GMi1GVjYkLUYjNiYtRiw2JVEjUEJGJ0YvRjItRlY2JC1GIzYoLUYsNiVRIlFGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZKL0ZOUSwwLjMzMzMzMzNlbUYnRjUtRiw2JVEiSEYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5RmVwRjlGOUZccEY1LUZWNiYtRiM2Ky1GLDYlUSNwMUYnRi9GMkZccC1GLDYlUSNwMkYnRi9GMkZccC1GLDYlUSNwM0YnRi9GMkZccC1GLDYlUSNwNEYnRi9GMkZlcEY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGZXBGOUY5RmVwRjlGOS9GaHFRInxmckYnL0ZbclEifGhyRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZSRlRGNS1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUWBvflBERX5vbn50aGV+Y29lZmZpY2llbnR+ZnVuY3Rpb25zfm9idGFpbmVkfmZyb21+dGhlfktpbGxpbmd+ZXF1YXRpb25zRidGL0YyRmVwRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVEjRTJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSJ+RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkwtRjY2LVEqJmNvbG9uZXE7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjI3Nzc3NzhlbUYnL0ZORlMtSShtZmVuY2VkR0YkNiYtRiM2Ji1GLDYlUSdjb2VmZnNGJ0YvRjItRlY2JC1GIzYpLUYsNiVRJ2V4cGFuZEYnRi9GMi1GVjYkLUYjNiYtRiw2JVEjUEJGJ0YvRjItRlY2JC1GIzYoLUYsNiVRIlFGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZKL0ZOUSwwLjMzMzMzMzNlbUYnRjUtRiw2JVEiSEYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5RmVwRjlGOUZccEY1LUZWNiYtRiM2Ky1GLDYlUSNwMUYnRi9GMkZccC1GLDYlUSNwMkYnRi9GMkZccC1GLDYlUSNwM0YnRi9GMkZccC1GLDYlUSNwNEYnRi9GMkZlcEY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGZXBGOUY5RmVwRjlGOS9GaHFRInxmckYnL0ZbclEifGhyRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZSRlRGNS1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUWBvflBERX5vbn50aGV+Y29lZmZpY2llbnR+ZnVuY3Rpb25zfm9idGFpbmVkfmZyb21+dGhlfktpbGxpbmd+ZXF1YXRpb25zRidGL0YyRmVwRjk=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="presentation" inline-output="false" labelreference="L1597" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Equation executable="true" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUrZXhlY3V0YWJsZUdGNEYv</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L863" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEjVDBGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSVldmFsRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNigtRiw2JVEmVG9KZXRGJ0YvRjItRlM2JC1GIzYtLUYsNiVRI0UyRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZfby9GTkZgby1GUzYmLUYjNigtRiw2JVEkc2VxRidGL0YyLUZTNiQtRiM2Ky1GUzYkLUYjNiYtRiw2JVEiYUYnRi9GMi1GNjYtUScmc3BhcjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRImlGJ0YvRjJGOUY5LUZTNiQtRiM2JC1GLDYlUSN4dkYnRi9GMkY5RjlGW29GXHEtRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIxRidGOS1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJ0Zmby1GanE2JFEjMTBGJ0Y5RjlGOUZbby1GLDYlUSJmRidGL0YyLUZTNiQtRiM2JC1GLDYlUSN4M0YnRi9GMkY5RjlGOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0Zjb0Zbby1GLDYlUSlub3RhdGlvbkYnRi9GMkZmcS1GLDYlUStqZXRudW1iZXJzRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjlGW28tRlM2Ji1GIzYvLUYsNiVRI3gxRidGL0YyRmZxRmlxRltvLUYsNiVRI3gyRidGL0YyRmZxLUZqcTYkUSIyRidGOUZbby1GLDYlUSN4NEYnRi9GMkZmcS1GanE2JFEiNEYnRjlGW3RGOUY5L0Zgc1EiW0YnL0Zjc1EiXUYnRlt0RjlGOUZjby1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRl9vRmZvLUYsNiVROH5ub3R+b2Z+ZmluaXRlfnR5cGV+eWV0RidGL0YyRlt0Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEjVDBGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSVldmFsRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNigtRiw2JVEmVG9KZXRGJ0YvRjItRlM2JC1GIzYtLUYsNiVRI0UyRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZfby9GTkZgby1GUzYmLUYjNigtRiw2JVEkc2VxRidGL0YyLUZTNiQtRiM2Ky1GUzYkLUYjNiYtRiw2JVEiYUYnRi9GMi1GNjYtUScmc3BhcjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRImlGJ0YvRjJGOUY5LUZTNiQtRiM2JC1GLDYlUSN4dkYnRi9GMkY5RjlGW29GXHEtRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIxRidGOS1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJ0Zmby1GanE2JFEjMTBGJ0Y5RjlGOUZbby1GLDYlUSJmRidGL0YyLUZTNiQtRiM2JC1GLDYlUSN4M0YnRi9GMkY5RjlGOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0Zjb0Zbby1GLDYlUSlub3RhdGlvbkYnRi9GMkZmcS1GLDYlUStqZXRudW1iZXJzRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjlGW28tRlM2Ji1GIzYvLUYsNiVRI3gxRidGL0YyRmZxRmlxRltvLUYsNiVRI3gyRidGL0YyRmZxLUZqcTYkUSIyRidGOUZbby1GLDYlUSN4NEYnRi9GMkZmcS1GanE2JFEiNEYnRjlGW3RGOUY5L0Zgc1EiW0YnL0Zjc1EiXUYnRlt0RjlGOUZjby1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRl9vRmZvLUYsNiVROH5ub3R+b2Z+ZmluaXRlfnR5cGV+eWV0RidGL0YyRlt0Rjk=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L919" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElbm9wc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRI1QwRidGL0YyLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvRjNRJ25vcm1hbEYnRkBGPUZA">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElbm9wc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRI1QwRidGL0YyLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvRjNRJ25vcm1hbEYnRkBGPUZA</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEjMjBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">IiM/</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L922" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2JVElc3ViMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKmVsaW1pbmF0ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRI1QwRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZobi9GTkZpbi1GUzYmLUYjNltwLUYsNiVRJGExMEYnRi9GMi1GUzYmLUYjNiUtSSNtbkdGJDYkUSIyRidGOS8lK2V4ZWN1dGFibGVHRj1GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRlotRiw2JVEjYTZGJ0YvRjItRlM2Ji1GIzYlLUZccDYkUSI0RidGOUZfcEY5RjlGYXBGZHBGWkZcby1GLDYlUSNhMUYnRi9GMi1GUzYmLUYjNiUtRlxwNiRRIjFGJ0Y5Rl9wRjlGOUZhcEZkcEZaRlxvRmdwRmRxRlpGXG9GZ3BGZ29GWkZcby1GLDYlUSNhOUYnRi9GMkZnb0ZaRlxvRmRvRmRxRlpGXG8tRiw2JVEjYTRGJ0YvRjJGZHFGWkZcby1GLDYlUSNhN0YnRi9GMkZkcUZaRlxvRl5yRmpwRlpGXG9GW3JGanBGWkZcb0Zkby1GUzYmLUYjNiUtRlxwNiRRIjNGJ0Y5Rl9wRjlGOUZhcEZkcEZaRlxvLUYsNiVRI2EzRidGL0YyRmRyRlpGXG9GYXFGZHJGWkZcb0Zbc0Znb0ZaRlxvLUYsNiVRI2E1RidGL0YyRmdvRlpGXG9GXnNGZHFGWkZcb0ZhcUZnb0ZaRlxvLUYsNiVRI2EyRidGL0YyRmRxRlpGXG9GYXFGanBGX3BGOUY5L0ZicFEifGZyRicvRmVwUSJ8aHJGJ0ZfcEY5RjlGZHEtRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVElbm9wc0YnRi9GMi1GUzYkLUYjNiVGK0ZfcEY5RjlGXG8tRjY2LVEiI0YnRjlGO0Y+RkBGQkZERkZGSEZobkZfby1GLDYlUTp+Y2Z+ZGVsdGFfMH49fjUwfi0yMH49fjMwRidGL0YyRl9wRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2JVElc3ViMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKmVsaW1pbmF0ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRI1QwRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZobi9GTkZpbi1GUzYmLUYjNltwLUYsNiVRJGExMEYnRi9GMi1GUzYmLUYjNiUtSSNtbkdGJDYkUSIyRidGOS8lK2V4ZWN1dGFibGVHRj1GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRlotRiw2JVEjYTZGJ0YvRjItRlM2Ji1GIzYlLUZccDYkUSI0RidGOUZfcEY5RjlGYXBGZHBGWkZcby1GLDYlUSNhMUYnRi9GMi1GUzYmLUYjNiUtRlxwNiRRIjFGJ0Y5Rl9wRjlGOUZhcEZkcEZaRlxvRmdwRmRxRlpGXG9GZ3BGZ29GWkZcby1GLDYlUSNhOUYnRi9GMkZnb0ZaRlxvRmRvRmRxRlpGXG8tRiw2JVEjYTRGJ0YvRjJGZHFGWkZcby1GLDYlUSNhN0YnRi9GMkZkcUZaRlxvRl5yRmpwRlpGXG9GW3JGanBGWkZcb0Zkby1GUzYmLUYjNiUtRlxwNiRRIjNGJ0Y5Rl9wRjlGOUZhcEZkcEZaRlxvLUYsNiVRI2EzRidGL0YyRmRyRlpGXG9GYXFGZHJGWkZcb0Zbc0Znb0ZaRlxvLUYsNiVRI2E1RidGL0YyRmdvRlpGXG9GXnNGZHFGWkZcb0ZhcUZnb0ZaRlxvLUYsNiVRI2EyRidGL0YyRmRxRlpGXG9GYXFGanBGX3BGOUY5L0ZicFEifGZyRicvRmVwUSJ8aHJGJ0ZfcEY5RjlGZHEtRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVElbm9wc0YnRi9GMi1GUzYkLUYjNiVGK0ZfcEY5RjlGXG8tRjY2LVEiI0YnRjlGO0Y+RkBGQkZERkZGSEZobkZfby1GLDYlUTp+Y2Z+ZGVsdGFfMH49fjUwfi0yMH49fjMwRidGL0YyRl9wRjk=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEjMjBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">IiM/</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1527" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1526" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">First prolongation of the Killing PDE:</Font></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L844" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiVEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJlRvSmV0RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiwtRiw2JVEtUHJvbG9uZ2F0aW9uRidGL0YyLUZTNiQtRiM2KC1GLDYlUSNFMkYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUkjbW5HRiQ2JFEiMUYnRjlGW28tRmRvNiRRIjJGJ0Y5RjlGOUZbby1GUzYmLUYjNigtRiw2JVEkc2VxRidGL0YyLUZTNiQtRiM2Ky1GUzYkLUYjNiYtRiw2JVEiYUYnRi9GMi1GNjYtUScmc3BhcjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRImlGJ0YvRjJGOUY5LUZTNiQtRiM2JC1GLDYlUSN4dkYnRi9GMkY5RjlGW29GX3EtRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GY28tRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GYG8tRmRvNiRRIzEwRidGOUY5RjlGW28tRiw2JVEiZkYnRi9GMi1GUzYkLUYjNiQtRiw2JVEjeDNGJ0YvRjJGOUY5RjlGOS8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRictRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZfb0ZhckZbby1GLDYlUSlub3RhdGlvbkYnRi9GMkZpcS1GLDYlUStqZXRudW1iZXJzRidGL0YyRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEiVEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJlRvSmV0RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiwtRiw2JVEtUHJvbG9uZ2F0aW9uRidGL0YyLUZTNiQtRiM2KC1GLDYlUSNFMkYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUkjbW5HRiQ2JFEiMUYnRjlGW28tRmRvNiRRIjJGJ0Y5RjlGOUZbby1GUzYmLUYjNigtRiw2JVEkc2VxRidGL0YyLUZTNiQtRiM2Ky1GUzYkLUYjNiYtRiw2JVEiYUYnRi9GMi1GNjYtUScmc3BhcjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRImlGJ0YvRjJGOUY5LUZTNiQtRiM2JC1GLDYlUSN4dkYnRi9GMkY5RjlGW29GX3EtRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GY28tRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GYG8tRmRvNiRRIzEwRidGOUY5RjlGW28tRiw2JVEiZkYnRi9GMi1GUzYkLUYjNiQtRiw2JVEjeDNGJ0YvRjJGOUY5RjlGOS8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRictRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZfb0ZhckZbby1GLDYlUSlub3RhdGlvbkYnRi9GMkZpcS1GLDYlUStqZXRudW1iZXJzRidGL0YyRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVFPamV0fm5vdGF0aW9uOn5bMX49fngxLH4yfj1+eDIsfjN+PX54Myx+NH49fng0XUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">SU9qZXR+bm90YXRpb246flsxfj1+eDEsfjJ+PX54Mix+M349fngzLH40fj1+eDRdRzYi</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVFBX19fX19fX19fX19fX19fX19fX19fX19fX19fX19fX19GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=">SUFfX19fX19fX19fX19fX19fX19fX19fX19fX19fX19fX0c2Ig==</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L786" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjVDFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSVldmFsRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNigtRiw2JVEiVEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGaG4vRk5GaW4tRlM2Ji1GIzYvLUYsNiVRI3gxRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMUYnRjlGWi1GLDYlUSN4MkYnRi9GMkZnby1GW3A2JFEiMkYnRjlGWi1GLDYlUSN4NEYnRi9GMkZnby1GW3A2JFEiNEYnRjkvJStleGVjdXRhYmxlR0Y9RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZqcEY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GanBGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjVDFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSVldmFsRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNigtRiw2JVEiVEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGaG4vRk5GaW4tRlM2Ji1GIzYvLUYsNiVRI3gxRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMUYnRjlGWi1GLDYlUSN4MkYnRi9GMkZnby1GW3A2JFEiMkYnRjlGWi1GLDYlUSN4NEYnRi9GMkZnby1GW3A2JFEiNEYnRjkvJStleGVjdXRhYmxlR0Y9RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZqcEY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GanBGOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L937" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L936" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2JVEmc3ViMTJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSVzdWIxRidGL0YyLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GVi1GNjYvUSZ1bmlvbkYnLyUlYm9sZEdGMS9GM1ElYm9sZEYnLyUrZm9udHdlaWdodEdGaG5GO0Y+RkBGQkZERkZGSEZVRldGUi1GLDYlUSVzdWIyRidGL0YyLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRlItRjY2LVEiI0YnRjlGO0Y+RkBGQkZERkZGSEZVRlctRiw2JVFcb35jb2xsZWN0fnRoZX5kZXRlcm1pbmVkfnZhcmlhYmxlc34oMS1qZXRzfmFuZH4yLWpldHMpfmludG9+c3ViMTIuRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2JVEmc3ViMTJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSVzdWIxRidGL0YyLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GVi1GNjYvUSZ1bmlvbkYnLyUlYm9sZEdGMS9GM1ElYm9sZEYnLyUrZm9udHdlaWdodEdGaG5GO0Y+RkBGQkZERkZGSEZVRldGUi1GLDYlUSVzdWIyRidGL0YyLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRlItRjY2LVEiI0YnRjlGO0Y+RkBGQkZERkZGSEZVRlctRiw2JVFcb35jb2xsZWN0fnRoZX5kZXRlcm1pbmVkfnZhcmlhYmxlc34oMS1qZXRzfmFuZH4yLWpldHMpfmludG9+c3ViMTIuRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1281" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2JVEkYWUxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2JS1GLDYlUSRzZXFGJ0YvRjItRlA2JC1GIzYsLUYsNiVRJGxoc0YnRi9GMi1GUDYkLUYjNiUtRiw2JVEmc3ViMTJGJ0YvRjItRlA2Ji1GIzYkLUYsNiVRImlGJ0YvRjJGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRjlGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnRmNvLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMUYnRjktRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GYXAtRiw2JVElbm9wc0YnRi9GMi1GUDYkLUYjNiRGXG9GOUY5RjlGOUY5RjkvRmdvUSJ8ZnJGJy9Gam9RInxockYnLUY2Ni1RIjtGJ0Y5RjtGX3BGQEZCRkRGRkZIRmBwRk1GYXEtRlA2JC1GIzYkLUYsNiVRIiVGJ0YvRjJGOUY5LUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGYHBGYHEtRjY2LVEiI0YnRjlGO0Y+RkBGQkZERkZGSEZgcEZgcS1GLDYlUWRvfnRoZXNlfmpldH52YXJpYWJsZXN+YXJlfmFscmVhZHl+ZXhwcmVzc2VkLn41MH5mcmVlfnZhcmlhYmxlc35yZW1haW5pbmcufkYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2JVEkYWUxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2JS1GLDYlUSRzZXFGJ0YvRjItRlA2JC1GIzYsLUYsNiVRJGxoc0YnRi9GMi1GUDYkLUYjNiUtRiw2JVEmc3ViMTJGJ0YvRjItRlA2Ji1GIzYkLUYsNiVRImlGJ0YvRjJGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRjlGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnRmNvLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMUYnRjktRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GYXAtRiw2JVElbm9wc0YnRi9GMi1GUDYkLUYjNiRGXG9GOUY5RjlGOUY5RjkvRmdvUSJ8ZnJGJy9Gam9RInxockYnLUY2Ni1RIjtGJ0Y5RjtGX3BGQEZCRkRGRkZIRmBwRk1GYXEtRlA2JC1GIzYkLUYsNiVRIiVGJ0YvRjJGOUY5LUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGYHBGYHEtRjY2LVEiI0YnRjlGO0Y+RkBGQkZERkZGSEZgcEZgcS1GLDYlUWRvfnRoZXNlfmpldH52YXJpYWJsZXN+YXJlfmFscmVhZHl+ZXhwcmVzc2VkLn41MH5mcmVlfnZhcmlhYmxlc35yZW1haW5pbmcufkYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRhZTFHRig8YHEmSSNhMUdGKDYjIiIiJkYwNiMiIiMmRjA2IyIiJCZGMDYjIiIlJkYwNiRGMkYyJkYwNiRGMkY1JkYwNiRGMkY4JkYwNiRGNUY1JkYwNiRGNUY4JkYwNiRGNUY7JkYwNiRGOEY4JkYwNiRGOEY7JkYwNiRGO0Y7JkkkYTEwR0YoRjEmRk9GNCZGT0Y3JkZPRj0mRk9GPyZGT0ZBJkZPNiRGMkY7JkZPRkMmRk9GRSZGT0ZHJkZPRkkmRk9GSyZGT0ZNJkkjYTJHRihGMSZGaG5GPSZGaG5GQSZGaG5GQyZGaG5GRSZGaG5GRyZGaG5GSSZGaG5GSyZGaG5GTSZJI2EzR0YoRjQmRmJvRjcmRmJvRj8mRmJvRkEmRmJvRlYmRmJvRkMmRmJvRkUmRmJvRkcmRmJvRkkmRmJvRksmSSNhNEdGKEYxJkZdcEY6JkZdcEY9JkZdcEZBJkZdcEZWJkZdcEZDJkZdcEZFJkZdcEZHJkZdcEZLJkZdcEZNJkkjYTVHRihGMSZGaHBGNCZGaHBGPSZGaHBGPyZGaHBGQSZGaHBGQyZGaHBGRSZGaHBGRyZGaHBGSSZGaHBGSyZGaHBGTSZJI2E2R0YoRjEmRmRxRjQmRmRxRjomRmRxRj0mRmRxRj8mRmRxRkEmRmRxRlYmRmRxRkUmRmRxRkcmRmRxRkkmRmRxRksmRmRxRk0mSSNhN0dGKEYxJkZhckY9JkZhckY/JkZhckZBJkZhckZWJkZhckZDJkZhckZJJkkjYThHRihGPSZGaXJGQSZGaXJGQyZGaXJGRyZGaXJGSyZJI2E5R0YoRjQmRl9zRjomRl9zRj0mRl9zRj8mRl9zRkEmRl9zRlYmRl9zRkMmRl9zRkcmRl9zRksmRl9zRk03I0Yu</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEkMTAwRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">IiQrIg==</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1283" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Recall: The PDE for quadratic integral is of finite type 2. Thus all jets of solutions are determined by their 2-jets.</Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1284" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1285" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Second prolongation of the Killing PDE:</Font></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L879" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjVDJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSVldmFsRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiktRiw2I1EhRictRiM2JS1GLDYlUSZUb0pldEYnRi9GMi1GUzYkLUYjNiwtRiw2JVEtUHJvbG9uZ2F0aW9uRidGL0YyLUZTNiQtRiM2KC1GLDYlUSNFMkYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUkjbW5HRiQ2JFEiMkYnRjlGZ29GX3BGOUY5RmdvLUZTNiYtRiM2KC1GLDYlUSRzZXFGJ0YvRjItRlM2JC1GIzYrLUZTNiQtRiM2Ji1GLDYlUSJhRidGL0YyLUY2Ni1RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEiaUYnRi9GMkY5RjktRlM2JC1GIzYkLUYsNiVRI3h2RidGL0YyRjlGOUZnb0ZocS1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GYHA2JFEiMUYnRjktRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GXHAtRmBwNiRRIzEwRidGOUY5RjlGZ28tRiw2JVEiZkYnRi9GMi1GUzYkLUYjNiQtRiw2JVEjeDNGJ0YvRjJGOUY5RjlGOS8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRictRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZbcEZdc0Znby1GLDYlUSlub3RhdGlvbkYnRi9GMkZici1GLDYlUStqZXRudW1iZXJzRidGL0YyRjlGOUY5RldGZ29GYXQtRlM2Ji1GIzYuLUYsNiVRI3gxRidGL0YyRmJyRmVyRmdvLUYsNiVRI3gyRidGL0YyRmJyRl9wRmdvLUYsNiVRI3g0RidGL0YyRmJyLUZgcDYkUSI0RidGOUY5RjkvRlx0USJbRicvRl90USJdRidGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjVDJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSVldmFsRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiktRiw2I1EhRictRiM2JS1GLDYlUSZUb0pldEYnRi9GMi1GUzYkLUYjNiwtRiw2JVEtUHJvbG9uZ2F0aW9uRidGL0YyLUZTNiQtRiM2KC1GLDYlUSNFMkYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUkjbW5HRiQ2JFEiMkYnRjlGZ29GX3BGOUY5RmdvLUZTNiYtRiM2KC1GLDYlUSRzZXFGJ0YvRjItRlM2JC1GIzYrLUZTNiQtRiM2Ji1GLDYlUSJhRidGL0YyLUY2Ni1RJyZzcGFyO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEiaUYnRi9GMkY5RjktRlM2JC1GIzYkLUYsNiVRI3h2RidGL0YyRjlGOUZnb0ZocS1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GYHA2JFEiMUYnRjktRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GXHAtRmBwNiRRIzEwRidGOUY5RjlGZ28tRiw2JVEiZkYnRi9GMi1GUzYkLUYjNiQtRiw2JVEjeDNGJ0YvRjJGOUY5RjlGOS8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRictRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZbcEZdc0Znby1GLDYlUSlub3RhdGlvbkYnRi9GMkZici1GLDYlUStqZXRudW1iZXJzRidGL0YyRjlGOUY5RldGZ29GYXQtRlM2Ji1GIzYuLUYsNiVRI3gxRidGL0YyRmJyRmVyRmdvLUYsNiVRI3gyRidGL0YyRmJyRl9wRmdvLUYsNiVRI3g0RidGL0YyRmJyLUZgcDYkUSI0RidGOUY5RjkvRlx0USJbRicvRl90USJdRidGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVFPamV0fm5vdGF0aW9uOn5bMX49fngxLH4yfj1+eDIsfjN+PX54Myx+NH49fng0XUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">SU9qZXR+bm90YXRpb246flsxfj1+eDEsfjJ+PX54Mix+M349fngzLH40fj1+eDRdRzYi</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVFBX19fX19fX19fX19fX19fX19fX19fX19fX19fX19fX19GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=">SUFfX19fX19fX19fX19fX19fX19fX19fX19fX19fX19fX0c2Ig==</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L815" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkVDIyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVElZXZhbEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRI1QyRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRlM2Ji1GIzYvLUYsNiVRI3gxRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMUYnRjlGWi1GLDYlUSN4MkYnRi9GMkZjby1GZ282JFEiMkYnRjlGWi1GLDYlUSN4NEYnRi9GMkZjby1GZ282JFEiNEYnRjkvJStleGVjdXRhYmxlR0Y9RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZmcEY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GZnBGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkVDIyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVElZXZhbEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRI1QyRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRlM2Ji1GIzYvLUYsNiVRI3gxRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMUYnRjlGWi1GLDYlUSN4MkYnRi9GMkZjby1GZ282JFEiMkYnRjlGWi1GLDYlUSN4NEYnRi9GMkZjby1GZ282JFEiNEYnRjkvJStleGVjdXRhYmxlR0Y9RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZmcEY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GZnBGOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L817" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElVE5QMkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKmVsaW1pbmF0ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYpLUYsNiVRJWV2YWxGJ0YvRjItRlM2JC1GIzYnLUYsNiVRJFQyMkYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGX28vRk5GYG8tRiw2JVEmc3ViMTJGJ0YvRjJGOUY5RltvRmNvLUYsNiVRLEpldFZhcnNQdXJlRidGL0YyLUZTNiQtRiM2Ji1JI21uR0YkNiRRIjNGJ0Y5RltvLUZicDYkUSIyRidGOUY5RjlGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElVE5QMkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKmVsaW1pbmF0ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYpLUYsNiVRJWV2YWxGJ0YvRjItRlM2JC1GIzYnLUYsNiVRJFQyMkYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGX28vRk5GYG8tRiw2JVEmc3ViMTJGJ0YvRjJGOUY5RltvRmNvLUYsNiVRLEpldFZhcnNQdXJlRidGL0YyLUZTNiQtRiM2Ji1JI21uR0YkNiRRIjNGJ0Y5RltvLUZicDYkUSIyRidGOUY5RjlGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L801" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVElc3ViM0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJVROUDJGJ0YvRjItSShtZmVuY2VkR0YkNiYtRiM2JS1JI21uR0YkNiRRIjFGJ0Y5LyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZkby1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRmNvRmVvLUYsNiVRaXF+Tm9+Y29tcGF0aWJpbGl0eX5jb25kaXRpb25zfmNhbn5iZX5mb3VuZH5iZWZvcmV+cmVhY2hpbmd+RnJvYmVuaXVzfnR5cGUuflNlZX5UaGVvcmVtfihLaWxsaW5nfmlzfkZpbml0ZX5UeXBlKUYnRi9GMkZlbkY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVElc3ViM0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJVROUDJGJ0YvRjItSShtZmVuY2VkR0YkNiYtRiM2JS1JI21uR0YkNiRRIjFGJ0Y5LyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZkby1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRmNvRmVvLUYsNiVRaXF+Tm9+Y29tcGF0aWJpbGl0eX5jb25kaXRpb25zfmNhbn5iZX5mb3VuZH5iZWZvcmV+cmVhY2hpbmd+RnJvYmVuaXVzfnR5cGUuflNlZX5UaGVvcmVtfihLaWxsaW5nfmlzfkZpbml0ZX5UeXBlKUYnRi9GMkZlbkY5</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1408" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1528" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L953" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Third prolongation of the Killing PDE:</Font></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L954" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjVDNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSVldmFsRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiktRiw2I1EhRictRiM2JS1GLDYlUSZUb0pldEYnRi9GMi1GUzYkLUYjNiwtRiw2JVEtUHJvbG9uZ2F0aW9uRidGL0YyLUZTNiQtRiM2KC1GLDYlUSNFMkYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUkjbW5HRiQ2JFEiM0YnRjlGZ28tRmBwNiRRIjJGJ0Y5RjlGOUZnby1GUzYmLUYjNigtRiw2JVEkc2VxRidGL0YyLUZTNiQtRiM2Ky1GUzYkLUYjNiYtRiw2JVEiYUYnRi9GMi1GNjYtUScmc3BhcjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRImlGJ0YvRjJGOUY5LUZTNiQtRiM2JC1GLDYlUSN4dkYnRi9GMkY5RjlGZ29GW3ItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRmBwNiRRIjFGJ0Y5LUY2Ni1RIy4uRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORlxwLUZgcDYkUSMxMEYnRjlGOUY5RmdvLUYsNiVRImZGJ0YvRjItRlM2JC1GIzYkLUYsNiVRI3gzRidGL0YyRjlGOUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGW3BGYHNGZ28tRiw2JVEpbm90YXRpb25GJ0YvRjJGZXItRiw2JVEramV0bnVtYmVyc0YnRi9GMkY5RjlGOUZXRmdvRmR0LUZTNiYtRiM2Li1GLDYlUSN4MUYnRi9GMkZlckZockZnby1GLDYlUSN4MkYnRi9GMkZlckZjcEZnby1GLDYlUSN4NEYnRi9GMkZlci1GYHA2JFEiNEYnRjlGOUY5L0ZfdFEiW0YnL0ZidFEiXUYnRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjVDNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSVldmFsRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiktRiw2I1EhRictRiM2JS1GLDYlUSZUb0pldEYnRi9GMi1GUzYkLUYjNiwtRiw2JVEtUHJvbG9uZ2F0aW9uRidGL0YyLUZTNiQtRiM2KC1GLDYlUSNFMkYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUkjbW5HRiQ2JFEiM0YnRjlGZ28tRmBwNiRRIjJGJ0Y5RjlGOUZnby1GUzYmLUYjNigtRiw2JVEkc2VxRidGL0YyLUZTNiQtRiM2Ky1GUzYkLUYjNiYtRiw2JVEiYUYnRi9GMi1GNjYtUScmc3BhcjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRImlGJ0YvRjJGOUY5LUZTNiQtRiM2JC1GLDYlUSN4dkYnRi9GMkY5RjlGZ29GW3ItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRmBwNiRRIjFGJ0Y5LUY2Ni1RIy4uRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORlxwLUZgcDYkUSMxMEYnRjlGOUY5RmdvLUYsNiVRImZGJ0YvRjItRlM2JC1GIzYkLUYsNiVRI3gzRidGL0YyRjlGOUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGW3BGYHNGZ28tRiw2JVEpbm90YXRpb25GJ0YvRjJGZXItRiw2JVEramV0bnVtYmVyc0YnRi9GMkY5RjlGOUZXRmdvRmR0LUZTNiYtRiM2Li1GLDYlUSN4MUYnRi9GMkZlckZockZnby1GLDYlUSN4MkYnRi9GMkZlckZjcEZnby1GLDYlUSN4NEYnRi9GMkZlci1GYHA2JFEiNEYnRjlGOUY5L0ZfdFEiW0YnL0ZidFEiXUYnRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L955" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkVDMzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVElZXZhbEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRI1QzRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRlM2Ji1GIzYvLUYsNiVRI3gxRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMUYnRjlGWi1GLDYlUSN4MkYnRi9GMkZjby1GZ282JFEiMkYnRjlGWi1GLDYlUSN4NEYnRi9GMkZjby1GZ282JFEiNEYnRjkvJStleGVjdXRhYmxlR0Y9RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZmcEY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GZnBGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkVDMzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVElZXZhbEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRI1QzRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRlM2Ji1GIzYvLUYsNiVRI3gxRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMUYnRjlGWi1GLDYlUSN4MkYnRi9GMkZjby1GZ282JFEiMkYnRjlGWi1GLDYlUSN4NEYnRi9GMkZjby1GZ282JFEiNEYnRjkvJStleGVjdXRhYmxlR0Y9RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZmcEY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GZnBGOQ==</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L957" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElVE5QM0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKmVsaW1pbmF0ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYpLUYsNiVRJWV2YWxGJ0YvRjItRlM2JC1GIzYoRlctRlM2JC1GIzYmLUYsNiVRJFQzM0YnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJXN1YjNGJ0YvRjJGOUY5Rl9vLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGY28vRk5GZG8tRiw2JVEmc3ViMTJGJ0YvRjJGOUY5Rl9vRmpvLUYsNiVRLEpldFZhcnNQdXJlRidGL0YyLUZTNiQtRiM2Ji1JI21uR0YkNiRRIjRGJ0Y5Rl9vLUZpcDYkUSIyRidGOUY5RjlGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElVE5QM0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKmVsaW1pbmF0ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYpLUYsNiVRJWV2YWxGJ0YvRjItRlM2JC1GIzYoRlctRlM2JC1GIzYmLUYsNiVRJFQzM0YnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJXN1YjNGJ0YvRjJGOUY5Rl9vLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGY28vRk5GZG8tRiw2JVEmc3ViMTJGJ0YvRjJGOUY5Rl9vRmpvLUYsNiVRLEpldFZhcnNQdXJlRidGL0YyLUZTNiQtRiM2Ji1JI21uR0YkNiRRIjRGJ0Y5Rl9vLUZpcDYkUSIyRidGOUY5RjlGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L956" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYxLUkjbWlHRiQ2JVElc3ViNEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJVROUDNGJ0YvRjItSShtZmVuY2VkR0YkNiYtRiM2JS1JI21uR0YkNiRRIjFGJ0Y5LyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVElc3lzNEYnRi9GMkY1Rk8tRlM2Ji1GIzYlLUZYNiRRIjJGJ0Y5RmVuRjlGOUZnbkZqbkZdby1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORl5wLUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGXXBGX3AtRiw2JVFmcX5XZX5leHByZXNzfnRoZX40LWpldHN+aW5+dGVybXN+b2Z+dGhlfmZyZWV+dmFyaWFibGVzLn5zeXM0fmNvbnNpc3Rzfm9mfnBvdGVudGlhbH5jb21wYXRpYmlsaXR5fmNvbmRpdGlvbnMuRidGL0YyRmVuRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYxLUkjbWlHRiQ2JVElc3ViNEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJVROUDNGJ0YvRjItSShtZmVuY2VkR0YkNiYtRiM2JS1JI21uR0YkNiRRIjFGJ0Y5LyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVElc3lzNEYnRi9GMkY1Rk8tRlM2Ji1GIzYlLUZYNiRRIjJGJ0Y5RmVuRjlGOUZnbkZqbkZdby1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORl5wLUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGXXBGX3AtRiw2JVFmcX5XZX5leHByZXNzfnRoZX40LWpldHN+aW5+dGVybXN+b2Z+dGhlfmZyZWV+dmFyaWFibGVzLn5zeXM0fmNvbnNpc3Rzfm9mfnBvdGVudGlhbH5jb21wYXRpYmlsaXR5fmNvbmRpdGlvbnMuRidGL0YyRmVuRjk=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1364" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1287" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2JVEmc3ViMmFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSplbGltaW5hdGVGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ky1GLDYlUSVzeXM0RidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZobi9GTkZpbi1GUzYmLUYjNmpuLUYsNiVRI2E3RidGL0YyLUZTNiYtRiM2Jy1JI21uR0YkNiRRIjRGJ0Y5RlxvRlpGW3BGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRlpGXG8tRiw2JVEjYTRGJ0YvRjItRlM2Ji1GIzYkLUYsNiNRIUYnRjlGOUZfcEZicEZaRmVwLUZTNiYtRiM2JC1GXHA2JFEiMkYnRjlGOUY5Rl9wRmJwRlotRiw2JVEjYTZGJ0YvRjItRlM2Ji1GIzYmRmNxRlpGY3FGOUY5Rl9wRmJwRlpGXG9GZG8tRlM2Ji1GIzYkRltwRjlGOUZfcEZicEZaLUYsNiVRI2E5RidGL0YyLUZTNiYtRiM2JC1GXHA2JFEiMUYnRjlGOUY5Rl9wRmJwRlotRiw2JVEjYThGJ0YvRjItRlM2Ji1GIzYmRltwRlpGW3BGOUY5Rl9wRmJwRlpGZXAtRlM2Ji1GIzYmRmhyRlpGY3FGOUY5Rl9wRmJwRlpGW3NGZHJGWi1GLDYlUSNhMkYnRi9GMkZocEZaLUYsNiVRI2E1RidGL0YyRl1yRlotRiw2JVEjYTFGJ0YvRjJGaHBGWkZhci1GUzYmLUYjNiZGY3FGWi1GXHA2JFEiM0YnRjlGOUY5Rl9wRmJwRlpGXHQtRlM2Ji1GIzYmRmhyRlpGW3BGOUY5Rl9wRmJwRlotRiw2JVEkYTEwRidGL0YyRl1yRlpGaXNGZnRGWkZkb0ZocEZaRlxvRmlzLUZTNiYtRiM2JEZjdEY5RjlGX3BGYnBGWkZbc0ZocEZcb0Zcb0Y5RjkvRmBwUSJ8ZnJGJy9GY3BRInxockYnRlxvLUY2Ni9RJm1pbnVzRicvJSVib2xkR0YxL0YzUSVib2xkRicvJStmb250d2VpZ2h0R0ZbdkY7Rj5GQEZCRkRGRkZIRmhuRl9vRlxvLUYsNiVRJGFlMUYnRi9GMkY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GXG9GXG8tRjY2LVEiI0YnRjlGO0Y+RkBGQkZERkZGSEZobkZfby1GLDYlUWFvfmNvbXBhdGliaWxpdHl+Y29uZGl0aW9ucyx+b25seX5hc3N1bXB0aW9ufm9ufmZ+aXN+dGhhdH5pdH5pc35ub256ZXJvLkYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2JVEmc3ViMmFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSplbGltaW5hdGVGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ky1GLDYlUSVzeXM0RidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZobi9GTkZpbi1GUzYmLUYjNmpuLUYsNiVRI2E3RidGL0YyLUZTNiYtRiM2Jy1JI21uR0YkNiRRIjRGJ0Y5RlxvRlpGW3BGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRlpGXG8tRiw2JVEjYTRGJ0YvRjItRlM2Ji1GIzYkLUYsNiNRIUYnRjlGOUZfcEZicEZaRmVwLUZTNiYtRiM2JC1GXHA2JFEiMkYnRjlGOUY5Rl9wRmJwRlotRiw2JVEjYTZGJ0YvRjItRlM2Ji1GIzYmRmNxRlpGY3FGOUY5Rl9wRmJwRlpGXG9GZG8tRlM2Ji1GIzYkRltwRjlGOUZfcEZicEZaLUYsNiVRI2E5RidGL0YyLUZTNiYtRiM2JC1GXHA2JFEiMUYnRjlGOUY5Rl9wRmJwRlotRiw2JVEjYThGJ0YvRjItRlM2Ji1GIzYmRltwRlpGW3BGOUY5Rl9wRmJwRlpGZXAtRlM2Ji1GIzYmRmhyRlpGY3FGOUY5Rl9wRmJwRlpGW3NGZHJGWi1GLDYlUSNhMkYnRi9GMkZocEZaLUYsNiVRI2E1RidGL0YyRl1yRlotRiw2JVEjYTFGJ0YvRjJGaHBGWkZhci1GUzYmLUYjNiZGY3FGWi1GXHA2JFEiM0YnRjlGOUY5Rl9wRmJwRlpGXHQtRlM2Ji1GIzYmRmhyRlpGW3BGOUY5Rl9wRmJwRlotRiw2JVEkYTEwRidGL0YyRl1yRlpGaXNGZnRGWkZkb0ZocEZaRlxvRmlzLUZTNiYtRiM2JEZjdEY5RjlGX3BGYnBGWkZbc0ZocEZcb0Zcb0Y5RjkvRmBwUSJ8ZnJGJy9GY3BRInxockYnRlxvLUY2Ni9RJm1pbnVzRicvJSVib2xkR0YxL0YzUSVib2xkRicvJStmb250d2VpZ2h0R0ZbdkY7Rj5GQEZCRkRGRkZIRmhuRl9vRlxvLUYsNiVRJGFlMUYnRi9GMkY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GXG9GXG8tRjY2LVEiI0YnRjlGO0Y+RkBGQkZERkZGSEZobkZfby1GLDYlUWFvfmNvbXBhdGliaWxpdHl+Y29uZGl0aW9ucyx+b25seX5hc3N1bXB0aW9ufm9ufmZ+aXN+dGhhdH5pdH5pc35ub256ZXJvLkYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1290" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L949" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYxLUkjbWlHRiQ2JVEpc3ViMTJuZXdGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSVldmFsRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiktRiw2JVEmc3ViMTJGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmhuL0ZORmluLUYsNiVRJnN1YjJhRidGL0YyLUZTNiYtRiM2JS1JI21uR0YkNiRRIjFGJ0Y5LyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGW3BGOUY5RlxvLUY2Ni9RJnVuaW9uRicvJSVib2xkR0YxL0YzUSVib2xkRicvJStmb250d2VpZ2h0R0ZpcEY7Rj5GQEZCRkRGRkZIRmhuRl9vRlxvRmBvRmNvLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRlxvLUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGaG5GX28tRiw2JVFlb351cGRhdGV+dGhlfmRldGVybWluZWR+amV0c351c2luZ350aGV+bmV3bHl+Zm91bmR+Y29tcGF0aWJpbGl0eX5jb25kaXRpb25zRidGL0YyRltwRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYxLUkjbWlHRiQ2JVEpc3ViMTJuZXdGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSVldmFsRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiktRiw2JVEmc3ViMTJGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmhuL0ZORmluLUYsNiVRJnN1YjJhRidGL0YyLUZTNiYtRiM2JS1JI21uR0YkNiRRIjFGJ0Y5LyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGW3BGOUY5RlxvLUY2Ni9RJnVuaW9uRicvJSVib2xkR0YxL0YzUSVib2xkRicvJStmb250d2VpZ2h0R0ZpcEY7Rj5GQEZCRkRGRkZIRmhuRl9vRlxvRmBvRmNvLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRlxvLUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGaG5GX28tRiw2JVFlb351cGRhdGV+dGhlfmRldGVybWluZWR+amV0c351c2luZ350aGV+bmV3bHl+Zm91bmR+Y29tcGF0aWJpbGl0eX5jb25kaXRpb25zRidGL0YyRltwRjk=</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L948" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElbm9wc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRKXN1YjEybmV3RidGL0YyLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvRjNRJ25vcm1hbEYnRkBGPUZA">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElbm9wc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRKXN1YjEybmV3RidGL0YyLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvRjNRJ25vcm1hbEYnRkBGPUZA</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEkMTE5RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">IiQ+Ig==</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L1278" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2JVEkYWUyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2JS1GLDYlUSRzZXFGJ0YvRjItRlA2JC1GIzYsLUYsNiVRJGxoc0YnRi9GMi1GUDYkLUYjNiUtRiw2JVEpc3ViMTJuZXdGJ0YvRjItRlA2Ji1GIzYkLUYsNiVRImlGJ0YvRjJGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRjlGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnRmNvLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMUYnRjktRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GYXAtRiw2JVElbm9wc0YnRi9GMi1GUDYkLUYjNiRGXG9GOUY5RjlGOUY5RjkvRmdvUSJ8ZnJGJy9Gam9RInxockYnLUY2Ni1RIjtGJ0Y5RjtGX3BGQEZCRkRGRkZIRmBwRk1GYXEtRlA2JC1GIzYkLUYsNiVRIiVGJ0YvRjJGOUY5LUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGYHBGYHEtRjY2LVEiI0YnRjlGO0Y+RkBGQkZERkZGSEZgcEZgcS1GLDYlUWJvfnRoZXNlfmpldH52YXJpYWJsZXN+YXJlfmFscmVhZHl+ZXhwcmVzc2VkLH4zMX5mcmVlfnZhcmlhYmxlc35yZW1haW5pbmdGJ0YvRjIvJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2JVEkYWUyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2JS1GLDYlUSRzZXFGJ0YvRjItRlA2JC1GIzYsLUYsNiVRJGxoc0YnRi9GMi1GUDYkLUYjNiUtRiw2JVEpc3ViMTJuZXdGJ0YvRjItRlA2Ji1GIzYkLUYsNiVRImlGJ0YvRjJGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRjlGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnRmNvLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMUYnRjktRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GYXAtRiw2JVElbm9wc0YnRi9GMi1GUDYkLUYjNiRGXG9GOUY5RjlGOUY5RjkvRmdvUSJ8ZnJGJy9Gam9RInxockYnLUY2Ni1RIjtGJ0Y5RjtGX3BGQEZCRkRGRkZIRmBwRk1GYXEtRlA2JC1GIzYkLUYsNiVRIiVGJ0YvRjJGOUY5LUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGYHBGYHEtRjY2LVEiI0YnRjlGO0Y+RkBGQkZERkZGSEZgcEZgcS1GLDYlUWJvfnRoZXNlfmpldH52YXJpYWJsZXN+YXJlfmFscmVhZHl+ZXhwcmVzc2VkLH4zMX5mcmVlfnZhcmlhYmxlc35yZW1haW5pbmdGJ0YvRjIvJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRhZTJHRig8Y3ImSSNhMUdGKEYoJkYwNiMiIiImRjA2IyIiIyZGMDYjIiIkJkYwNiMiIiUmRjA2JEYzRjMmRjA2JEYzRjYmRjA2JEYzRjkmRjA2JEYzRjwmRjA2JEY2RjYmRjA2JEY2RjkmRjA2JEY2RjwmRjA2JEY5RjkmRjA2JEY5RjwmRjA2JEY8RjwmSSRhMTBHRihGMiZGUkY1JkZSRjgmRlJGOyZGUkY+JkZSRkAmRlJGQiZGUkZEJkZSRkYmRlJGSCZGUkZKJkZSRkwmRlJGTiZGUkZQJkkjYTJHRihGKCZGW29GMiZGW29GPiZGW29GQiZGW29GRiZGW29GSCZGW29GSiZGW29GTCZGW29GTiZGW29GUCZJI2EzR0YoRjUmRmZvRjgmRmZvRkAmRmZvRkImRmZvRkQmRmZvRkYmRmZvRkgmRmZvRkomRmZvRkwmRmZvRk4mSSNhNEdGKEYoJkZhcEYyJkZhcEY1JkZhcEY7JkZhcEY+JkZhcEZAJkZhcEZCJkZhcEZEJkZhcEZGJkZhcEZIJkZhcEZKJkZhcEZOJkZhcEZQJkkjYTVHRihGMiZGX3FGNSZGX3FGOCZGX3FGOyZGX3FGPiZGX3FGQCZGX3FGQiZGX3FGRCZGX3FGRiZGX3FGSCZGX3FGSiZGX3FGTCZGX3FGTiZGX3FGUCZJI2E2R0YoRjImRl5yRjUmRl5yRjsmRl5yRj4mRl5yRkAmRl5yRkImRl5yRkQmRl5yRkYmRl5yRkgmRl5yRkomRl5yRkwmRl5yRk4mRl5yRlAmSSNhN0dGKEYoJkZcc0YyJkZcc0Y7JkZcc0Y+JkZcc0ZAJkZcc0ZCJkZcc0ZEJkZcc0ZGJkZcc0ZMJkZcc0ZQJkkjYThHRihGKCZGZ3NGMiZGZ3NGPiZGZ3NGQiZGZ3NGRiZGZ3NGSiZGZ3NGTiZGZ3NGUCZJI2E5R0YoRjImRmB0RjUmRmB0RjsmRmB0Rj4mRmB0RkAmRmB0RkImRmB0RkQmRmB0RkYmRmB0RkgmRmB0RkomRmB0Rk4mRmB0RlA3I0Yu</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEkMTE5RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">IiQ+Ig==</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1279" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1280" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Fourth prolongation of the Killing PDE:</Font></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L1033" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjVDRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSVldmFsRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiktRiw2I1EhRictRiM2JS1GLDYlUSZUb0pldEYnRi9GMi1GUzYkLUYjNiwtRiw2JVEtUHJvbG9uZ2F0aW9uRidGL0YyLUZTNiQtRiM2KC1GLDYlUSNFMkYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUkjbW5HRiQ2JFEiNEYnRjlGZ28tRmBwNiRRIjJGJ0Y5RjlGOUZnby1GUzYmLUYjNigtRiw2JVEkc2VxRidGL0YyLUZTNiQtRiM2Ky1GUzYkLUYjNiYtRiw2JVEiYUYnRi9GMi1GNjYtUScmc3BhcjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRImlGJ0YvRjJGOUY5LUZTNiQtRiM2JC1GLDYlUSN4dkYnRi9GMkY5RjlGZ29GW3ItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRmBwNiRRIjFGJ0Y5LUY2Ni1RIy4uRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORlxwLUZgcDYkUSMxMEYnRjlGOUY5RmdvLUYsNiVRImZGJ0YvRjItRlM2JC1GIzYkLUYsNiVRI3gzRidGL0YyRjlGOUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGW3BGYHNGZ28tRiw2JVEpbm90YXRpb25GJ0YvRjJGZXItRiw2JVEramV0bnVtYmVyc0YnRi9GMkY5RjlGOUZXRmdvRmR0LUZTNiYtRiM2Li1GLDYlUSN4MUYnRi9GMkZlckZockZnby1GLDYlUSN4MkYnRi9GMkZlckZjcEZnby1GLDYlUSN4NEYnRi9GMkZlckZfcEY5RjkvRl90USJbRicvRmJ0USJdRidGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjVDRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSVldmFsRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiktRiw2I1EhRictRiM2JS1GLDYlUSZUb0pldEYnRi9GMi1GUzYkLUYjNiwtRiw2JVEtUHJvbG9uZ2F0aW9uRidGL0YyLUZTNiQtRiM2KC1GLDYlUSNFMkYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUkjbW5HRiQ2JFEiNEYnRjlGZ28tRmBwNiRRIjJGJ0Y5RjlGOUZnby1GUzYmLUYjNigtRiw2JVEkc2VxRidGL0YyLUZTNiQtRiM2Ky1GUzYkLUYjNiYtRiw2JVEiYUYnRi9GMi1GNjYtUScmc3BhcjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRImlGJ0YvRjJGOUY5LUZTNiQtRiM2JC1GLDYlUSN4dkYnRi9GMkY5RjlGZ29GW3ItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRmBwNiRRIjFGJ0Y5LUY2Ni1RIy4uRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORlxwLUZgcDYkUSMxMEYnRjlGOUY5RmdvLUYsNiVRImZGJ0YvRjItRlM2JC1GIzYkLUYsNiVRI3gzRidGL0YyRjlGOUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGW3BGYHNGZ28tRiw2JVEpbm90YXRpb25GJ0YvRjJGZXItRiw2JVEramV0bnVtYmVyc0YnRi9GMkY5RjlGOUZXRmdvRmR0LUZTNiYtRiM2Li1GLDYlUSN4MUYnRi9GMkZlckZockZnby1GLDYlUSN4MkYnRi9GMkZlckZjcEZnby1GLDYlUSN4NEYnRi9GMkZlckZfcEY5RjkvRl90USJbRicvRmJ0USJdRidGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVFPamV0fm5vdGF0aW9uOn5bMX49fngxLH4yfj1+eDIsfjN+PX54Myx+NH49fng0XUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">SU9qZXR+bm90YXRpb246flsxfj1+eDEsfjJ+PX54Mix+M349fngzLH40fj1+eDRdRzYi</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVFBX19fX19fX19fX19fX19fX19fX19fX19fX19fX19fX19GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=">SUFfX19fX19fX19fX19fX19fX19fX19fX19fX19fX19fX0c2Ig==</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L1032" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkVDQ0RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVElZXZhbEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRI1Q0RidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRlM2Ji1GIzYvLUYsNiVRI3gxRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMUYnRjlGWi1GLDYlUSN4MkYnRi9GMkZjby1GZ282JFEiMkYnRjlGWi1GLDYlUSN4NEYnRi9GMkZjby1GZ282JFEiNEYnRjkvJStleGVjdXRhYmxlR0Y9RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZmcEY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GZnBGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkVDQ0RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVElZXZhbEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRI1Q0RidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRlM2Ji1GIzYvLUYsNiVRI3gxRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMUYnRjlGWi1GLDYlUSN4MkYnRi9GMkZjby1GZ282JFEiMkYnRjlGWi1GLDYlUSN4NEYnRi9GMkZjby1GZ282JFEiNEYnRjkvJStleGVjdXRhYmxlR0Y9RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZmcEY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GZnBGOQ==</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1031" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElVE5QNEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKmVsaW1pbmF0ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYpLUYsNiVRJWV2YWxGJ0YvRjItRlM2JC1GIzYoRlctRlM2JC1GIzYnRlctRlM2JC1GIzYmLUYsNiVRJFQ0NEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJXN1YjRGJ0YvRjJGOUY5RmNvLUYsNiVRJXN1YjNGJ0YvRjJGOUY5RmNvLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGZ28vRk5GaG8tRiw2JVEpc3ViMTJuZXdGJ0YvRjJGOUY5RmNvRmFwLUYsNiVRLEpldFZhcnNQdXJlRidGL0YyLUZTNiQtRiM2Ji1JI21uR0YkNiRRIjVGJ0Y5RmNvLUZgcTYkUSIyRidGOUY5RjlGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElVE5QNEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKmVsaW1pbmF0ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYpLUYsNiVRJWV2YWxGJ0YvRjItRlM2JC1GIzYoRlctRlM2JC1GIzYnRlctRlM2JC1GIzYmLUYsNiVRJFQ0NEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJXN1YjRGJ0YvRjJGOUY5RmNvLUYsNiVRJXN1YjNGJ0YvRjJGOUY5RmNvLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGZ28vRk5GaG8tRiw2JVEpc3ViMTJuZXdGJ0YvRjJGOUY5RmNvRmFwLUYsNiVRLEpldFZhcnNQdXJlRidGL0YyLUZTNiQtRiM2Ji1JI21uR0YkNiRRIjVGJ0Y5RmNvLUZgcTYkUSIyRidGOUY5RjlGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L947" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYxLUkjbWlHRiQ2JVElc3ViNUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJVROUDRGJ0YvRjItSShtZmVuY2VkR0YkNiYtRiM2JS1JI21uR0YkNiRRIjFGJ0Y5LyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVElc3lzNUYnRi9GMkY1Rk8tRlM2Ji1GIzYlLUZYNiRRIjJGJ0Y5RmVuRjlGOUZnbkZqbkZdby1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORl5wLUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGXXBGX3AtRiw2JVFWfnN5czV+Y29uc2lzdHN+b2Z+cG90ZW50aWFsfmNvbXBhdGliaWxpdHl+Y29uZGl0aW9ucy5GJ0YvRjJGZW5GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYxLUkjbWlHRiQ2JVElc3ViNUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJVROUDRGJ0YvRjItSShtZmVuY2VkR0YkNiYtRiM2JS1JI21uR0YkNiRRIjFGJ0Y5LyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVElc3lzNUYnRi9GMkY1Rk8tRlM2Ji1GIzYlLUZYNiRRIjJGJ0Y5RmVuRjlGOUZnbkZqbkZdby1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORl5wLUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGXXBGX3AtRiw2JVFWfnN5czV+Y29uc2lzdHN+b2Z+cG90ZW50aWFsfmNvbXBhdGliaWxpdHl+Y29uZGl0aW9ucy5GJ0YvRjJGZW5GOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1354" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"></Text-field><Text-field style="Text" layout="Normal">We simplify the second set of compatibility conditions. No additional assumptions on f are needed.</Text-field><Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1356" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2JVEmc3ViMmJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSplbGltaW5hdGVGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2LC1GLDYlUSVzeXM1RidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZobi9GTkZpbi1GUzYmLUYjNlYtRiw2JVEjYTdGJ0YvRjItRlM2Ji1GIzYmLUkjbW5HRiQ2JFEiMkYnRjlGWi1GXHA2JFEiNEYnRjlGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRlotRiw2JVEjYThGJ0YvRjItRlM2Ji1GIzYmLUZccDYkUSIxRidGOUZaRl9wRjlGOUZicEZlcEZaRlxvRmRvLUZTNiYtRiM2Ji1GXHA2JFEiM0YnRjlGWkZfcEY5RjlGYnBGZXBGWi1GLDYlUSNhNkYnRi9GMi1GUzYmLUYjNiRGZnFGOUY5RmJwRmVwRlotRiw2JVEjYTVGJ0YvRjItRlM2Ji1GIzYkLUYsNiNRIUYnRjlGOUZicEZlcEZaLUYsNiVRI2EyRidGL0YyLUZTNiYtRiM2JEZfcEY5RjlGYnBGZXBGWi1GLDYlUSNhNEYnRi9GMkZcckZaRmhwLUZTNiYtRiM2JEZbcEY5RjlGYnBGZXBGWkZocEZdc0ZaRmpyRmRzRlpGanJGW3FGWkZkby1GUzYmLUYjNiZGW3BGWkZmcUY5RjlGYnBGZXBGWkZkb0Zkc0ZaRmpyLUZTNiYtRiM2JkZfcUZaRltwRjlGOUZicEZlcEZaLUYsNiVRI2EzRidGL0YyRl1zRlpGYHQtRlM2Ji1GIzYmRl9xRlpGX3FGOUY5RmJwRmVwRlpGaHBGXHJGOUY5L0ZjcFEifGZyRicvRmZwUSJ8aHJGJ0Zcby1GNjYvUSZtaW51c0YnLyUlYm9sZEdGMS9GM1ElYm9sZEYnLyUrZm9udHdlaWdodEdGYXVGO0Y+RkBGQkZERkZGSEZobkZfb0Zcby1GLDYlUSRhZTJGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZcb0Zcby1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRmhuRl9vLUYsNiVRWn5jb21wYXRpYmlsaXR5fmNvbmRpdGlvbnMsfm5vfmFkZGl0aW9uYWx+YXNzdW1wdGlvbnN+b25+ZkYnRi9GMkZndUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2JVEmc3ViMmJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSplbGltaW5hdGVGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2LC1GLDYlUSVzeXM1RidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZobi9GTkZpbi1GUzYmLUYjNlYtRiw2JVEjYTdGJ0YvRjItRlM2Ji1GIzYmLUkjbW5HRiQ2JFEiMkYnRjlGWi1GXHA2JFEiNEYnRjlGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRlotRiw2JVEjYThGJ0YvRjItRlM2Ji1GIzYmLUZccDYkUSIxRidGOUZaRl9wRjlGOUZicEZlcEZaRlxvRmRvLUZTNiYtRiM2Ji1GXHA2JFEiM0YnRjlGWkZfcEY5RjlGYnBGZXBGWi1GLDYlUSNhNkYnRi9GMi1GUzYmLUYjNiRGZnFGOUY5RmJwRmVwRlotRiw2JVEjYTVGJ0YvRjItRlM2Ji1GIzYkLUYsNiNRIUYnRjlGOUZicEZlcEZaLUYsNiVRI2EyRidGL0YyLUZTNiYtRiM2JEZfcEY5RjlGYnBGZXBGWi1GLDYlUSNhNEYnRi9GMkZcckZaRmhwLUZTNiYtRiM2JEZbcEY5RjlGYnBGZXBGWkZocEZdc0ZaRmpyRmRzRlpGanJGW3FGWkZkby1GUzYmLUYjNiZGW3BGWkZmcUY5RjlGYnBGZXBGWkZkb0Zkc0ZaRmpyLUZTNiYtRiM2JkZfcUZaRltwRjlGOUZicEZlcEZaLUYsNiVRI2EzRidGL0YyRl1zRlpGYHQtRlM2Ji1GIzYmRl9xRlpGX3FGOUY5RmJwRmVwRlpGaHBGXHJGOUY5L0ZjcFEifGZyRicvRmZwUSJ8aHJGJ0Zcby1GNjYvUSZtaW51c0YnLyUlYm9sZEdGMS9GM1ElYm9sZEYnLyUrZm9udHdlaWdodEdGYXVGO0Y+RkBGQkZERkZGSEZobkZfb0Zcby1GLDYlUSRhZTJGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZcb0Zcby1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRmhuRl9vLUYsNiVRWn5jb21wYXRpYmlsaXR5fmNvbmRpdGlvbnMsfm5vfmFkZGl0aW9uYWx+YXNzdW1wdGlvbnN+b25+ZkYnRi9GMkZndUY5</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L944" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2JVEoc3ViMTJubkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJWV2YWxGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSlzdWIxMm5ld0YnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGaG4vRk5GaW4tRiw2JVEmc3ViMmJGJ0YvRjItRlM2Ji1GIzYkLUkjbW5HRiQ2JFEiMUYnRjlGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRjlGOUZcby1GNjYvUSZ1bmlvbkYnLyUlYm9sZEdGMS9GM1ElYm9sZEYnLyUrZm9udHdlaWdodEdGZ3BGO0Y+RkBGQkZERkZGSEZobkZfb0Zcb0Zgby1GUzYmLUYjNiVGZ28vJStleGVjdXRhYmxlR0Y9RjlGOUZbcEZecC1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSVub3BzRidGL0YyLUZTNiQtRiM2JUYrRl5xRjlGOUZcby1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRmhuRl9vLUYsNiVRZm5+MTM2fmNmfmRlbHRhXzR+PX4xNCx+aS5lLix+MTR+ZnJlZX52YXJpYWJsZXN+YXR+dGhpc35zdGFnZUYnRi9GMkZecUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2JVEoc3ViMTJubkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJWV2YWxGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSlzdWIxMm5ld0YnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGaG4vRk5GaW4tRiw2JVEmc3ViMmJGJ0YvRjItRlM2Ji1GIzYkLUkjbW5HRiQ2JFEiMUYnRjlGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRjlGOUZcby1GNjYvUSZ1bmlvbkYnLyUlYm9sZEdGMS9GM1ElYm9sZEYnLyUrZm9udHdlaWdodEdGZ3BGO0Y+RkBGQkZERkZGSEZobkZfb0Zcb0Zgby1GUzYmLUYjNiVGZ28vJStleGVjdXRhYmxlR0Y9RjlGOUZbcEZecC1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSVub3BzRidGL0YyLUZTNiQtRiM2JUYrRl5xRjlGOUZcby1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRmhuRl9vLUYsNiVRZm5+MTM2fmNmfmRlbHRhXzR+PX4xNCx+aS5lLix+MTR+ZnJlZX52YXJpYWJsZXN+YXR+dGhpc35zdGFnZUYnRi9GMkZecUY5</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEkMTM2RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">IiRPIg==</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L943" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2JVEkYWUzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2JS1GLDYlUSRzZXFGJ0YvRjItRlA2JC1GIzYsLUYsNiVRJGxoc0YnRi9GMi1GUDYkLUYjNiUtRiw2JVEoc3ViMTJubkYnRi9GMi1GUDYmLUYjNiQtRiw2JVEiaUYnRi9GMkY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGOUY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRidGY28tRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIxRidGOS1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZhcC1GLDYlUSVub3BzRidGL0YyLUZQNiQtRiM2JEZcb0Y5RjlGOUY5RjlGOS9GZ29RInxmckYnL0Zqb1EifGhyRictRjY2LVEiO0YnRjlGO0ZfcEZARkJGREZGRkhGYHBGTUZhcS1GUDYkLUYjNiQtRiw2JVEiJUYnRi9GMkY5RjktRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZgcEZgcS1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRmBwRmBxLUYsNiVRXHF+dGhlc2V+MS1+YW5kfjItamV0c35hcmV+YWxyZWFkeX5leHByZXNzZWQsfmkuZS4sfjEzNn5kZXRlcm1pbmVkfnZhcmlhYmxlLH4xNH5mcmVlfnZhcnN+cmVtYWluaW5nRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2JVEkYWUzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2JS1GLDYlUSRzZXFGJ0YvRjItRlA2JC1GIzYsLUYsNiVRJGxoc0YnRi9GMi1GUDYkLUYjNiUtRiw2JVEoc3ViMTJubkYnRi9GMi1GUDYmLUYjNiQtRiw2JVEiaUYnRi9GMkY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGOUY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRidGY28tRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIxRidGOS1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZhcC1GLDYlUSVub3BzRidGL0YyLUZQNiQtRiM2JEZcb0Y5RjlGOUY5RjlGOS9GZ29RInxmckYnL0Zqb1EifGhyRictRjY2LVEiO0YnRjlGO0ZfcEZARkJGREZGRkhGYHBGTUZhcS1GUDYkLUYjNiQtRiw2JVEiJUYnRi9GMkY5RjktRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZgcEZgcS1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRmBwRmBxLUYsNiVRXHF+dGhlc2V+MS1+YW5kfjItamV0c35hcmV+YWxyZWFkeX5leHByZXNzZWQsfmkuZS4sfjEzNn5kZXRlcm1pbmVkfnZhcmlhYmxlLH4xNH5mcmVlfnZhcnN+cmVtYWluaW5nRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRhZTNHRig8ZHMmSSNhMUdGKEYoJkYwNiMiIiImRjA2IyIiIyZGMDYjIiIkJkYwNiMiIiUmRjA2JEYzRjMmRjA2JEYzRjYmRjA2JEYzRjkmRjA2JEYzRjwmRjA2JEY2RjYmRjA2JEY2RjkmRjA2JEY2RjwmRjA2JEY5RjkmRjA2JEY5RjwmRjA2JEY8RjwmSSRhMTBHRihGMiZGUkY1JkZSRjgmRlJGOyZGUkY+JkZSRkAmRlJGQiZGUkZEJkZSRkYmRlJGSCZGUkZKJkZSRkwmRlJGTiZGUkZQJkkjYTJHRihGKCZGW29GMiZGW29GNSZGW29GOyZGW29GPiZGW29GQCZGW29GQiZGW29GRCZGW29GRiZGW29GSCZGW29GSiZGW29GTCZGW29GTiZGW29GUCZJI2EzR0YoRjUmRmpvRjgmRmpvRjsmRmpvRj4mRmpvRkAmRmpvRkImRmpvRkQmRmpvRkYmRmpvRkgmRmpvRkomRmpvRkwmRmpvRk4mSSNhNEdGKEYoJkZncEYyJkZncEY1JkZncEY4JkZncEY7JkZncEY+JkZncEZAJkZncEZCJkZncEZEJkZncEZGJkZncEZIJkZncEZKJkZncEZOJkZncEZQJkkjYTVHRihGKCZGZnFGMiZGZnFGNSZGZnFGOCZGZnFGOyZGZnFGPiZGZnFGQCZGZnFGQiZGZnFGRCZGZnFGRiZGZnFGSCZGZnFGSiZGZnFGTCZGZnFGTiZGZnFGUCZJI2E2R0YoRjImRmZyRjUmRmZyRjgmRmZyRjsmRmZyRj4mRmZyRkAmRmZyRkImRmZyRkQmRmZyRkYmRmZyRkgmRmZyRkomRmZyRkwmRmZyRk4mRmZyRlAmSSNhN0dGKEYoJkZlc0YyJkZlc0Y1JkZlc0Y7JkZlc0Y+JkZlc0ZAJkZlc0ZCJkZlc0ZEJkZlc0ZGJkZlc0ZIJkZlc0ZKJkZlc0ZMJkZlc0ZOJkZlc0ZQJkkjYThHRihGKCZGZHRGMiZGZHRGNSZGZHRGOCZGZHRGOyZGZHRGPiZGZHRGQiZGZHRGRCZGZHRGRiZGZHRGSiZGZHRGTiZGZHRGUCZJI2E5R0YoRjImRmF1RjUmRmF1RjsmRmF1Rj4mRmF1RkAmRmF1RkImRmF1RkQmRmF1RkYmRmF1RkgmRmF1RkomRmF1Rk4mRmF1RlA3I0Yu</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEkMTM2RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">IiRPIg==</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1530" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1529" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Fifth prolongation of the Killing PDE:</Font></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1037" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjVDVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSVldmFsRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiktRiw2I1EhRictRiM2JS1GLDYlUSZUb0pldEYnRi9GMi1GUzYkLUYjNiwtRiw2JVEtUHJvbG9uZ2F0aW9uRidGL0YyLUZTNiQtRiM2KC1GLDYlUSNFMkYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUkjbW5HRiQ2JFEiNUYnRjlGZ28tRmBwNiRRIjJGJ0Y5RjlGOUZnby1GUzYmLUYjNigtRiw2JVEkc2VxRidGL0YyLUZTNiQtRiM2Ky1GUzYkLUYjNiYtRiw2JVEiYUYnRi9GMi1GNjYtUScmc3BhcjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRImlGJ0YvRjJGOUY5LUZTNiQtRiM2JC1GLDYlUSN4dkYnRi9GMkY5RjlGZ29GW3ItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRmBwNiRRIjFGJ0Y5LUY2Ni1RIy4uRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORlxwLUZgcDYkUSMxMEYnRjlGOUY5RmdvLUYsNiVRImZGJ0YvRjItRlM2JC1GIzYkLUYsNiVRI3gzRidGL0YyRjlGOUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGW3BGYHNGZ28tRiw2JVEpbm90YXRpb25GJ0YvRjJGZXItRiw2JVEramV0bnVtYmVyc0YnRi9GMkY5RjlGOUZXRmdvRmR0LUZTNiYtRiM2Li1GLDYlUSN4MUYnRi9GMkZlckZockZnby1GLDYlUSN4MkYnRi9GMkZlckZjcEZnby1GLDYlUSN4NEYnRi9GMkZlci1GYHA2JFEiNEYnRjlGOUY5L0ZfdFEiW0YnL0ZidFEiXUYnRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjVDVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSVldmFsRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiktRiw2I1EhRictRiM2JS1GLDYlUSZUb0pldEYnRi9GMi1GUzYkLUYjNiwtRiw2JVEtUHJvbG9uZ2F0aW9uRidGL0YyLUZTNiQtRiM2KC1GLDYlUSNFMkYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUkjbW5HRiQ2JFEiNUYnRjlGZ28tRmBwNiRRIjJGJ0Y5RjlGOUZnby1GUzYmLUYjNigtRiw2JVEkc2VxRidGL0YyLUZTNiQtRiM2Ky1GUzYkLUYjNiYtRiw2JVEiYUYnRi9GMi1GNjYtUScmc3BhcjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRImlGJ0YvRjJGOUY5LUZTNiQtRiM2JC1GLDYlUSN4dkYnRi9GMkY5RjlGZ29GW3ItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRmBwNiRRIjFGJ0Y5LUY2Ni1RIy4uRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORlxwLUZgcDYkUSMxMEYnRjlGOUY5RmdvLUYsNiVRImZGJ0YvRjItRlM2JC1GIzYkLUYsNiVRI3gzRidGL0YyRjlGOUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGW3BGYHNGZ28tRiw2JVEpbm90YXRpb25GJ0YvRjJGZXItRiw2JVEramV0bnVtYmVyc0YnRi9GMkY5RjlGOUZXRmdvRmR0LUZTNiYtRiM2Li1GLDYlUSN4MUYnRi9GMkZlckZockZnby1GLDYlUSN4MkYnRi9GMkZlckZjcEZnby1GLDYlUSN4NEYnRi9GMkZlci1GYHA2JFEiNEYnRjlGOUY5L0ZfdFEiW0YnL0ZidFEiXUYnRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVFPamV0fm5vdGF0aW9uOn5bMX49fngxLH4yfj1+eDIsfjN+PX54Myx+NH49fng0XUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">SU9qZXR+bm90YXRpb246flsxfj1+eDEsfjJ+PX54Mix+M349fngzLH40fj1+eDRdRzYi</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVFBX19fX19fX19fX19fX19fX19fX19fX19fX19fX19fX19GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRic=">SUFfX19fX19fX19fX19fX19fX19fX19fX19fX19fX19fX0c2Ig==</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L1038" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkVDU1RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVElZXZhbEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRI1Q1RidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRlM2Ji1GIzYvLUYsNiVRI3gxRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMUYnRjlGWi1GLDYlUSN4MkYnRi9GMkZjby1GZ282JFEiMkYnRjlGWi1GLDYlUSN4NEYnRi9GMkZjby1GZ282JFEiNEYnRjkvJStleGVjdXRhYmxlR0Y9RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZmcEY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GZnBGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkVDU1RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVElZXZhbEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRI1Q1RidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRlM2Ji1GIzYvLUYsNiVRI3gxRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMUYnRjlGWi1GLDYlUSN4MkYnRi9GMkZjby1GZ282JFEiMkYnRjlGWi1GLDYlUSN4NEYnRi9GMkZjby1GZ282JFEiNEYnRjkvJStleGVjdXRhYmxlR0Y9RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZmcEY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GZnBGOQ==</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1036" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElVE5QNUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKmVsaW1pbmF0ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYpLUYsNiVRJWV2YWxGJ0YvRjItRlM2JC1GIzYoRlctRlM2JC1GIzYnRlctRlM2JC1GIzYnRlctRlM2JC1GIzYmLUYsNiVRJFQ1NUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJXN1YjVGJ0YvRjJGOUY5RmdvLUYsNiVRJXN1YjRGJ0YvRjJGOUY5RmdvLUYsNiVRJXN1YjNGJ0YvRjJGOUY5RmdvLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGW3AvRk5GXHAtRiw2JVEoc3ViMTJubkYnRi9GMkY5RjlGZ29GaHAtRiw2JVEsSmV0VmFyc1B1cmVGJ0YvRjItRlM2JC1GIzYmLUkjbW5HRiQ2JFEiNkYnRjlGZ28tRmdxNiRRIjJGJ0Y5RjlGOUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElVE5QNUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRKmVsaW1pbmF0ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYpLUYsNiVRJWV2YWxGJ0YvRjItRlM2JC1GIzYoRlctRlM2JC1GIzYnRlctRlM2JC1GIzYnRlctRlM2JC1GIzYmLUYsNiVRJFQ1NUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRJXN1YjVGJ0YvRjJGOUY5RmdvLUYsNiVRJXN1YjRGJ0YvRjJGOUY5RmdvLUYsNiVRJXN1YjNGJ0YvRjJGOUY5RmdvLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGW3AvRk5GXHAtRiw2JVEoc3ViMTJubkYnRi9GMkY5RjlGZ29GaHAtRiw2JVEsSmV0VmFyc1B1cmVGJ0YvRjItRlM2JC1GIzYmLUkjbW5HRiQ2JFEiNkYnRjlGZ28tRmdxNiRRIjJGJ0Y5RjlGOUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L1035" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYxLUkjbWlHRiQ2JVElc3ViNkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJVROUDVGJ0YvRjItSShtZmVuY2VkR0YkNiYtRiM2JS1JI21uR0YkNiRRIjFGJ0Y5LyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVElc3lzNkYnRi9GMkY1Rk8tRlM2Ji1GIzYlLUZYNiRRIjJGJ0Y5RmVuRjlGOUZnbkZqbkZdby1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORl5wLUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGXXBGX3AtRiw2JVFVfnN5czZ+Y29uc2lzdHN+b2Z+cG90ZW50aWFsfmNvbXBhdGliaWxpdHl+Y29uZGl0aW9uc0YnRi9GMkZlbkY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYxLUkjbWlHRiQ2JVElc3ViNkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJVROUDVGJ0YvRjItSShtZmVuY2VkR0YkNiYtRiM2JS1JI21uR0YkNiRRIjFGJ0Y5LyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVElc3lzNkYnRi9GMkY1Rk8tRlM2Ji1GIzYlLUZYNiRRIjJGJ0Y5RmVuRjlGOUZnbkZqbkZdby1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORl5wLUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGXXBGX3AtRiw2JVFVfnN5czZ+Y29uc2lzdHN+b2Z+cG90ZW50aWFsfmNvbXBhdGliaWxpdHl+Y29uZGl0aW9uc0YnRi9GMkZlbkY5</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1386" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1387" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEmc3ViMmNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiYtRiM2JS1JI21uR0YkNiRRIjFGJy9GM1Enbm9ybWFsRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJ0Y+Rj4vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictSSNtb0dGJDYtUSI7RidGPi8lJmZlbmNlR0ZCLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkIvJSpzeW1tZXRyaWNHRkIvJShsYXJnZW9wR0ZCLyUubW92YWJsZWxpbWl0c0dGQi8lJ2FjY2VudEdGQi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjI3Nzc3NzhlbUYnRistRjY2Ji1GIzYlLUY7NiRRIjJGJ0Y+RkBGPkY+RkNGRkZARj4=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEmc3ViMmNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiYtRiM2JS1JI21uR0YkNiRRIjFGJy9GM1Enbm9ybWFsRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJ0Y+Rj4vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictSSNtb0dGJDYtUSI7RidGPi8lJmZlbmNlR0ZCLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkIvJSpzeW1tZXRyaWNHRkIvJShsYXJnZW9wR0ZCLyUubW92YWJsZWxpbWl0c0dGQi8lJ2FjY2VudEdGQi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjI3Nzc3NzhlbUYnRistRjY2Ji1GIzYlLUY7NiRRIjJGJ0Y+RkBGPkY+RkNGRkZARj4=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDY+LUYsNiYtRiw2JS1JI21pR0YkNiVRJGExMEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1GIzYlL0Y6USdub3JtYWxGJy8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGPi1JI21vR0YkNi1RKSZlcXVhbHM7RidGPi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGTC8lKXN0cmV0Y2h5R0ZMLyUqc3ltbWV0cmljR0ZMLyUobGFyZ2VvcEdGTC8lLm1vdmFibGVsaW1pdHNHRkwvJSdhY2NlbnRHRkwvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0Zlbi1GLDYlLUZHNi1RKiZ1bWludXMwO0YnRj5GSkZNRk9GUUZTRlVGVy9GWlEsMC4yMjIyMjIyZW1GJy9GZ25GXm8tSSZtZnJhY0dGJDYoLUklbXN1YkdGJDYlLUYzNiVRI2EzRidGNkY5LUkjbW5HRiQ2JFEiMUYnRj4vJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GLDYmLUZqbzYkUSI2RidGPi1GRzYtUTEmSW52aXNpYmxlVGltZXM7RidGPkZKRk1GT0ZRRlNGVUZXL0ZaUSYwLjBlbUYnL0ZnbkZpcC1GLDYlLUYzNiVRImZGJ0Y2RjlGPEY+Rj4vJS5saW5ldGhpY2tuZXNzR0ZccC8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZkcS8lKWJldmVsbGVkR0ZMRj5GPi1GRzYtUSIsRidGPkZKL0ZORjhGT0ZRRlNGVUZXRmhwL0ZnblEsMC4zMzMzMzMzZW1GJy1GLDYmLUZkbzYlLUYzNiVRI2EyRidGNkY5LUZqbzYkUSIzRidGPkZdcEZGLUZqbzYkRl9wRj5GPkZpcS1GLDYmLUYsNiVGZm9GPEY+RkYtRiw2JUZqbi1GYW82KC1GLDYmLUZqbzYkUSI1RidGPkZlcEZjb0Y+RmZyRmBxRmJxRmVxRmdxRj5GPkZpcS1GLDYmLUZkbzYlRmZvLUYsNiYtRmpvNiRRIjRGJ0Y+LUZHNi1RKCZjb21tYTtGJ0Y+RkpGXHJGT0ZRRlNGVUZXRmhwRl1yRl50Rj5GXXBGRkZpckY+RmlxLUYsNiYtRmRvNiUtRjM2JVEjYTRGJ0Y2RjktRiw2JkZmckZhdEZmckY+Rl1wRkZGaXJGPkZpcS1GLDYmLUYsNiUtRjM2JVEjYTZGJ0Y2RjlGPEY+RkZGaXJGPkZpcS1GLDYmLUZkbzYlLUYzNiVRI2E3RidGNkY5RmZyRl1wRkZGaXJGPkZpcS1GLDYmLUZkbzYlLUYzNiVRI2E4RidGNkY5LUYsNiZGaW9GYXQtRmpvNiRRIjJGJ0Y+Rj5GXXBGRkZpckY+RmlxLUYsNiYtRmRvNiVGX3YtRiw2JkZkdkZhdEZmckY+Rl1wRkZGaXJGPkZpcS1GLDYmLUZkbzYlRl92Rlt1Rl1wRkZGaXJGPkZpcS1GLDYmLUYsNiUtRjM2JVEjYTlGJ0Y2RjlGPEY+RkZGaXJGPkZpcS1GLDYmLUZkbzYlRmV3RmZyRl1wRkZGaXJGPkZpcS1GLDYmLUZkbzYlRmV3Rlt1Rl1wRkZGaXJGPi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGTEY+Rj4vRkFRJyZsY3ViO0YnL0ZEUScmcmN1YjtGJw==">PC8vJkkkYTEwRzYiRiYsJCooIyIiIiIiJ0YqJkkiZkdGJkYmISIiJkkjYTNHRiY2I0YqRipGLi8mSSNhMkdGJjYjIiIkIiIhLyZGMEYmLCQqJiMiIiZGNkYqRi9GKkYuLyZGMDYkIiIlRkFGNy8mSSNhNEdGJjYkRjZGNkY3LyZJI2E2R0YmRiZGNy8mSSNhN0dGJkY1RjcvJkkjYThHRiY2JEYqIiIjRjcvJkZONiRGUEY2RjcvJkZORkVGNy8mSSNhOUdGJkYmRjcvJkZYRjVGNy8mRlhGRUY3</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEoJmVtcHR5O0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">PCI=</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L1401" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEqZWxpbWluYXRlRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVElc3lzNkYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRj42LVEifkYnRkFGQy9GR0ZFRkhGSkZMRk5GUEZSL0ZWRlQtRjY2Ji1GIzZELUYsNiVRI2EzRidGL0YyLUY2NiYtRiM2Ji1JI21uR0YkNiRRIjRGJ0ZBRj1GYm9GQUZBLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRj0tRiw2JVEjYThGJ0YvRjItRjY2Ji1GIzYmLUZjbzYkUSIxRidGQUY9LUZjbzYkUSIyRidGQUZBRkFGZm9GaW9GPS1GLDYlUSNhNEYnRi9GMi1GNjYmLUYjNiYtRmNvNiRRIjNGJ0ZBRj1GYHFGQUZBRmZvRmlvRj0tRiw2JVEjYTdGJ0YvRjItRjY2Ji1GIzYkRmBxRkFGQUZmb0Zpb0Y9LUYsNiVRI2E5RidGL0YyRlxxRj1GanEtRjY2Ji1GIzYkLUYsNiNRIUYnRkFGQUZmb0Zpb0Y9LUYsNiVRJGExMEYnRi9GMkZdckY9RlxwRlxxRj1GXHAtRjY2Ji1GIzYmRmZwRj1GYHFGQUZBRmZvRmlvRj0tRiw2JVEjYTJGJ0YvRjJGZnFGPUZbb0ZdckZhckZBRkEvRmdvUSJ8ZnJGJy9Gam9RInxockYnRkFGQS1GNjYmLUYjNiVGZnAvJStleGVjdXRhYmxlR0ZFRkFGQUZmb0Zpb0ZYLUY+Ni1RIiNGJ0ZBRkNGZW5GSEZKRkxGTkZQRlJGZm4tRiw2JVFEfnBvdGVudGlhbH5jb21wYXRpYmlsaXR5fmNvbmRpdGlvbnNGJ0YvRjJGZnNGQQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEqZWxpbWluYXRlRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVElc3lzNkYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRj42LVEifkYnRkFGQy9GR0ZFRkhGSkZMRk5GUEZSL0ZWRlQtRjY2Ji1GIzZELUYsNiVRI2EzRidGL0YyLUY2NiYtRiM2Ji1JI21uR0YkNiRRIjRGJ0ZBRj1GYm9GQUZBLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRj0tRiw2JVEjYThGJ0YvRjItRjY2Ji1GIzYmLUZjbzYkUSIxRidGQUY9LUZjbzYkUSIyRidGQUZBRkFGZm9GaW9GPS1GLDYlUSNhNEYnRi9GMi1GNjYmLUYjNiYtRmNvNiRRIjNGJ0ZBRj1GYHFGQUZBRmZvRmlvRj0tRiw2JVEjYTdGJ0YvRjItRjY2Ji1GIzYkRmBxRkFGQUZmb0Zpb0Y9LUYsNiVRI2E5RidGL0YyRlxxRj1GanEtRjY2Ji1GIzYkLUYsNiNRIUYnRkFGQUZmb0Zpb0Y9LUYsNiVRJGExMEYnRi9GMkZdckY9RlxwRlxxRj1GXHAtRjY2Ji1GIzYmRmZwRj1GYHFGQUZBRmZvRmlvRj0tRiw2JVEjYTJGJ0YvRjJGZnFGPUZbb0ZdckZhckZBRkEvRmdvUSJ8ZnJGJy9Gam9RInxockYnRkFGQS1GNjYmLUYjNiVGZnAvJStleGVjdXRhYmxlR0ZFRkFGQUZmb0Zpb0ZYLUY+Ni1RIiNGJ0ZBRkNGZW5GSEZKRkxGTkZQRlJGZm4tRiw2JVFEfnBvdGVudGlhbH5jb21wYXRpYmlsaXR5fmNvbmRpdGlvbnNGJ0YvRjJGZnNGQQ==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">PCYqJiZJI2E2RzYiRiYiIiIsKCooIiIlRicpJkkiZkdGJkYmIiIjRicmRi02JSIiJEYxRjFGJ0YnKioiIz1GJ0YsRicmRi02I0YxRicmRi02JEYxRjFGJyEiIiomIiM6RicpRjRGMUYnRidGJyomLDIqKiIkUydGJ0YkRicpRixGMUYnRi9GJ0YnKiwiJSEpR0YnRiRGJ0YrRidGNEYnRjZGJ0Y4KioiJStDRidGJEYnRixGJ0Y7RidGJyoqIiNLRicmSSNhOUdGJkY1RidGK0YnRjZGJ0Y4KioiI0NGJ0ZHRidGK0YnRi9GJ0YnKioiI1NGJ0ZHRidGLEYnKUY0Ri5GJ0YnKiwiJC8iRidGR0YnRixGJ0Y0RidGNkYnRjgqKCIjJilGJ0ZHRidGO0YnRidGJ0YsRicsJCoqIiVDN0YnRixGJ0YkRidGKEYnRjgsQioqIicnSEYiRidGJEYnKUYsIiImRidGL0YnRicqLCInS0dkRidGJEYnKUYsRipGJ0Y0RidGNkYnRjgqKiInZ3RaRidGJEYnRkBGJ0Y7RidGJyooIiYhR2xGJ0ZHRicpRiwiIidGJ0Y4KioiJWciKUYnRkdGJ0ZYRidGNEYnRicqKiIlI3oqRidGJEYnRmZuRicmRi02JkYxRjFGMUYxRidGJyosIiZPJHlGJ0YkRidGQEYnRjRGJ0YvRidGOCosRlRGJ0YkRidGQEYnRjRGJ0Zhb0YnRjgqKiIma1MlRidGJEYnRkBGJylGNkYuRidGOCosIiY7NSJGJ0YkRidGQEYnRjZGJ0YvRidGOCosIidbJTMkRidGJEYnRitGJ0ZNRidGNkYnRicqLCImY0sjRidGJEYnRitGJ0ZNRidGL0YnRicqLCImITNiRidGJEYnRitGJ0Y0RidGaG9GJ0YnKioiJ2c+P0YnRiRGJ0YsRicpRjRGKkYnRjgqLCInYS85RidGJEYnRixGJ0Y7RidGNkYnRjgqKCImTmQoRidGJEYnKUY0RllGJ0Yn</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1415" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">We examine the branching of the latter potential compatibility conditions.</Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1416" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1417" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Sys6 consists of potential(!) compatibility conditions.  We examine these equations and see which conditions on f can arise. Examples of these are shown in equations (20)-(21). </Font></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1414" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Two equations involving a9[3]: note that both factors involving f cannot both be zero at the same time (unless f = 0). (We check this formally later on in the worksheet.) It thus follows that a9[3] = 0.</Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1404" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEqZWxpbWluYXRlRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVElc3lzNkYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRj42LVEifkYnRkFGQy9GR0ZFRkhGSkZMRk5GUEZSL0ZWRlQtRjY2Ji1GIzZHLUYsNiVRI2EzRidGL0YyLUY2NiYtRiM2Ji1JI21uR0YkNiRRIjRGJ0ZBRj1GYm9GQUZBLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRj0tRiw2JVEjYThGJ0YvRjItRjY2Ji1GIzYmLUZjbzYkUSIxRidGQUY9LUZjbzYkUSIyRidGQUZBRkFGZm9GaW9GPS1GLDYlUSNhNEYnRi9GMi1GNjYmLUYjNiYtRmNvNiRRIjNGJ0ZBRj1GYHFGQUZBRmZvRmlvRj0tRiw2JVEjYTdGJ0YvRjItRjY2Ji1GIzYkRmBxRkFGQUZmb0Zpb0Y9LUYsNiVRI2E5RidGL0YyRlxxRj1GanEtRjY2Ji1GIzYkLUYsNiNRIUYnRkFGQUZmb0Zpb0Y9LUYsNiVRJGExMEYnRi9GMkZdckY9RlxwRlxxRj1GXHAtRjY2Ji1GIzYmRmZwRj1GYHFGQUZBRmZvRmlvRj0tRiw2JVEjYTJGJ0YvRjJGZnFGPUZbb0ZdckY9LUYsNiVRI2E2RidGL0YyRl1yRlhGQUZBL0Znb1EifGZyRicvRmpvUSJ8aHJGJ0ZBRkEtRjY2Ji1GIzYlRmZwLyUrZXhlY3V0YWJsZUdGRUZBRkFGZm9GaW9GWC1GPjYtUSIjRidGQUZDRmVuRkhGSkZMRk5GUEZSRmZuLUYsNiVRWX5pdH5mb2xsb3dzfnRoYXR+YTlbM109MC5+U2VlfnRlY2huaWNhbH5yZW1hcmt+bGF0ZXJ+b24uRidGL0YyRmlzRkE=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEqZWxpbWluYXRlRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVElc3lzNkYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRj42LVEifkYnRkFGQy9GR0ZFRkhGSkZMRk5GUEZSL0ZWRlQtRjY2Ji1GIzZHLUYsNiVRI2EzRidGL0YyLUY2NiYtRiM2Ji1JI21uR0YkNiRRIjRGJ0ZBRj1GYm9GQUZBLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRj0tRiw2JVEjYThGJ0YvRjItRjY2Ji1GIzYmLUZjbzYkUSIxRidGQUY9LUZjbzYkUSIyRidGQUZBRkFGZm9GaW9GPS1GLDYlUSNhNEYnRi9GMi1GNjYmLUYjNiYtRmNvNiRRIjNGJ0ZBRj1GYHFGQUZBRmZvRmlvRj0tRiw2JVEjYTdGJ0YvRjItRjY2Ji1GIzYkRmBxRkFGQUZmb0Zpb0Y9LUYsNiVRI2E5RidGL0YyRlxxRj1GanEtRjY2Ji1GIzYkLUYsNiNRIUYnRkFGQUZmb0Zpb0Y9LUYsNiVRJGExMEYnRi9GMkZdckY9RlxwRlxxRj1GXHAtRjY2Ji1GIzYmRmZwRj1GYHFGQUZBRmZvRmlvRj0tRiw2JVEjYTJGJ0YvRjJGZnFGPUZbb0ZdckY9LUYsNiVRI2E2RidGL0YyRl1yRlhGQUZBL0Znb1EifGZyRicvRmpvUSJ8aHJGJ0ZBRkEtRjY2Ji1GIzYlRmZwLyUrZXhlY3V0YWJsZUdGRUZBRkFGZm9GaW9GWC1GPjYtUSIjRidGQUZDRmVuRkhGSkZMRk5GUEZSRmZuLUYsNiVRWX5pdH5mb2xsb3dzfnRoYXR+YTlbM109MC5+U2VlfnRlY2huaWNhbH5yZW1hcmt+bGF0ZXJ+b24uRidGL0YyRmlzRkE=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYqLUYsNigtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSNhOUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21uR0YkNiRRIjNGJy9GO1Enbm9ybWFsRicvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJ0ZBLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZMLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRmVuLUYsNiUtRjQ2JVEiZkYnRjdGOi1GIzYlRkEvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRkFGRi1GIzYkLUYsNiYtRiw2Ji1GPjYkUSI4RidGQUZGRmhuRkEtRkc2LVEoJm1pbnVzO0YnRkFGSkZNRk9GUUZTRlVGVy9GWlEsMC4yMjIyMjIyZW1GJy9GZ25GYnAtRjE2JUZqbkY9RkNGQUZBRkEtRkc2LVEiLEYnRkFGSi9GTkY5Rk9GUUZTRlVGV0ZZL0ZnblEsMC4zMzMzMzMzZW1GJy1GLDYlLUZHNi1RKiZ1bWludXMwO0YnRkFGSkZNRk9GUUZTRlVGV0ZhcEZjcC1GLDYoLUY+NiRRIjlGJ0ZBRkZGMEZGLUYjNiQtRiw2LC1GLDYoLUY+NiRRIzMyRidGQUZGLUYxNiVGam4tRiw2JkY9LUZHNi1RKCZjb21tYTtGJ0ZBRkpGaXBGT0ZRRlNGVUZXRllGanBGPUZBRkNGRi1JJW1zdXBHRiQ2JUZobi1GPjYkUSIyRidGQS8lMXN1cGVyc2NyaXB0c2hpZnRHRkVGQUZecC1GLDYoLUY+NiRRIzI0RidGQUZGLUYxNiVGam4tRiw2KEY9RmNyRj1GY3JGPUZBRkNGRkZmckZBRl5wLUYsNigtRj42JFEjNDBGJ0ZBRkYtSShtc3Vic3VwR0YkNidGam5GPUZpckZcc0ZDRkZGaG5GQS1GRzYtUScmcGx1cztGJ0ZBRkpGTUZPRlFGU0ZVRldGYXBGY3AtRiw2Ki1GPjYkUSQxMDRGJ0ZBRkZGX3JGRkZobkZGRmRwRkFGXnAtRiw2Ji1GPjYkUSM4NUYnRkFGRi1GXXQ2J0ZqbkY9Rj1GXHNGQ0ZBRkFGQUZBRkFGZnBGYXEvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkxGQUZBL0Zgb1EnJmxjdWI7RicvRmNvUScmcmN1YjtGJw==">PCUqKCZJI2E5RzYiNiMiIiQiIiImSSJmR0YmRiZGKSwmKiYiIilGKUYqRilGKSZGK0YnISIiRiksJCooIiIqRilGJEYpLCwqKCIjS0YpKUYqIiIjRikmRis2JEYoRihGKUYpKigiI0NGKUY3RikmRis2JUYoRihGKEYpRjAqKCIjU0YpRipGKSlGL0Y4RilGMCoqIiQvIkYpRipGKUYvRilGOUYpRikqJiIjJilGKSlGL0YoRilGMEYpRjAsJEYyRik=</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1596" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">The equation responsible for the branching in linear case appears here:</Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1381" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEqZWxpbWluYXRlRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVElc3lzNkYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRj42LVEifkYnRkFGQy9GR0ZFRkhGSkZMRk5GUEZSL0ZWRlQtRjY2Ji1GIzY9LUYsNiVRI2EzRidGL0YyLUY2NiYtRiM2Ji1JI21uR0YkNiRRIjRGJ0ZBRj1GYm9GQUZBLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRj0tRiw2JVEjYThGJ0YvRjItRjY2Ji1GIzYmLUZjbzYkUSIxRidGQUY9LUZjbzYkUSIyRidGQUZBRkFGZm9GaW9GPS1GLDYlUSNhNEYnRi9GMi1GNjYmLUYjNiYtRmNvNiRRIjNGJ0ZBRj1GYHFGQUZBRmZvRmlvRj0tRiw2JVEjYTdGJ0YvRjItRjY2Ji1GIzYkRmBxRkFGQUZmb0Zpb0Y9LUYsNiVRI2E5RidGL0YyRlxxRj1GanEtRjY2Ji1GIzYkLUYsNiNRIUYnRkFGQUZmb0Zpb0Y9LUYsNiVRJGExMEYnRi9GMkZdckY9RlxwRlxxRj1GXHAtRjY2Ji1GIzYmRmZwRj1GYHFGQUZBRmZvRmlvRkFGQS9GZ29RInxmckYnL0Zqb1EifGhyRidGQUZBLUY2NiYtRiM2J0ZmcEY9RmNwLyUrZXhlY3V0YWJsZUdGRUZBRkFGZm9GaW9GY3NGQQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEqZWxpbWluYXRlRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVElc3lzNkYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRj42LVEifkYnRkFGQy9GR0ZFRkhGSkZMRk5GUEZSL0ZWRlQtRjY2Ji1GIzY9LUYsNiVRI2EzRidGL0YyLUY2NiYtRiM2Ji1JI21uR0YkNiRRIjRGJ0ZBRj1GYm9GQUZBLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRj0tRiw2JVEjYThGJ0YvRjItRjY2Ji1GIzYmLUZjbzYkUSIxRidGQUY9LUZjbzYkUSIyRidGQUZBRkFGZm9GaW9GPS1GLDYlUSNhNEYnRi9GMi1GNjYmLUYjNiYtRmNvNiRRIjNGJ0ZBRj1GYHFGQUZBRmZvRmlvRj0tRiw2JVEjYTdGJ0YvRjItRjY2Ji1GIzYkRmBxRkFGQUZmb0Zpb0Y9LUYsNiVRI2E5RidGL0YyRlxxRj1GanEtRjY2Ji1GIzYkLUYsNiNRIUYnRkFGQUZmb0Zpb0Y9LUYsNiVRJGExMEYnRi9GMkZdckY9RlxwRlxxRj1GXHAtRjY2Ji1GIzYmRmZwRj1GYHFGQUZBRmZvRmlvRkFGQS9GZ29RInxmckYnL0Zqb1EifGhyRidGQUZBLUY2NiYtRiM2J0ZmcEY9RmNwLyUrZXhlY3V0YWJsZUdGRUZBRkFGZm9GaW9GY3NGQQ==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUYjNiUtSSNtaUdGJDYlUSNhNkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JS9GNVEnbm9ybWFsRicvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRjotSSNtb0dGJDYtUTEmSW52aXNpYmxlVGltZXM7RidGOi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGSC8lKXN0cmV0Y2h5R0ZILyUqc3ltbWV0cmljR0ZILyUobGFyZ2VvcEdGSC8lLm1vdmFibGVsaW1pdHNHRkgvJSdhY2NlbnRHRkgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZXLUY4NiQtRiM2KC1GIzYoLUkjbW5HRiQ2JFEiNEYnRjpGQi1JJW1zdWJHRiQ2JS1GLjYlUSJmRidGMUY0LUYjNigtRltvNiRRIjNGJ0Y6LUZDNi1RKCZjb21tYTtGJ0Y6RkYvRkpGM0ZLRk1GT0ZRRlNGVS9GWVEsMC4zMzMzMzMzZW1GJ0Zmb0Zpb0Zmb0Y6LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGQi1JJW1zdXBHRiQ2JS1GIzYlRmFvRjdGOi1GW282JFEiMkYnRjovJTFzdXBlcnNjcmlwdHNoaWZ0R0ZhcEY6LUZDNi1RKCZtaW51cztGJ0Y6RkZGSUZLRk1GT0ZRRlMvRlZRLDAuMjIyMjIyMmVtRicvRllGYHEtRiM2Ki1GW282JFEjMThGJ0Y6RkItRl9vNiVGYW8tRiM2JkZmb0Zpb0Zmb0Y6Rl9wRkJGZXBGQi1GX282JUZhb0Zmb0ZfcEY6LUZDNi1RJyZwbHVzO0YnRjpGRkZJRktGTUZPRlFGU0ZfcUZhcS1GIzYmLUZbbzYkUSMxNUYnRjpGQi1JKG1zdWJzdXBHRiQ2J0Zhb0Zmb0Zmb0ZqcEZfcEY6RjpGOkY6">KiYmSSNhNkc2IkYlIiIiLCgqKCIiJUYmKSZJImZHRiVGJSIiI0YmJkYsNiUiIiRGMEYwRiZGJioqIiM9RiZGK0YmJkYsNiNGMEYmJkYsNiRGMEYwRiYhIiIqJiIjOkYmKUYzRjBGJkYmRiY=</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1536" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1535" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Branching 1: Assuming that f is not a solution of  the third order ODE </Font><Equation executable="true" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkobWZlbmNlZEdGJDYkLUYjNiotSSNtaUdGJDYjUSFGJy1GIzYoLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y6LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZDLyUpc3RyZXRjaHlHRkMvJSpzeW1tZXRyaWNHRkMvJShsYXJnZW9wR0ZDLyUubW92YWJsZWxpbWl0c0dGQy8lJ2FjY2VudEdGQy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRlItSSVtc3VwR0YkNiUtRiM2JS1GMTYlUSJmRicvJSdpdGFsaWNHUSV0cnVlRicvRjtRJ2l0YWxpY0YnLUYsNiYtRiM2JEYwRjpGOi8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGOi1GNzYkUSIyRidGOi8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGPS1JJW1zdWJHRiQ2JUZaLUYjNigtRjc2JFEiM0YnRjotRj42LVEoJmNvbW1hO0YnRjpGQS9GRUZpbkZGRkhGSkZMRk5GUC9GVFEsMC4zMzMzMzMzZW1GJ0ZhcEZkcEZhcEY6LyUvc3Vic2NyaXB0c2hpZnRHRltwRjotRj42LVEoJm1pbnVzO0YnRjpGQUZERkZGSEZKRkxGTi9GUVEsMC4yMjIyMjIyZW1GJy9GVEZgcS1GIzYqLUY3NiRRIzE4RidGOkY9RlhGPS1GXXA2JUZaRmFwRmpwRj0tRl1wNiVGWi1GIzYmRmFwRmRwRmFwRjpGanBGOi1GPjYtUScmcGx1cztGJ0Y6RkFGREZGRkhGSkZMRk5GX3FGYXEtRiM2Ji1GNzYkUSMxNUYnRjpGPS1JKG1zdWJzdXBHRiQ2J0ZaRmFwRmFwRmlvRmpwRjpGMEY6RjotRj42LVEifkYnRjpGQUZERkZGSEZKRkxGTkZQRlMtRj42LVEiPUYnRjpGQUZERkZGSEZKRkxGTi9GUVEsMC4yNzc3Nzc4ZW1GJy9GVEZfc0Zoci1GNzYkUSMwLkYnRjpGaHJGOg==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkobWZlbmNlZEdGJDYkLUYjNiotSSNtaUdGJDYjUSFGJy1GIzYoLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y6LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZDLyUpc3RyZXRjaHlHRkMvJSpzeW1tZXRyaWNHRkMvJShsYXJnZW9wR0ZDLyUubW92YWJsZWxpbWl0c0dGQy8lJ2FjY2VudEdGQy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRlItSSVtc3VwR0YkNiUtRiM2JS1GMTYlUSJmRicvJSdpdGFsaWNHUSV0cnVlRicvRjtRJ2l0YWxpY0YnLUYsNiYtRiM2JEYwRjpGOi8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGOi1GNzYkUSIyRidGOi8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGPS1JJW1zdWJHRiQ2JUZaLUYjNigtRjc2JFEiM0YnRjotRj42LVEoJmNvbW1hO0YnRjpGQS9GRUZpbkZGRkhGSkZMRk5GUC9GVFEsMC4zMzMzMzMzZW1GJ0ZhcEZkcEZhcEY6LyUvc3Vic2NyaXB0c2hpZnRHRltwRjotRj42LVEoJm1pbnVzO0YnRjpGQUZERkZGSEZKRkxGTi9GUVEsMC4yMjIyMjIyZW1GJy9GVEZgcS1GIzYqLUY3NiRRIzE4RidGOkY9RlhGPS1GXXA2JUZaRmFwRmpwRj0tRl1wNiVGWi1GIzYmRmFwRmRwRmFwRjpGanBGOi1GPjYtUScmcGx1cztGJ0Y6RkFGREZGRkhGSkZMRk5GX3FGYXEtRiM2Ji1GNzYkUSMxNUYnRjpGPS1JKG1zdWJzdXBHRiQ2J0ZaRmFwRmFwRmlvRmpwRjpGMEY6RjotRj42LVEifkYnRjpGQUZERkZGSEZKRkxGTkZQRlMtRj42LVEiPUYnRjpGQUZERkZGSEZKRkxGTi9GUVEsMC4yNzc3Nzc4ZW1GJy9GVEZfc0Zoci1GNzYkUSMwLkYnRjpGaHJGOg==</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1469" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkjbWlHRiQ2JVEpc3ViMTJubm5GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSVldmFsRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiktRiw2JVEoc3ViMTJubkYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGaG4vRk5GaW4tRiw2JVEmc3ViMmNGJ0YvRjItRlM2Ji1GIzYlLUkjbW5HRiQ2JFEiMUYnRjkvJStleGVjdXRhYmxlR0Y9RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZbcEY5RjlGXG8tRjY2L1EmdW5pb25GJy8lJWJvbGRHRjEvRjNRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRmlwRjtGPkZARkJGREZGRkhGaG5GX29GXG9GYG9GY29GXG8tRjY2LVEiI0YnRjlGO0Y+RkBGQkZERkZGSEZobkZfby1GLDYlUVxwfnVwZGF0aW5nfnRoZX5kZXRlcm1pbmVkfnZhcmlhYmxlc351c2luZ350aGV+bmV3bHl+Zm91bmR+Y29tcGF0aWJpbGl0eX5jb25kaXRpb25zRidGL0YyRltwRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkjbWlHRiQ2JVEpc3ViMTJubm5GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSVldmFsRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiktRiw2JVEoc3ViMTJubkYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGaG4vRk5GaW4tRiw2JVEmc3ViMmNGJ0YvRjItRlM2Ji1GIzYlLUkjbW5HRiQ2JFEiMUYnRjkvJStleGVjdXRhYmxlR0Y9RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZbcEY5RjlGXG8tRjY2L1EmdW5pb25GJy8lJWJvbGRHRjEvRjNRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRmlwRjtGPkZARkJGREZGRkhGaG5GX29GXG9GYG9GY29GXG8tRjY2LVEiI0YnRjlGO0Y+RkBGQkZERkZGSEZobkZfby1GLDYlUVxwfnVwZGF0aW5nfnRoZX5kZXRlcm1pbmVkfnZhcmlhYmxlc351c2luZ350aGV+bmV3bHl+Zm91bmR+Y29tcGF0aWJpbGl0eX5jb25kaXRpb25zRidGL0YyRltwRjk=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L1465" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElbm9wc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRKXN1YjEybm5uRidGL0YyLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvRjNRJ25vcm1hbEYnRkAtSSNtb0dGJDYtUSJ+RidGQC8lJmZlbmNlR0Y/LyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRlYtRkM2LVEiI0YnRkBGRkZIRkpGTEZORlBGUkZURlctRiw2JVFob34xNTAtMTQ5fj0xfmZyZWV+dmFyaWFibGUsfnRoaXN+ZnJlZX52YXJpYWJsZX5jb3JyZXNwb25kc350b350aGV+SGFtaWx0b25pYW4uRidGL0YyRj1GQA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElbm9wc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRKXN1YjEybm5uRidGL0YyLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvRjNRJ25vcm1hbEYnRkAtSSNtb0dGJDYtUSJ+RidGQC8lJmZlbmNlR0Y/LyUqc2VwYXJhdG9yR0Y/LyUpc3RyZXRjaHlHRj8vJSpzeW1tZXRyaWNHRj8vJShsYXJnZW9wR0Y/LyUubW92YWJsZWxpbWl0c0dGPy8lJ2FjY2VudEdGPy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRlYtRkM2LVEiI0YnRkBGRkZIRkpGTEZORlBGUkZURlctRiw2JVFob34xNTAtMTQ5fj0xfmZyZWV+dmFyaWFibGUsfnRoaXN+ZnJlZX52YXJpYWJsZX5jb3JyZXNwb25kc350b350aGV+SGFtaWx0b25pYW4uRidGL0YyRj1GQA==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEkMTQ5RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">IiRcIg==</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1468" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1464" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Branching 2: Assuming that f is a solution of  </Font><Equation executable="true" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkobWZlbmNlZEdGJDYkLUYjNiotSSNtaUdGJDYjUSFGJy1GIzYoLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y6LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZDLyUpc3RyZXRjaHlHRkMvJSpzeW1tZXRyaWNHRkMvJShsYXJnZW9wR0ZDLyUubW92YWJsZWxpbWl0c0dGQy8lJ2FjY2VudEdGQy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRlItSSVtc3VwR0YkNiUtRiM2JS1GMTYlUSJmRicvJSdpdGFsaWNHUSV0cnVlRicvRjtRJ2l0YWxpY0YnLUYsNiYtRiM2JEYwRjpGOi8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGOi1GNzYkUSIyRidGOi8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGPS1JJW1zdWJHRiQ2JUZaLUYjNigtRjc2JFEiM0YnRjotRj42LVEoJmNvbW1hO0YnRjpGQS9GRUZpbkZGRkhGSkZMRk5GUC9GVFEsMC4zMzMzMzMzZW1GJ0ZhcEZkcEZhcEY6LyUvc3Vic2NyaXB0c2hpZnRHRltwRjotRj42LVEoJm1pbnVzO0YnRjpGQUZERkZGSEZKRkxGTi9GUVEsMC4yMjIyMjIyZW1GJy9GVEZgcS1GIzYqLUY3NiRRIzE4RidGOkY9RlhGPS1GXXA2JUZaRmFwRmpwRj0tRl1wNiVGWi1GIzYmRmFwRmRwRmFwRjpGanBGOi1GPjYtUScmcGx1cztGJ0Y6RkFGREZGRkhGSkZMRk5GX3FGYXEtRiM2Ji1GNzYkUSMxNUYnRjpGPS1JKG1zdWJzdXBHRiQ2J0ZaRmFwRmFwRmlvRmpwRjpGMEY6RjotRj42LVEifkYnRjpGQUZERkZGSEZKRkxGTkZQRlMtRj42LVEiPUYnRjpGQUZERkZGSEZKRkxGTi9GUVEsMC4yNzc3Nzc4ZW1GJy9GVEZfc0Zoci1GNzYkRltwRjpGOg==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkobWZlbmNlZEdGJDYkLUYjNiotSSNtaUdGJDYjUSFGJy1GIzYoLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y6LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZDLyUpc3RyZXRjaHlHRkMvJSpzeW1tZXRyaWNHRkMvJShsYXJnZW9wR0ZDLyUubW92YWJsZWxpbWl0c0dGQy8lJ2FjY2VudEdGQy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRlItSSVtc3VwR0YkNiUtRiM2JS1GMTYlUSJmRicvJSdpdGFsaWNHUSV0cnVlRicvRjtRJ2l0YWxpY0YnLUYsNiYtRiM2JEYwRjpGOi8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGOi1GNzYkUSIyRidGOi8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGPS1JJW1zdWJHRiQ2JUZaLUYjNigtRjc2JFEiM0YnRjotRj42LVEoJmNvbW1hO0YnRjpGQS9GRUZpbkZGRkhGSkZMRk5GUC9GVFEsMC4zMzMzMzMzZW1GJ0ZhcEZkcEZhcEY6LyUvc3Vic2NyaXB0c2hpZnRHRltwRjotRj42LVEoJm1pbnVzO0YnRjpGQUZERkZGSEZKRkxGTi9GUVEsMC4yMjIyMjIyZW1GJy9GVEZgcS1GIzYqLUY3NiRRIzE4RidGOkY9RlhGPS1GXXA2JUZaRmFwRmpwRj0tRl1wNiVGWi1GIzYmRmFwRmRwRmFwRjpGanBGOi1GPjYtUScmcGx1cztGJ0Y6RkFGREZGRkhGSkZMRk5GX3FGYXEtRiM2Ji1GNzYkUSMxNUYnRjpGPS1JKG1zdWJzdXBHRiQ2J0ZaRmFwRmFwRmlvRmpwRjpGMEY6RjotRj42LVEifkYnRjpGQUZERkZGSEZKRkxGTkZQRlMtRj42LVEiPUYnRjpGQUZERkZGSEZKRkxGTi9GUVEsMC4yNzc3Nzc4ZW1GJy9GVEZfc0Zoci1GNzYkRltwRjpGOg==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1463" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">If we suppose that condition on f holds, then we cannot resolve for a6[] and so we obtain the following:</Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1462" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEiQUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNjQtRiw2JVEjYTlGJ0YvRjItRlA2Ji1GIzYlLUkjbW5HRiQ2JFEiM0YnRjkvJStleGVjdXRhYmxlR0Y9RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmVvLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmFvLUZmbjYkUSIwRidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmRvL0ZOUSwwLjMzMzMzMzNlbUYnRmFvLUYsNiVRI2E2RidGL0YyLUZQNiYtRiM2JS1GLDYjUSFGJ0ZpbkY5RjlGW29GXm9GYW9GZ29GYW9GY3BGZnBGanBGaW5GOUY5L0Zcb1EifGZyRicvRl9vUSJ8aHJGJ0ZpbkY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEiQUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNjQtRiw2JVEjYTlGJ0YvRjItRlA2Ji1GIzYlLUkjbW5HRiQ2JFEiM0YnRjkvJStleGVjdXRhYmxlR0Y9RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmVvLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmFvLUZmbjYkUSIwRidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmRvL0ZOUSwwLjMzMzMzMzNlbUYnRmFvLUYsNiVRI2E2RidGL0YyLUZQNiYtRiM2JS1GLDYjUSFGJ0ZpbkY5RjlGW29GXm9GYW9GZ29GYW9GY3BGZnBGanBGaW5GOUY5L0Zcb1EifGZyRicvRl9vUSJ8aHJGJ0ZpbkY5</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEiQUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2KC1GIzYmLUYjNiUtRiw2JVEjYTZGJ0YvRjItRlA2JUY5LyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0Y5LUY2Ni1RKSZlcXVhbHM7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZWRjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GIzYmLUklbXN1YkdGJDYlLUYsNiVRI2E5RidGL0YyLUkjbW5HRiQ2JFEiM0YnRjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJ0Zdby1GYXA2JEZmcEY5RjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5L0ZoblEnJmxjdWI7RicvRltvUScmcmN1YjtGJ0Y5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSJBR0YoPCQvJkkjYTZHRihGKEYwLyZJI2E5R0YoNiMiIiQiIiE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L1442" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVEoc3ViMmNWMkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJWV2YWxGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ki1GLDYlUSplbGltaW5hdGVGJ0YvRjItRlM2JC1GIzYnLUYsNiVRJXN5czZGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRl9vL0ZORmBvLUZTNiYtRiM2RC1GLDYlUSNhM0YnRi9GMi1GUzYmLUYjNiYtSSNtbkdGJDYkUSI0RidGOUZbb0ZicEY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGW28tRiw2JVEjYThGJ0YvRjItRlM2Ji1GIzYmLUZjcDYkUSIxRidGOUZbby1GY3A2JFEiMkYnRjlGOUY5RmZwRmlwRltvLUYsNiVRI2E0RidGL0YyLUZTNiYtRiM2Ji1GY3A2JFEiM0YnRjlGW29GYHJGOUY5RmZwRmlwRltvLUYsNiVRI2E3RidGL0YyLUZTNiYtRiM2JEZgckY5RjlGZnBGaXBGW28tRiw2JVEjYTlGJ0YvRjJGXHJGW29GanItRlM2Ji1GIzYkLUYsNiNRIUYnRjlGOUZmcEZpcEZbby1GLDYlUSRhMTBGJ0YvRjJGXXNGW29GXHFGXHJGW29GXHEtRlM2Ji1GIzYmRmZxRltvRmByRjlGOUZmcEZpcEZbby1GLDYlUSNhMkYnRi9GMkZmckZbb0ZbcEZdc0Zhc0Y5RjkvRmdwUSJ8ZnJGJy9GanBRInxockYnRjlGOS1GUzYmLUYjNiVGY3EvJStleGVjdXRhYmxlR0Y9RjlGOUZmcEZpcEZbb0Zjby1GLDYlUSJBRidGL0YyRmZ0RjlGOUZjby1GNjYvUSZ1bmlvbkYnLyUlYm9sZEdGMS9GM1ElYm9sZEYnLyUrZm9udHdlaWdodEdGYXVGO0Y+RkBGQkZERkZGSEZfb0Zmb0Zjby1GUzYmLUYjNihGanItRlM2Ji1GIzYlRmByRmZ0RjlGOUZmcEZpcC1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GY3A2JFEiMEYnRjlGZnRGOUY5Rl50RmB0RmZ0Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVEoc3ViMmNWMkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJWV2YWxGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ki1GLDYlUSplbGltaW5hdGVGJ0YvRjItRlM2JC1GIzYnLUYsNiVRJXN5czZGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRl9vL0ZORmBvLUZTNiYtRiM2RC1GLDYlUSNhM0YnRi9GMi1GUzYmLUYjNiYtSSNtbkdGJDYkUSI0RidGOUZbb0ZicEY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGW28tRiw2JVEjYThGJ0YvRjItRlM2Ji1GIzYmLUZjcDYkUSIxRidGOUZbby1GY3A2JFEiMkYnRjlGOUY5RmZwRmlwRltvLUYsNiVRI2E0RidGL0YyLUZTNiYtRiM2Ji1GY3A2JFEiM0YnRjlGW29GYHJGOUY5RmZwRmlwRltvLUYsNiVRI2E3RidGL0YyLUZTNiYtRiM2JEZgckY5RjlGZnBGaXBGW28tRiw2JVEjYTlGJ0YvRjJGXHJGW29GanItRlM2Ji1GIzYkLUYsNiNRIUYnRjlGOUZmcEZpcEZbby1GLDYlUSRhMTBGJ0YvRjJGXXNGW29GXHFGXHJGW29GXHEtRlM2Ji1GIzYmRmZxRltvRmByRjlGOUZmcEZpcEZbby1GLDYlUSNhMkYnRi9GMkZmckZbb0ZbcEZdc0Zhc0Y5RjkvRmdwUSJ8ZnJGJy9GanBRInxockYnRjlGOS1GUzYmLUYjNiVGY3EvJStleGVjdXRhYmxlR0Y9RjlGOUZmcEZpcEZbb0Zjby1GLDYlUSJBRidGL0YyRmZ0RjlGOUZjby1GNjYvUSZ1bmlvbkYnLyUlYm9sZEdGMS9GM1ElYm9sZEYnLyUrZm9udHdlaWdodEdGYXVGO0Y+RkBGQkZERkZGSEZfb0Zmb0Zjby1GUzYmLUYjNihGanItRlM2Ji1GIzYlRmByRmZ0RjlGOUZmcEZpcC1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GY3A2JFEiMEYnRjlGZnRGOUY5Rl50RmB0RmZ0Rjk=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SShzdWIyY1YyR0YoPC4vJkkkYTEwR0YoRigsJCooIyIiIiIlRzxGNSwyKigiJClHRjUmSSNhM0dGKDYjRjVGNSkmSSJmR0YoRigiIiVGNUY1KipGOUY1JkkjYTZHRihGKEY1KUY+IiIkRjUmRj82JkZFRkVGRUZFRjUhIiIqLCIkdyZGNUZCRjUpRj4iIiNGNSZGPzYjRkVGNSZGPzYkRkVGRUY1RkgqLCIlY0FGNUZCRjVGS0Y1Rk1GNSZGPzYlRkVGRUZFRjVGNSoqIiVfNkY1RkJGNUZLRjUpRk9GTEY1RjUqKiIkaylGNUZCRjVGPkY1KUZNRkVGNUY1KiwiJUMlKUY1RkJGNUY+RjUpRk1GTEY1Rk9GNUZIKigiJU9hRjVGQkY1KUZNRkBGNUY1RjUpRj4iIiZGSEZILyZJI2EyR0YoRk4sJCooI0Y1IiM3RjUsLCoqIiM7RjVGQkY1RkRGNUZGRjVGNSosIiRDIkY1RkJGNUZLRjVGTUY1RlNGNUZIKioiI3NGNUZCRjVGS0Y1RldGNUZIKiwiJCdbRjVGQkY1Rj5GNUZnbkY1Rk9GNUY1KigiJDokRjVGQkY1RmpuRjVGSEY1Rj1GSEZILyZGO0YoLCQqKCNGNSIkSyVGNSw2KigiJD8oRjVGOkY1Rj1GNUY1KioiJS9CRjVGQkY1RkRGNUZTRjVGSCoqIiVDN0Y1RkJGNUZERjVGRkY1RkgqKkY2RjVGQkY1RktGNUZnbkY1RkgqLCIlayEpRjVGQkY1RktGNUZNRjVGT0Y1RjUqLCIlayYqRjVGQkY1RktGNUZNRjVGU0Y1RjUqKiIlU11GNUZCRjVGS0Y1RldGNUY1KioiJSU9JkY1RkJGNUY+RjVGWkY1RkgqLCImRWgkRjVGQkY1Rj5GNUZnbkY1Rk9GNUZIKigiJlBMI0Y1RkJGNUZqbkY1RjVGNUY9RkhGSC8mRjs2JEZARkAsJCoqI0Y1RkxGNUZCRjVGZ25GNUZLRkhGNS8mSSNhNEdGKEZQLCQqKkZeckY1RkJGNSwoKihGQEY1RktGNUZTRjVGNSoqIiM9RjVGPkY1Rk1GNUZPRjVGSComIiM6RjVGWkY1RjVGNUZERkhGNS8mSSNhN0dGKEZOIiIhLyZJI2E4R0YoNiRGNUZMRl1zLyZGYHM2JEZMRkVGXXMvJkZgc0ZQLCQqKCNGNUZqb0Y1RkRGSCwoKioiJGcqRjVGQkY1RkRGNUZTRjVGNSosIiU/VkY1RkJGNUZLRjVGTUY1Rk9GNUZIKioiJStPRjVGQkY1Rj5GNUZaRjVGNUY1RjUvJkkjYTlHRihGKEZdcy8mRmN0Rk5GXXMvJkZjdEZQRl1zNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L1443" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVErc3ViMTJubm5WMkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJWV2YWxGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2LUZPLUZTNiQtRiM2Jy1GLDYlUShzdWIxMm5uRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZcby9GTkZdby1GLDYlUShzdWIyY1YyRidGL0YyRjlGOUZgby1GNjYvUSZ1bmlvbkYnLyUlYm9sZEdGMS9GM1ElYm9sZEYnLyUrZm9udHdlaWdodEdGXXBGO0Y+RkBGQkZERkZGSEZcb0Zjb0Zgb0Zkb0ZobkZgby1GUzYmLUYjNictRlM2JC1GIzYsLUYjNiwtSSNtbkdGJDYkUSI0RidGOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIRlxvRmNvLUklbXN1cEdGJDYlLUYjNiktRiw2JVEiZkYnRi9GMi1GUzYmLUYjNiUtRiw2I1EhRicvJStleGVjdXRhYmxlR0Y9RjlGOS8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RicvJStmb3JlZ3JvdW5kR1EqWzAsMCwyNTVdRidGYHIvJSlyZWFkb25seUdGMS8lMGZvbnRfc3R5bGVfbmFtZUdRKjJEfk91dHB1dEYnRjktRltxNiRRIjJGJ0Y5LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0ZecS1JJW1zdWJHRiQ2JUZmcS1GIzYsLUZbcTYkUSIzRidGOS1GNjYtUSgmY29tbWE7RidGOUY7RltvRkBGQkZERkZGSEZcb0Zeb0ZbdEZedEZbdEZockZgckZbc0Zdc0Y5LyUvc3Vic2NyaXB0c2hpZnRHRmVzRmhyRmByRltzRl1zRjktRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZndC1GIzYuLUZbcTYkUSMxOEYnRjlGXnFGZHFGXnEtRmdzNiVGZnFGW3RGYXRGXnEtRmdzNiVGZnEtRiM2KkZbdEZedEZbdEZockZgckZbc0Zdc0Y5RmF0RmhyRmByRltzRl1zRjktRjY2LVEnJnBsdXM7RidGOUY7Rj5GQEZCRkRGRkZIRmZ0Rmh0LUYjNiotRltxNiRRIzE1RidGOUZecS1JKG1zdWJzdXBHRiQ2J0ZmcUZbdEZbdEZjc0ZhdEZockZgckZbc0Zdc0Y5RmhyRmByRltzRl1zRjlGOS1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GW3E2JEZlc0Y5RmByRjlGOS9GY3JRInxmckYnL0ZmclEifGhyRidGYHJGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmByRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVErc3ViMTJubm5WMkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJWV2YWxGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2LUZPLUZTNiQtRiM2Jy1GLDYlUShzdWIxMm5uRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZcby9GTkZdby1GLDYlUShzdWIyY1YyRidGL0YyRjlGOUZgby1GNjYvUSZ1bmlvbkYnLyUlYm9sZEdGMS9GM1ElYm9sZEYnLyUrZm9udHdlaWdodEdGXXBGO0Y+RkBGQkZERkZGSEZcb0Zjb0Zgb0Zkb0ZobkZgby1GUzYmLUYjNictRlM2JC1GIzYsLUYjNiwtSSNtbkdGJDYkUSI0RidGOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIRlxvRmNvLUklbXN1cEdGJDYlLUYjNiktRiw2JVEiZkYnRi9GMi1GUzYmLUYjNiUtRiw2I1EhRicvJStleGVjdXRhYmxlR0Y9RjlGOS8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RicvJStmb3JlZ3JvdW5kR1EqWzAsMCwyNTVdRidGYHIvJSlyZWFkb25seUdGMS8lMGZvbnRfc3R5bGVfbmFtZUdRKjJEfk91dHB1dEYnRjktRltxNiRRIjJGJ0Y5LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0ZecS1JJW1zdWJHRiQ2JUZmcS1GIzYsLUZbcTYkUSIzRidGOS1GNjYtUSgmY29tbWE7RidGOUY7RltvRkBGQkZERkZGSEZcb0Zeb0ZbdEZedEZbdEZockZgckZbc0Zdc0Y5LyUvc3Vic2NyaXB0c2hpZnRHRmVzRmhyRmByRltzRl1zRjktRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZndC1GIzYuLUZbcTYkUSMxOEYnRjlGXnFGZHFGXnEtRmdzNiVGZnFGW3RGYXRGXnEtRmdzNiVGZnEtRiM2KkZbdEZedEZbdEZockZgckZbc0Zdc0Y5RmF0RmhyRmByRltzRl1zRjktRjY2LVEnJnBsdXM7RidGOUY7Rj5GQEZCRkRGRkZIRmZ0Rmh0LUYjNiotRltxNiRRIzE1RidGOUZecS1JKG1zdWJzdXBHRiQ2J0ZmcUZbdEZbdEZjc0ZhdEZockZgckZbc0Zdc0Y5RmhyRmByRltzRl1zRjlGOS1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GW3E2JEZlc0Y5RmByRjlGOS9GY3JRInxmckYnL0ZmclEifGhyRidGYHJGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmByRjk=</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1444" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElbm9wc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRK3N1YjEybm5uVjJGJ0YvRjIvJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GM1Enbm9ybWFsRidGQC1JI21vR0YkNi1RIn5GJ0ZALyUmZmVuY2VHRj8vJSpzZXBhcmF0b3JHRj8vJSlzdHJldGNoeUdGPy8lKnN5bW1ldHJpY0dGPy8lKGxhcmdlb3BHRj8vJS5tb3ZhYmxlbGltaXRzR0Y/LyUnYWNjZW50R0Y/LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGVi1GQzYtUSIjRidGQEZGRkhGSkZMRk5GUEZSRlRGVy1GLDYlUWNvfmlmfmZ+c2F0aXNmaWVzfnRoZX50aGlyZH5vcmRlcn5PREV+YWJvdmUufiN+MTUwLTE0OH49fjJ+ZnJlZX52YXJpYWJsZXMuRidGL0YyRj1GQA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElbm9wc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRK3N1YjEybm5uVjJGJ0YvRjIvJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GM1Enbm9ybWFsRidGQC1JI21vR0YkNi1RIn5GJ0ZALyUmZmVuY2VHRj8vJSpzZXBhcmF0b3JHRj8vJSlzdHJldGNoeUdGPy8lKnN5bW1ldHJpY0dGPy8lKGxhcmdlb3BHRj8vJS5tb3ZhYmxlbGltaXRzR0Y/LyUnYWNjZW50R0Y/LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGVi1GQzYtUSIjRidGQEZGRkhGSkZMRk5GUEZSRlRGVy1GLDYlUWNvfmlmfmZ+c2F0aXNmaWVzfnRoZX50aGlyZH5vcmRlcn5PREV+YWJvdmUufiN+MTUwLTE0OH49fjJ+ZnJlZX52YXJpYWJsZXMuRidGL0YyRj1GQA==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEkMTQ4RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">IiRbIg==</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1538" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Conclusion: 
</Font><Font bold="false">There are 2 free variables under the assumption that f solves the third order ODE </Font><Equation executable="true" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkobWZlbmNlZEdGJDYkLUYjNiotSSNtaUdGJDYjUSFGJy1GIzYoLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y6LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZDLyUpc3RyZXRjaHlHRkMvJSpzeW1tZXRyaWNHRkMvJShsYXJnZW9wR0ZDLyUubW92YWJsZWxpbWl0c0dGQy8lJ2FjY2VudEdGQy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRlItSSVtc3VwR0YkNiUtRiM2JS1GMTYlUSJmRicvJSdpdGFsaWNHUSV0cnVlRicvRjtRJ2l0YWxpY0YnLUYsNiYtRiM2JEYwRjpGOi8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGOi1GNzYkUSIyRidGOi8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGPS1JJW1zdWJHRiQ2JUZaLUYjNigtRjc2JFEiM0YnRjotRj42LVEoJmNvbW1hO0YnRjpGQS9GRUZpbkZGRkhGSkZMRk5GUC9GVFEsMC4zMzMzMzMzZW1GJ0ZhcEZkcEZhcEY6LyUvc3Vic2NyaXB0c2hpZnRHRltwRjotRj42LVEoJm1pbnVzO0YnRjpGQUZERkZGSEZKRkxGTi9GUVEsMC4yMjIyMjIyZW1GJy9GVEZgcS1GIzYqLUY3NiRRIzE4RidGOkY9RlhGPS1GXXA2JUZaRmFwRmpwRj0tRl1wNiVGWi1GIzYmRmFwRmRwRmFwRjpGanBGOi1GPjYtUScmcGx1cztGJ0Y6RkFGREZGRkhGSkZMRk5GX3FGYXEtRiM2Ji1GNzYkUSMxNUYnRjpGPS1JKG1zdWJzdXBHRiQ2J0ZaRmFwRmFwRmlvRmpwRjpGMEY6RjotRj42LVEiPUYnRjpGQUZERkZGSEZKRkxGTi9GUVEsMC4yNzc3Nzc4ZW1GJy9GVEZccy1GNzYkUSMwLkYnRjpGOg==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkobWZlbmNlZEdGJDYkLUYjNiotSSNtaUdGJDYjUSFGJy1GIzYoLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y6LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZDLyUpc3RyZXRjaHlHRkMvJSpzeW1tZXRyaWNHRkMvJShsYXJnZW9wR0ZDLyUubW92YWJsZWxpbWl0c0dGQy8lJ2FjY2VudEdGQy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRlItSSVtc3VwR0YkNiUtRiM2JS1GMTYlUSJmRicvJSdpdGFsaWNHUSV0cnVlRicvRjtRJ2l0YWxpY0YnLUYsNiYtRiM2JEYwRjpGOi8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGOi1GNzYkUSIyRidGOi8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGPS1JJW1zdWJHRiQ2JUZaLUYjNigtRjc2JFEiM0YnRjotRj42LVEoJmNvbW1hO0YnRjpGQS9GRUZpbkZGRkhGSkZMRk5GUC9GVFEsMC4zMzMzMzMzZW1GJ0ZhcEZkcEZhcEY6LyUvc3Vic2NyaXB0c2hpZnRHRltwRjotRj42LVEoJm1pbnVzO0YnRjpGQUZERkZGSEZKRkxGTi9GUVEsMC4yMjIyMjIyZW1GJy9GVEZgcS1GIzYqLUY3NiRRIzE4RidGOkY9RlhGPS1GXXA2JUZaRmFwRmpwRj0tRl1wNiVGWi1GIzYmRmFwRmRwRmFwRjpGanBGOi1GPjYtUScmcGx1cztGJ0Y6RkFGREZGRkhGSkZMRk5GX3FGYXEtRiM2Ji1GNzYkUSMxNUYnRjpGPS1JKG1zdWJzdXBHRiQ2J0ZaRmFwRmFwRmlvRmpwRjpGMEY6RjotRj42LVEiPUYnRjpGQUZERkZGSEZKRkxGTi9GUVEsMC4yNzc3Nzc4ZW1GJy9GVEZccy1GNzYkUSMwLkYnRjpGOg==</Equation><Font bold="true"> </Font><Font bold="false">In this case we have two Killing 2-tensors, namely the Hamiltonian and the symmetric product of the Killing vector. (If f does not solve this ODE, we obtain an additional compatibility condition.)</Font><Font bold="true">
</Font></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1532" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1537" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1531" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Technical remark:
</Font><Font bold="false">We check that the only simultaneous solution of both </Font><Equation executable="true" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkobWZlbmNlZEdGJDYkLUYjNictSSNtaUdGJDYjUSFGJy1GIzYnLUkjbW5HRiQ2JFEiOEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y6LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZDLyUpc3RyZXRjaHlHRkMvJSpzeW1tZXRyaWNHRkMvJShsYXJnZW9wR0ZDLyUubW92YWJsZWxpbWl0c0dGQy8lJ2FjY2VudEdGQy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRlItRiM2JS1GMTYlUSJmRicvJSdpdGFsaWNHUSV0cnVlRicvRjtRJ2l0YWxpY0YnLUYsNiYtRiM2JEYwRjpGOi8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGOkYwRjotRj42LVEoJm1pbnVzO0YnRjpGQUZERkZGSEZKRkxGTi9GUVEsMC4yMjIyMjIyZW1GJy9GVEZnby1JJW1zdWJHRiQ2JUZXLUY3NiRRIjNGJ0Y6LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGOkY6LUY+Ni1RIj1GJ0Y6RkFGREZGRkhGSkZMRk4vRlFRLDAuMjc3Nzc3OGVtRicvRlRGZnAtRjc2JEZhcEY6Rjo=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkobWZlbmNlZEdGJDYkLUYjNictSSNtaUdGJDYjUSFGJy1GIzYnLUkjbW5HRiQ2JFEiOEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJ0Y6LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZDLyUpc3RyZXRjaHlHRkMvJSpzeW1tZXRyaWNHRkMvJShsYXJnZW9wR0ZDLyUubW92YWJsZWxpbWl0c0dGQy8lJ2FjY2VudEdGQy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRlItRiM2JS1GMTYlUSJmRicvJSdpdGFsaWNHUSV0cnVlRicvRjtRJ2l0YWxpY0YnLUYsNiYtRiM2JEYwRjpGOi8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGOkYwRjotRj42LVEoJm1pbnVzO0YnRjpGQUZERkZGSEZKRkxGTi9GUVEsMC4yMjIyMjIyZW1GJy9GVEZnby1JJW1zdWJHRiQ2JUZXLUY3NiRRIjNGJ0Y6LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGOkY6LUY+Ni1RIj1GJ0Y6RkFGREZGRkhGSkZMRk4vRlFRLDAuMjc3Nzc3OGVtRicvRlRGZnAtRjc2JEZhcEY6Rjo=</Equation><Font bold="true"> </Font><Font bold="false">and </Font><Equation executable="true" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkobWZlbmNlZEdGJDYlLUYjNi4tSSNtaUdGJDYjUSFGJy1GIzYoLUkjbW5HRiQ2JVEjMzJGJy8lMGZvbnRfc3R5bGVfbmFtZUdRKTJEfklucHV0RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRj0vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkYvJSlzdHJldGNoeUdGRi8lKnN5bW1ldHJpY0dGRi8lKGxhcmdlb3BHRkYvJS5tb3ZhYmxlbGltaXRzR0ZGLyUnYWNjZW50R0ZGLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGVS1JJW1zdXBHRiQ2JS1GIzYlLUYxNiZRImZGJy8lJ2l0YWxpY0dRJXRydWVGJ0Y6L0Y+USdpdGFsaWNGJy1GLDYnLUYjNiRGMEY9RjpGPS8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGPS1GNzYlUSIyRidGOkY9LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0ZALUklbXN1YkdGJDYlRmduLUYjNiYtRjc2JVEiM0YnRjpGPS1GQTYuUSgmY29tbWE7RidGOkY9RkQvRkhGXG9GSUZLRk1GT0ZRRlMvRldRLDAuMzMzMzMzM2VtRidGZHBGPS8lL3N1YnNjcmlwdHNoaWZ0R0ZecEY9LUZBNi5RKCZtaW51cztGJ0Y6Rj1GREZHRklGS0ZNRk9GUS9GVFEsMC4yMjIyMjIyZW1GJy9GV0ZjcS1GIzYoLUY3NiVRIzI0RidGOkY9RkBGWEZALUZgcDYlRmduLUYjNihGZHBGZ3BGZHBGZ3BGZHBGPUZdcUY9Rl9xLUYjNigtRjc2JVEjNDBGJ0Y6Rj1GQEZlbkZALUkobXN1YnN1cEdGJDYnRmduRmRwRmlvRlxwRl1xRj0tRkE2LlEnJnBsdXM7RidGOkY9RkRGR0ZJRktGTUZPRlFGYnFGZHEtRiM2Ki1GNzYlUSQxMDRGJ0Y6Rj1GQEZlbkZALUZgcDYlRmduRmRwRl1xRkBGX3BGPUZfcS1GIzYmLUY3NiVRIzg1RidGOkY9RkAtRmRyNidGZ25GZHBGZHBGXHBGXXFGPUYwRj1GOkY9LUZBNi1RIn5GJ0Y9RkRGR0ZJRktGTUZPRlFGU0ZWLUZBNi1RIj1GJ0Y9RkRGR0ZJRktGTUZPRlEvRlRRLDAuMjc3Nzc3OGVtRicvRldGXnRGZ3MtRjc2JEZecEY9Rj0=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkobWZlbmNlZEdGJDYlLUYjNi4tSSNtaUdGJDYjUSFGJy1GIzYoLUkjbW5HRiQ2JVEjMzJGJy8lMGZvbnRfc3R5bGVfbmFtZUdRKTJEfklucHV0RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRj0vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkYvJSlzdHJldGNoeUdGRi8lKnN5bW1ldHJpY0dGRi8lKGxhcmdlb3BHRkYvJS5tb3ZhYmxlbGltaXRzR0ZGLyUnYWNjZW50R0ZGLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGVS1JJW1zdXBHRiQ2JS1GIzYlLUYxNiZRImZGJy8lJ2l0YWxpY0dRJXRydWVGJ0Y6L0Y+USdpdGFsaWNGJy1GLDYnLUYjNiRGMEY9RjpGPS8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGPS1GNzYlUSIyRidGOkY9LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0ZALUklbXN1YkdGJDYlRmduLUYjNiYtRjc2JVEiM0YnRjpGPS1GQTYuUSgmY29tbWE7RidGOkY9RkQvRkhGXG9GSUZLRk1GT0ZRRlMvRldRLDAuMzMzMzMzM2VtRidGZHBGPS8lL3N1YnNjcmlwdHNoaWZ0R0ZecEY9LUZBNi5RKCZtaW51cztGJ0Y6Rj1GREZHRklGS0ZNRk9GUS9GVFEsMC4yMjIyMjIyZW1GJy9GV0ZjcS1GIzYoLUY3NiVRIzI0RidGOkY9RkBGWEZALUZgcDYlRmduLUYjNihGZHBGZ3BGZHBGZ3BGZHBGPUZdcUY9Rl9xLUYjNigtRjc2JVEjNDBGJ0Y6Rj1GQEZlbkZALUkobXN1YnN1cEdGJDYnRmduRmRwRmlvRlxwRl1xRj0tRkE2LlEnJnBsdXM7RidGOkY9RkRGR0ZJRktGTUZPRlFGYnFGZHEtRiM2Ki1GNzYlUSQxMDRGJ0Y6Rj1GQEZlbkZALUZgcDYlRmduRmRwRl1xRkBGX3BGPUZfcS1GIzYmLUY3NiVRIzg1RidGOkY9RkAtRmRyNidGZ25GZHBGZHBGXHBGXXFGPUYwRj1GOkY9LUZBNi1RIn5GJ0Y9RkRGR0ZJRktGTUZPRlFGU0ZWLUZBNi1RIj1GJ0Y9RkRGR0ZJRktGTUZPRlEvRlRRLDAuMjc3Nzc3OGVtRicvRldGXnRGZ3MtRjc2JEZecEY9Rj0=</Equation><Font bold="true"> </Font><Equation executable="true" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkobWZlbmNlZEdGJDYlLUYjNi4tSSNtaUdGJDYjUSFGJy1GIzYoLUkjbW5HRiQ2JVEjMzJGJy8lMGZvbnRfc3R5bGVfbmFtZUdRKTJEfklucHV0RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRj0vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkYvJSlzdHJldGNoeUdGRi8lKnN5bW1ldHJpY0dGRi8lKGxhcmdlb3BHRkYvJS5tb3ZhYmxlbGltaXRzR0ZGLyUnYWNjZW50R0ZGLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGVS1JJW1zdXBHRiQ2JS1GIzYlLUYxNiZRImZGJy8lJ2l0YWxpY0dRJXRydWVGJ0Y6L0Y+USdpdGFsaWNGJy1GLDYnLUYjNiRGMEY9RjpGPS8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGPS1GNzYlUSIyRidGOkY9LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0ZALUklbXN1YkdGJDYlRmduLUYjNiYtRjc2JVEiM0YnRjpGPS1GQTYuUSgmY29tbWE7RidGOkY9RkQvRkhGXG9GSUZLRk1GT0ZRRlMvRldRLDAuMzMzMzMzM2VtRidGZHBGPS8lL3N1YnNjcmlwdHNoaWZ0R0ZecEY9LUZBNi5RKCZtaW51cztGJ0Y6Rj1GREZHRklGS0ZNRk9GUS9GVFEsMC4yMjIyMjIyZW1GJy9GV0ZjcS1GIzYoLUY3NiVRIzI0RidGOkY9RkBGWEZALUZgcDYlRmduLUYjNihGZHBGZ3BGZHBGZ3BGZHBGPUZdcUY9Rl9xLUYjNigtRjc2JVEjNDBGJ0Y6Rj1GQEZlbkZALUkobXN1YnN1cEdGJDYnRmduRmRwRmlvRlxwRl1xRj0tRkE2LlEnJnBsdXM7RidGOkY9RkRGR0ZJRktGTUZPRlFGYnFGZHEtRiM2Ki1GNzYlUSQxMDRGJ0Y6Rj1GQEZlbkZALUZgcDYlRmduRmRwRl1xRkBGX3BGPUZfcS1GIzYmLUY3NiVRIzg1RidGOkY9RkAtRmRyNidGZ25GZHBGZHBGXHBGXXFGPUYwRj1GOkY9LUZBNi1RIn5GJ0Y9RkRGR0ZJRktGTUZPRlFGU0ZWLUZBNi1RIj1GJ0Y9RkRGR0ZJRktGTUZPRlEvRlRRLDAuMjc3Nzc3OGVtRicvRldGXnRGZ3MtRjc2JEZecEY9Rj0=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkobWZlbmNlZEdGJDYlLUYjNi4tSSNtaUdGJDYjUSFGJy1GIzYoLUkjbW5HRiQ2JVEjMzJGJy8lMGZvbnRfc3R5bGVfbmFtZUdRKTJEfklucHV0RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVExJkludmlzaWJsZVRpbWVzO0YnRj0vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkYvJSlzdHJldGNoeUdGRi8lKnN5bW1ldHJpY0dGRi8lKGxhcmdlb3BHRkYvJS5tb3ZhYmxlbGltaXRzR0ZGLyUnYWNjZW50R0ZGLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGVS1JJW1zdXBHRiQ2JS1GIzYlLUYxNiZRImZGJy8lJ2l0YWxpY0dRJXRydWVGJ0Y6L0Y+USdpdGFsaWNGJy1GLDYnLUYjNiRGMEY9RjpGPS8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGPS1GNzYlUSIyRidGOkY9LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0ZALUklbXN1YkdGJDYlRmduLUYjNiYtRjc2JVEiM0YnRjpGPS1GQTYuUSgmY29tbWE7RidGOkY9RkQvRkhGXG9GSUZLRk1GT0ZRRlMvRldRLDAuMzMzMzMzM2VtRidGZHBGPS8lL3N1YnNjcmlwdHNoaWZ0R0ZecEY9LUZBNi5RKCZtaW51cztGJ0Y6Rj1GREZHRklGS0ZNRk9GUS9GVFEsMC4yMjIyMjIyZW1GJy9GV0ZjcS1GIzYoLUY3NiVRIzI0RidGOkY9RkBGWEZALUZgcDYlRmduLUYjNihGZHBGZ3BGZHBGZ3BGZHBGPUZdcUY9Rl9xLUYjNigtRjc2JVEjNDBGJ0Y6Rj1GQEZlbkZALUkobXN1YnN1cEdGJDYnRmduRmRwRmlvRlxwRl1xRj0tRkE2LlEnJnBsdXM7RidGOkY9RkRGR0ZJRktGTUZPRlFGYnFGZHEtRiM2Ki1GNzYlUSQxMDRGJ0Y6Rj1GQEZlbkZALUZgcDYlRmduRmRwRl1xRkBGX3BGPUZfcS1GIzYmLUY3NiVRIzg1RidGOkY9RkAtRmRyNidGZ25GZHBGZHBGXHBGXXFGPUYwRj1GOkY9LUZBNi1RIn5GJ0Y9RkRGR0ZJRktGTUZPRlFGU0ZWLUZBNi1RIj1GJ0Y9RkRGR0ZJRktGTUZPRlEvRlRRLDAuMjc3Nzc3OGVtRicvRldGXnRGZ3MtRjc2JEZecEY9Rj0=</Equation><Font bold="true"> </Font><Font bold="false">is the zero function. We used this fact to conclude that a9[3]=0.</Font><Font bold="true">
</Font></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1449" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYtLUY2NiYtRiM2Ki1GLDYlUSN4MUYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjeDJGJ0YvRjJGQS1GLDYlUSN4M0YnRi9GMkZBLUYsNiVRI3g0RidGL0YyRkVGRS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZBLUZCNi1RIn5GJ0ZFRkcvRktGSUZMRk5GUEZSRlRGVi9GWkZYLUY2NiYtRiM2JC1GLDYlUSJmRidGL0YyRkVGRUZfb0Zib0ZBRmVvLUYsNiVRIkVGJ0YvRjJGQUZlby1JI21uR0YkNiRRIjRGJ0ZFRkVGRS1GQjYtUSI6RidGRUZHRmhvRkxGTkZQRlJGVC9GV1EsMC4yNzc3Nzc4ZW1GJy9GWkZccS8lK2V4ZWN1dGFibGVHRklGRQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYtLUY2NiYtRiM2Ki1GLDYlUSN4MUYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjeDJGJ0YvRjJGQS1GLDYlUSN4M0YnRi9GMkZBLUYsNiVRI3g0RidGL0YyRkVGRS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZBLUZCNi1RIn5GJ0ZFRkcvRktGSUZMRk5GUEZSRlRGVi9GWkZYLUY2NiYtRiM2JC1GLDYlUSJmRidGL0YyRkVGRUZfb0Zib0ZBRmVvLUYsNiVRIkVGJ0YvRjJGQUZlby1JI21uR0YkNiRRIjRGJ0ZFRkVGRS1GQjYtUSI6RidGRUZHRmhvRkxGTkZQRlJGVC9GV1EsMC4yNzc3Nzc4ZW1GJy9GWkZccS8lK2V4ZWN1dGFibGVHRklGRQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1512" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY0LUkjbWlHRiQ2JVEjZTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2JC1GIzYqLUYjNiotSSNtbkdGJDYkUSI4RidGOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmhuLUYjNiktRiw2JVEiZkYnRi9GMi1GUDYmLUYjNiUtRiw2I1EhRicvJStleGVjdXRhYmxlR0Y9RjlGOS8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RicvJStmb3JlZ3JvdW5kR1EqWzAsMCwyNTVdRidGZm8vJSlyZWFkb25seUdGMS8lMGZvbnRfc3R5bGVfbmFtZUdRKjJEfk91dHB1dEYnRjlGXnBGZm9GYXBGY3BGOS1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmpwLUklbXN1YkdGJDYlRlxvLUZXNiRRIjNGJ0Y5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRidGXnBGZm9GYXBGY3BGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRI2UyRidGL0YyRjUtRiw2JVEqVG90YWxEaWZmRidGL0YyLUZQNiQtRiM2KEYrLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGZ24vRk5RLDAuMzMzMzMzM2VtRictRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZnbkZpbkZfcUZmb0Y5RjlGZXEtRiw2JVEjZTNGJ0YvRjJGNUZbci1GUDYkLUYjNidGaHFGYnJGX3FGZm9GOUY5RmVxLUYsNiVRJWV2YWxGJ0YvRjItRlA2JC1GIzYoLUZQNiQtRiM2MC1GIzYsLUZXNiRRIzMyRidGOUZaLUklbXN1cEdGJDYlRmpuLUZXNiRRIjJGJ0Y5LyUxc3VwZXJzY3JpcHRzaGlmdEdGZHFGWi1GXXE2JUZcby1GIzYqRl9xLUY2Ni1RKCZjb21tYTtGJ0Y5RjtGZXJGQEZCRkRGRkZIRmduRmZyRl9xRl5wRmZvRmFwRmNwRjlGYnFGXnBGZm9GYXBGY3BGOUZmcC1GIzYsLUZXNiRRIzI0RidGOUZaRmJ0RlotRl1xNiVGXG8tRiM2LEZfcUZedUZfcUZedUZfcUZecEZmb0ZhcEZjcEY5RmJxRl5wRmZvRmFwRmNwRjlGZnAtRiM2LC1GVzYkUSM0MEYnRjlGWkZqbkZaLUkobXN1YnN1cEdGJDYnRlxvRl9xRmV0Rmh0RmJxRl5wRmZvRmFwRmNwRjktRjY2LVEnJnBsdXM7RidGOUY7Rj5GQEZCRkRGRkZIRmlwRltxLUYjNi4tRlc2JFEkMTA0RidGOUZaRmpuRlpGXHFGWkZqdEZecEZmb0ZhcEZjcEY5RmZwLUYjNiotRlc2JFEjODVGJ0Y5RlotRmB2NidGXG9GX3FGX3FGaHRGYnFGXnBGZm9GYXBGY3BGOUZecEZmb0ZhcEZjcEY5RjlGYnItRiw2JVEmc29sdmVGJ0YvRjItRlA2JC1GIzYoLUZQNiYtRiM2KUYrRmJyRmhxRmJyRltzRmZvRjlGOS9GaW9RInxmckYnL0ZccFEifGhyRidGYnJGaHItRlA2Ji1GIzYsRlxvLUZQNiYtRiM2JUZfcUZmb0Y5RjkvRmlvUSJbRicvRlxwUSJdRidGYnJGXG8tRlA2Ji1GIzYnRl9xRmJyRl9xRmZvRjlGOUZoeEZqeEZickZcby1GUDYmLUYjNilGX3FGYnJGX3FGYnJGX3FGZm9GOUY5Rmh4Rmp4RmZvRjlGOUZceEZeeEZmb0Y5RjlGZm9GOUY5RmZvRjk=">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</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LVEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMtRiM2Ji1JI21uR0YkNiRRJTMwNzJGJ0YvLUYsNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRJjAuMGVtRicvRkVGUC1JJW1zdXBHRiQ2JS1GIzYlLUkjbWlHRiQ2JVEiZkYnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JUYvLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0YvLUZJNiRRIjNGJ0YvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0YvRi8=">LCQqJiIlc0kiIiIpJkkiZkc2IkYpIiIkRiUhIiI=</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1513" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1450" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2Jy1GLDYlUSVzb2xmRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjhRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZCLyUpc3RyZXRjaHlHRkIvJSpzeW1tZXRyaWNHRkIvJShsYXJnZW9wR0ZCLyUubW92YWJsZWxpbWl0c0dGQi8lJ2FjY2VudEdGQi8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlEtRiw2JVEmc29sdmVGJ0Y0RjctSShtZmVuY2VkR0YkNiQtRiM2Jy1GWDYkLUYjNipGKy1GIzYoLUkjbW5HRiQ2JFEiNEYnRj4tRjs2LVExJkludmlzaWJsZVRpbWVzO0YnRj5GQEZDRkVGR0ZJRktGTS9GUFEmMC4wZW1GJy9GU0Zkby1JJW1zdXBHRiQ2JS1GIzYlLUYsNiVRImZGJ0Y0RjctRlg2Ji1GIzYkRitGPkY+LyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0Y+LUZdbzYkUSIyRidGPi8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGYG8tSSVtc3ViR0YkNiVGW3AtRiM2KC1GXW82JFEiM0YnRj4tRjs2LVEoJmNvbW1hO0YnRj5GQC9GREY2RkVGR0ZJRktGTUZjby9GU1EsMC4zMzMzMzMzZW1GJ0ZjcUZmcUZjcUY+LyUvc3Vic2NyaXB0c2hpZnRHRl1xRj4tRjs2LVEoJm1pbnVzO0YnRj5GQEZDRkVGR0ZJRktGTS9GUFEsMC4yMjIyMjIyZW1GJy9GU0Zici1GIzYqLUZdbzYkUSMxOEYnRj5GYG9GaW9GYG8tRl9xNiVGW3BGY3FGXHJGYG8tRl9xNiVGW3AtRiM2JkZjcUZmcUZjcUY+RlxyRj4tRjs2LVEnJnBsdXM7RidGPkZARkNGRUZHRklGS0ZNRmFyRmNyLUYjNiYtRl1vNiRRIzE1RidGPkZgby1JKG1zdWJzdXBHRiQ2J0ZbcEZjcUZjcUZbcUZcckY+RitGPkY+LUY7Ni1RIixGJ0Y+RkBGaXFGRUZHRklGS0ZNRmNvRmpxLUY7Ni1RIn5GJ0Y+RkBGQ0ZFRkdGSUZLRk1GY29GZW8tRlg2Ji1GIzYlRltwLUZYNiYtRiM2KEZjcUZqc0ZjcUZqc0ZjcUY+Rj4vRmNwUSJbRicvRmZwUSJdRidGPkY+L0ZjcFEifGZyRicvRmZwUSJ8aHJGJ0Y+Rj5GPkYrLyUrZXhlY3V0YWJsZUdGQkY+">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2Jy1GLDYlUSVzb2xmRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjhRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZCLyUpc3RyZXRjaHlHRkIvJSpzeW1tZXRyaWNHRkIvJShsYXJnZW9wR0ZCLyUubW92YWJsZWxpbWl0c0dGQi8lJ2FjY2VudEdGQi8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlEtRiw2JVEmc29sdmVGJ0Y0RjctSShtZmVuY2VkR0YkNiQtRiM2Jy1GWDYkLUYjNipGKy1GIzYoLUkjbW5HRiQ2JFEiNEYnRj4tRjs2LVExJkludmlzaWJsZVRpbWVzO0YnRj5GQEZDRkVGR0ZJRktGTS9GUFEmMC4wZW1GJy9GU0Zkby1JJW1zdXBHRiQ2JS1GIzYlLUYsNiVRImZGJ0Y0RjctRlg2Ji1GIzYkRitGPkY+LyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0Y+LUZdbzYkUSIyRidGPi8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGYG8tSSVtc3ViR0YkNiVGW3AtRiM2KC1GXW82JFEiM0YnRj4tRjs2LVEoJmNvbW1hO0YnRj5GQC9GREY2RkVGR0ZJRktGTUZjby9GU1EsMC4zMzMzMzMzZW1GJ0ZjcUZmcUZjcUY+LyUvc3Vic2NyaXB0c2hpZnRHRl1xRj4tRjs2LVEoJm1pbnVzO0YnRj5GQEZDRkVGR0ZJRktGTS9GUFEsMC4yMjIyMjIyZW1GJy9GU0Zici1GIzYqLUZdbzYkUSMxOEYnRj5GYG9GaW9GYG8tRl9xNiVGW3BGY3FGXHJGYG8tRl9xNiVGW3AtRiM2JkZjcUZmcUZjcUY+RlxyRj4tRjs2LVEnJnBsdXM7RidGPkZARkNGRUZHRklGS0ZNRmFyRmNyLUYjNiYtRl1vNiRRIzE1RidGPkZgby1JKG1zdWJzdXBHRiQ2J0ZbcEZjcUZjcUZbcUZcckY+RitGPkY+LUY7Ni1RIixGJ0Y+RkBGaXFGRUZHRklGS0ZNRmNvRmpxLUY7Ni1RIn5GJ0Y+RkBGQ0ZFRkdGSUZLRk1GY29GZW8tRlg2Ji1GIzYlRltwLUZYNiYtRiM2KEZjcUZqc0ZjcUZqc0ZjcUY+Rj4vRmNwUSJbRicvRmZwUSJdRidGPkY+L0ZjcFEifGZyRicvRmZwUSJ8aHJGJ0Y+Rj5GPkYrLyUrZXhlY3V0YWJsZUdGQkY+</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElc29sZkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2Ji1JJW1zdWJHRiQ2JS1GLDYlUSJmRidGL0YyLUYjNigtSSNtbkdGJDYkUSIzRidGOS1GNjYtUSgmY29tbWE7RidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnRmZuRmpuRmZuRjkvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy1GNjYtUSkmZXF1YWxzO0YnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSZtZnJhY0dGJDYoLUYjNihGZm4tRjY2LVExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSEZeby9GTkZfby1GVTYlRldGZm5GYm9GXXAtRlA2JC1GIzYmLUYjNigtRmduNiRRIjZGJ0Y5Rl1wLUYjNiVGVy1GUDYlRjkvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRjlGXXAtRlU2JUZXLUYjNiZGZm5Gam5GZm5GOUZib0Y5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GXnItRiM2Ji1GZ242JFEiNUYnRjlGXXAtSShtc3Vic3VwR0YkNidGV0Zmbi1GZ242JFEiMkYnRjkvJTFzdXBlcnNjcmlwdHNoaWZ0R0Zkb0Zib0Y5RjlGOUY5LUYjNiYtRmduNiRRIjRGJ0Y5Rl1wLUklbXN1cEdGJDYlRlxxRmhyRltzRjkvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmpzLyUpYmV2ZWxsZWRHRj1GOUY5L0ZhcVEnJmxjdWI7RicvRmRxUScmcmN1YjtGJ0Y5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSVzb2xmR0YoPCMvJkkiZkdGKDYlIiIkRjNGMywkKiojRjMiIiUiIiImRjE2I0YzRjgsJiooIiInRjgmRjFGKEY4JkYxNiRGM0YzRjhGOComIiImRjgpRjkiIiNGOCEiIkY4KUY+RkRGRUY4NyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L1484" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUShGcm9tSmV0RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVElc29sZkYnRjRGNy1JI21vR0YkNi1RIixGJy9GOFEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGSi8lKnN5bW1ldHJpY0dGSi8lKGxhcmdlb3BHRkovJS5tb3ZhYmxlbGltaXRzR0ZKLyUnYWNjZW50R0ZKLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRkM2LVEifkYnRkZGSC9GTEZKRk1GT0ZRRlNGVUZXL0ZlbkZZLUY7NiYtRiM2JS1GLDYlUSJmRidGNEY3LUY7NiQtRiM2Ki1GLDYlUSN4MUYnRjRGN0ZCLUYsNiVRI3gyRidGNEY3RkItRiw2JVEjeDNGJ0Y0RjdGQi1GLDYlUSN4NEYnRjRGN0ZGRkZGRkZGLyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0ZGRkZGRkYrLyUrZXhlY3V0YWJsZUdGSkZG">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUShGcm9tSmV0RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVElc29sZkYnRjRGNy1JI21vR0YkNi1RIixGJy9GOFEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGSi8lKnN5bW1ldHJpY0dGSi8lKGxhcmdlb3BHRkovJS5tb3ZhYmxlbGltaXRzR0ZKLyUnYWNjZW50R0ZKLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRkM2LVEifkYnRkZGSC9GTEZKRk1GT0ZRRlNGVUZXL0ZlbkZZLUY7NiYtRiM2JS1GLDYlUSJmRidGNEY3LUY7NiQtRiM2Ki1GLDYlUSN4MUYnRjRGN0ZCLUYsNiVRI3gyRidGNEY3RkItRiw2JVEjeDNGJ0Y0RjdGQi1GLDYlUSN4NEYnRjRGN0ZGRkZGRkZGLyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0ZGRkZGRkYrLyUrZXhlY3V0YWJsZUdGSkZG</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYmLUYsNigtSSZtZnJhY0dGJDYoLUklbXN1cEdGJDYlLUkjbW9HRiQ2LVErJlBhcnRpYWxEO0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPy8lKXN0cmV0Y2h5R0Y/LyUqc3ltbWV0cmljR0Y/LyUobGFyZ2VvcEdGPy8lLm1vdmFibGVsaW1pdHNHRj8vJSdhY2NlbnRHRj8vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZOLUkjbW5HRiQ2JFEiM0YnRjovJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnLUYsNiVGNi1GNDYlLUkjbWlHRiQ2JVEjeDNGJy8lJ2l0YWxpY0dRJXRydWVGJy9GO1EnaXRhbGljRidGUUZVRjovJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmRvLyUpYmV2ZWxsZWRHRj8tSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdRJjAuNGVtRicvJSZkZXB0aEdGXnAvJSpsaW5lYnJlYWtHUSVhdXRvRictRmduNiVRImZGJ0ZqbkZdby1GNzYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y6Rj1GQEZCRkRGRkZIRkpGTEZPLUYjNiQtRiw2LC1GZ242JVEjeDFGJ0ZqbkZdby1GNzYtUSIsRidGOkY9L0ZBRlxvRkJGREZGRkhGSkZML0ZQUSwwLjMzMzMzMzNlbUYnLUZnbjYlUSN4MkYnRmpuRl1vRmRxRmZuRmRxLUZnbjYlUSN4NEYnRmpuRl1vLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y/RjpGOkY6LUY3Ni1RKSZlcXVhbHM7RidGOkY9RkBGQkZERkZGSEZKL0ZNUSwwLjI3Nzc3NzhlbUYnL0ZQRmlyLUYxNigtRiw2KEZRLUY3Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y6Rj1GQEZCRkRGRkZIRkpGTEZPLUYjNiQtRiw2KC1GMTYoRjYtRiw2JUY2RmZuRjpGX29GYm9GZW9GZ29GaW9GZ3BGanBGXXFGOkY6Rl9zLUYjNiQtRiw2Ji1GLDYoLUZSNiRRIjZGJ0Y6Rl9zLUYsNiZGZ3BGanBGXXFGOkZfcy1GIzYkLUYsNigtRjE2KC1GNDYlRjYtRlI2JFEiMkYnRjpGVS1GLDYlRjYtRjQ2JUZmbkZddUZVRjpGX29GYm9GZW9GZ29GaW9GZ3BGanBGXXFGOkY6RjotRjc2LVEoJm1pbnVzO0YnRjpGPUZARkJGREZGRkhGSi9GTVEsMC4yMjIyMjIyZW1GJy9GUEZodS1GLDYmLUZSNiRRIjVGJ0Y6Rl9zLUY0NiVGYnNGXXVGVUY6RjpGOkY6LUYsNiYtRlI2JFEiNEYnRjpGX3MtRjQ2JUZjdEZddUZVRjpGX29GYm9GZW9GZ29GOkY6LyUlb3BlbkdRJyZsY3ViO0YnLyUmY2xvc2VHUScmcmN1YjtGJw==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM8Iy8tSSVkaWZmR0YmNiQtSSJmR0YoNiZJI3gxR0YmSSN4MkdGJkkjeDNHRiZJI3g0R0YmLUkiJEdGJjYkRjYiIiQsJCoqI0Y7IiIlIiIiLUYvNiRGMUY2RkAsJiooIiInRkBGMUZALUYvNiRGMS1GOTYkRjYiIiNGQEZAKiYiIiZGQClGQUZKRkAhIiJGQClGMUZKRk5GQDcjPCMvLUYvNiQtRi82JEZBRjZGNiwkKipGPkZARkFGQCwmKihGRUZARjFGQEZVRkBGQEZLRk5GQEZPRk5GQA==</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L1485" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEnZHNvbHZlRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiQtRjY2Ji1GIzYnLUYsNiNRIUYnLUYjNiktSSZtZnJhY0dGJDYoLUklbXN1cEdGJDYlLUkjbW9HRiQ2LVErJlBhcnRpYWxEO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGUS8lKXN0cmV0Y2h5R0ZRLyUqc3ltbWV0cmljR0ZRLyUobGFyZ2VvcEdGUS8lLm1vdmFibGVsaW1pdHNHRlEvJSdhY2NlbnRHRlEvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0Zqbi1JI21uR0YkNiRRIjNGJ0ZNLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJy1GIzYlRkktRkc2JS1GLDYlUSN4M0YnRi9GMkZdb0Zhb0ZNLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZgcC8lKWJldmVsbGVkR0ZRRj4tSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdRJjAuNGVtRicvJSZkZXB0aEdGanAvJSpsaW5lYnJlYWtHUSVhdXRvRictRiw2JVEiZkYnRi9GMi1GSjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0ZNRk9GUkZURlZGWEZaRmZuRmhuRltvLUY2NiQtRiM2JEZob0ZNRk1GTS1GSjYtUSkmZXF1YWxzO0YnRk1GT0ZSRlRGVkZYRlpGZm4vRmluUSwwLjI3Nzc3NzhlbUYnL0Zcb0Zhci1GRDYoLUYjNihGXW8tRko2LVExJkludmlzaWJsZVRpbWVzO0YnRk1GT0ZSRlRGVkZYRlpGZm5GaG5GW28tRjY2JC1GIzYnLUZENihGSS1GIzYlRklGaG9GTUZbcEZecEZhcEZjcC1GSjYtUSJ+RidGTUZPRlJGVEZWRlhGWkZmbkZobkZbb0ZjcUZpcUZNRk1GZ3ItRjY2JC1GIzYtLUZebzYkUSI2RidGTUZnckZjcUZpcUZicy1GNjYkLUYjNiktRkQ2KC1GRzYlRkktRl5vNiRRIjJGJ0ZNRmFvLUYjNiVGSS1GRzYlRmhvRmR0RmFvRk1GW3BGXnBGYXBGY3BGPkZlcEZjcUZmcUZpcUZNRk0tRko2LVEoJm1pbnVzO0YnRk1GT0ZSRlRGVkZYRlpGZm4vRmluUSwwLjIyMjIyMjJlbUYnL0Zcb0ZfdS1GXm82JFEiNUYnRk1GZ3ItRkc2JS1GNjYkLUYjNilGXnNGPkZlcEZjcUZmcUZpcUZNRk1GZHRGYW9GTUZNRk0tRiM2KC1GXm82JFEiNEYnRk1GZ3JGY3FGZnEtRkc2JUZpcUZkdEZhb0ZNRltwRl5wRmFwRmNwRk1GTS8lJW9wZW5HUScmbGN1YjtGJy8lJmNsb3NlR1EnJnJjdWI7RidGTUZNRmJzLUZKNi1RIiNGJ0ZNRk9GUkZURlZGWEZaRmZuRmhuRltvLUYsNiVRaW9+ZXhwbGljaXR+Zm9ybX5vZn5mfmZvcn53aGljaH53ZX5oYXZlfmFufmFkZGl0aW9uYWx+cmVkdWNpYmxlfktpbGxpbmd+Mi10ZW5zb3JGJ0YvRjIvJStleGVjdXRhYmxlR0ZRRk0=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEnZHNvbHZlRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiQtRjY2Ji1GIzYnLUYsNiNRIUYnLUYjNiktSSZtZnJhY0dGJDYoLUklbXN1cEdGJDYlLUkjbW9HRiQ2LVErJlBhcnRpYWxEO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGUS8lKXN0cmV0Y2h5R0ZRLyUqc3ltbWV0cmljR0ZRLyUobGFyZ2VvcEdGUS8lLm1vdmFibGVsaW1pdHNHRlEvJSdhY2NlbnRHRlEvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0Zqbi1JI21uR0YkNiRRIjNGJ0ZNLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJy1GIzYlRkktRkc2JS1GLDYlUSN4M0YnRi9GMkZdb0Zhb0ZNLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZgcC8lKWJldmVsbGVkR0ZRRj4tSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdRJjAuNGVtRicvJSZkZXB0aEdGanAvJSpsaW5lYnJlYWtHUSVhdXRvRictRiw2JVEiZkYnRi9GMi1GSjYtUTAmQXBwbHlGdW5jdGlvbjtGJ0ZNRk9GUkZURlZGWEZaRmZuRmhuRltvLUY2NiQtRiM2JEZob0ZNRk1GTS1GSjYtUSkmZXF1YWxzO0YnRk1GT0ZSRlRGVkZYRlpGZm4vRmluUSwwLjI3Nzc3NzhlbUYnL0Zcb0Zhci1GRDYoLUYjNihGXW8tRko2LVExJkludmlzaWJsZVRpbWVzO0YnRk1GT0ZSRlRGVkZYRlpGZm5GaG5GW28tRjY2JC1GIzYnLUZENihGSS1GIzYlRklGaG9GTUZbcEZecEZhcEZjcC1GSjYtUSJ+RidGTUZPRlJGVEZWRlhGWkZmbkZobkZbb0ZjcUZpcUZNRk1GZ3ItRjY2JC1GIzYtLUZebzYkUSI2RidGTUZnckZjcUZpcUZicy1GNjYkLUYjNiktRkQ2KC1GRzYlRkktRl5vNiRRIjJGJ0ZNRmFvLUYjNiVGSS1GRzYlRmhvRmR0RmFvRk1GW3BGXnBGYXBGY3BGPkZlcEZjcUZmcUZpcUZNRk0tRko2LVEoJm1pbnVzO0YnRk1GT0ZSRlRGVkZYRlpGZm4vRmluUSwwLjIyMjIyMjJlbUYnL0Zcb0ZfdS1GXm82JFEiNUYnRk1GZ3ItRkc2JS1GNjYkLUYjNilGXnNGPkZlcEZjcUZmcUZpcUZNRk1GZHRGYW9GTUZNRk0tRiM2KC1GXm82JFEiNEYnRk1GZ3JGY3FGZnEtRkc2JUZpcUZkdEZhb0ZNRltwRl5wRmFwRmNwRk1GTS8lJW9wZW5HUScmbGN1YjtGJy8lJmNsb3NlR1EnJnJjdWI7RidGTUZNRmJzLUZKNi1RIiNGJ0ZNRk9GUkZURlZGWEZaRmZuRmhuRltvLUYsNiVRaW9+ZXhwbGljaXR+Zm9ybX5vZn5mfmZvcn53aGljaH53ZX5oYXZlfmFufmFkZGl0aW9uYWx+cmVkdWNpYmxlfktpbGxpbmd+Mi10ZW5zb3JGJ0YvRjIvJStleGVjdXRhYmxlR0ZRRk0=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUYjNiYtSSVtcm93R0YkNiYtRi42Ji1JI21pR0YkNiVRImZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUTAmQXBwbHlGdW5jdGlvbjtGJy9GOlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkQvJSlzdHJldGNoeUdGRC8lKnN5bW1ldHJpY0dGRC8lKGxhcmdlb3BHRkQvJS5tb3ZhYmxlbGltaXRzR0ZELyUnYWNjZW50R0ZELyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGUy1GIzYkLUYuNiYtRjM2JVEjeDNGJ0Y2RjkvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkRGQEZARkAtRj02LVEpJmVxdWFscztGJ0ZARkJGRUZHRklGS0ZNRk8vRlJRLDAuMjc3Nzc3OGVtRicvRlVGYG8tSSZtZnJhY0dGJDYoLUYzNiVRJF9DM0YnRjZGOS1JJW1zdXBHRiQ2JS1GIzYkLUYuNiotRi42Ji1GMzYlUSRfQzFGJ0Y2RjktRj02LVExJkludmlzaWJsZVRpbWVzO0YnRkBGQkZFRkdGSUZLRk1GT0ZRRlQtRmlvNiUtRjM2JVEkX0MyRidGNkY5LUkjbW5HRiQ2JFEiMkYnRkAvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRkAtRj02LVEnJnBsdXM7RidGQEZCRkVGR0ZJRktGTUZPL0ZSUSwwLjIyMjIyMjJlbUYnL0ZVRmdxLUYuNipGXHFGZHBGYXBGZHBGaXBGZHBGWkZARmNxLUYuNiZGYXBGZHAtRmlvNiVGWkZccUZgcUZALUY9Ni1RKCZtaW51cztGJ0ZARkJGRUZHRklGS0ZNRk9GZnFGaHEtRl1xNiRRIjRGJ0ZARkBGQEZccUZgcS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGanIvJSliZXZlbGxlZEdGREZARkAvJSVvcGVuR1EnJmxjdWI7RicvJSZjbG9zZUdRJyZyY3ViO0YnRkAvRmBzUScmbHNxYjtGJy9GY3NRJyZyc3FiO0Yn">NyM8Iy8tSSJmRzYiNiNJI3gzRyUqcHJvdGVjdGVkRyomSSRfQzNHNiIiIiIpLCoqJkkkX0MxRzYiIiIiKUkkX0MyRzYiIiIjIiIiIiIiKioiIiMiIiJJJF9DMUc2IiIiIkkkX0MyRzYiIiIiSSN4M0clKnByb3RlY3RlZEciIiIiIiIqJkkkX0MxRzYiIiIiKUkjeDNHJSpwcm90ZWN0ZWRHIiIjIiIiIiIiIiIlISIiIiIjISIi</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1486" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1487" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEmc29sZjJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUZTNiQtRiM2MC1GIzYsLUkjbW5HRiQ2JFEjMzJGJ0Y5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GX28tSSVtc3VwR0YkNiUtRiM2KS1GLDYlUSJmRidGL0YyLUZTNiYtRiM2JS1GLDYjUSFGJy8lK2V4ZWN1dGFibGVHRj1GOUY5LyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJy8lK2ZvcmVncm91bmRHUSpbMCwwLDI1NV1GJ0ZgcC8lKXJlYWRvbmx5R0YxLyUwZm9udF9zdHlsZV9uYW1lR1EqMkR+T3V0cHV0RidGOS1GaG42JFEiMkYnRjkvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRltvLUklbXN1YkdGJDYlRmZvLUYjNiotRmhuNiRRIjNGJ0Y5LUY2Ni1RKCZjb21tYTtGJ0Y5RjsvRj9GMUZARkJGREZGRkhGXm8vRk5RLDAuMzMzMzMzM2VtRidGW3JGaHBGYHBGW3FGXXFGOS8lL3N1YnNjcmlwdHNoaWZ0R0ZlcUZocEZgcEZbcUZdcUY5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GanItRiM2LC1GaG42JFEjMjRGJ0Y5RltvRmFvRltvLUZncTYlRmZvLUYjNixGW3JGXnJGW3JGXnJGW3JGaHBGYHBGW3FGXXFGOUZkckZocEZgcEZbcUZdcUY5RmZyLUYjNiwtRmhuNiRRIzQwRidGOUZbb0Zkb0Zbby1JKG1zdWJzdXBHRiQ2J0Zmb0ZbckZgcUZjcUZkckZocEZgcEZbcUZdcUY5LUY2Ni1RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSEZpckZbcy1GIzYuLUZobjYkUSQxMDRGJ0Y5RltvRmRvRltvLUZncTYlRmZvRltyRmRyRltvRmZxRmhwRmBwRltxRl1xRjlGZnItRiM2Ki1GaG42JFEjODVGJ0Y5RltvLUZbdDYnRmZvRltyRltyRmNxRmRyRmhwRmBwRltxRl1xRjlGaHBGYHBGW3FGXXFGOUY5LUY2Ni1RIixGJ0Y5RjtGYXJGQEZCRkRGRkZIRl5vRmJyLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGXm9GYG8tRlM2Ji1GIzYmRmZvLUZTNiYtRiM2KUZbckZedUZbckZedUZbckZgcEY5RjkvRmNwUSJbRicvRmZwUSJdRidGYHBGOUY5L0ZjcFEifGZyRicvRmZwUSJ8aHJGJ0ZgcEY5RjlGYHBGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEmc29sZjJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYoLUZTNiQtRiM2MC1GIzYsLUkjbW5HRiQ2JFEjMzJGJ0Y5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GX28tSSVtc3VwR0YkNiUtRiM2KS1GLDYlUSJmRidGL0YyLUZTNiYtRiM2JS1GLDYjUSFGJy8lK2V4ZWN1dGFibGVHRj1GOUY5LyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJy8lK2ZvcmVncm91bmRHUSpbMCwwLDI1NV1GJ0ZgcC8lKXJlYWRvbmx5R0YxLyUwZm9udF9zdHlsZV9uYW1lR1EqMkR+T3V0cHV0RidGOS1GaG42JFEiMkYnRjkvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRltvLUklbXN1YkdGJDYlRmZvLUYjNiotRmhuNiRRIjNGJ0Y5LUY2Ni1RKCZjb21tYTtGJ0Y5RjsvRj9GMUZARkJGREZGRkhGXm8vRk5RLDAuMzMzMzMzM2VtRidGW3JGaHBGYHBGW3FGXXFGOS8lL3N1YnNjcmlwdHNoaWZ0R0ZlcUZocEZgcEZbcUZdcUY5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GanItRiM2LC1GaG42JFEjMjRGJ0Y5RltvRmFvRltvLUZncTYlRmZvLUYjNixGW3JGXnJGW3JGXnJGW3JGaHBGYHBGW3FGXXFGOUZkckZocEZgcEZbcUZdcUY5RmZyLUYjNiwtRmhuNiRRIzQwRidGOUZbb0Zkb0Zbby1JKG1zdWJzdXBHRiQ2J0Zmb0ZbckZgcUZjcUZkckZocEZgcEZbcUZdcUY5LUY2Ni1RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSEZpckZbcy1GIzYuLUZobjYkUSQxMDRGJ0Y5RltvRmRvRltvLUZncTYlRmZvRltyRmRyRltvRmZxRmhwRmBwRltxRl1xRjlGZnItRiM2Ki1GaG42JFEjODVGJ0Y5RltvLUZbdDYnRmZvRltyRltyRmNxRmRyRmhwRmBwRltxRl1xRjlGaHBGYHBGW3FGXXFGOUY5LUY2Ni1RIixGJ0Y5RjtGYXJGQEZCRkRGRkZIRl5vRmJyLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGXm9GYG8tRlM2Ji1GIzYmRmZvLUZTNiYtRiM2KUZbckZedUZbckZedUZbckZgcEY5RjkvRmNwUSJbRicvRmZwUSJdRidGYHBGOUY5L0ZjcFEifGZyRicvRmZwUSJ8aHJGJ0ZgcEY5RjlGYHBGOQ==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEmc29sZjJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNiYtSSVtc3ViR0YkNiUtRiw2JVEiZkYnRi9GMi1GIzYoLUkjbW5HRiQ2JFEiM0YnRjktRjY2LVEoJmNvbW1hO0YnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJ0ZmbkZqbkZmbkY5LyUvc3Vic2NyaXB0c2hpZnRHUSIwRictRjY2LVEpJmVxdWFscztGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkmbWZyYWNHRiQ2KC1GIzYqLUYjNigtRmduNiRRIzMyRidGOS1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIRl5vL0ZORl9vLUklbXN1cEdGJDYlLUYjNiVGVy1GUDYlRjkvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnRjktRmduNiRRIjJGJ0Y5LyUxc3VwZXJzY3JpcHRzaGlmdEdGZG9GYnAtRlU2JUZXLUYjNiZGZm5Gam5GZm5GOUZib0Y5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GYHItRiM2KC1GZ242JFEjNDBGJ0Y5RmJwRmlwRmJwLUkobXN1YnN1cEdGJDYnRldGZm5GY3FGZnFGYm9GOS1GNjYtUScmcGx1cztGJ0Y5RjtGPkZARkJGREZGRkhGX3JGYXItRiM2Ki1GZ242JFEkMTA0RidGOUZicEZpcEZicC1GVTYlRldGZm5GYm9GYnBGaHFGOUZcci1GIzYmLUZnbjYkUSM4NUYnRjlGYnAtRmhyNidGV0ZmbkZmbkZmcUZib0Y5RjktRiM2Ji1GZ242JFEjMjRGJ0Y5RmJwRmZwRjkvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmV0LyUpYmV2ZWxsZWRHRj1GOUY5L0ZecVEnJmxjdWI7RicvRmFxUScmcmN1YjtGJ0Y5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSZzb2xmMkdGKDwjLyZJImZHRig2JSIiJEYzRjMsJCooIyIiIiIjQ0Y3LCoqKCIjS0Y3KSZGMUYoIiIjRjcmRjE2JEYzRjNGN0Y3KigiI1NGN0Y9RjcpJkYxNiNGM0Y+RjchIiIqKiIkLyJGN0Y9RjdGREY3Rj9GN0Y3KiYiIyYpRjcpRkRGM0Y3RkZGN0Y8RkZGNzcjRi4=</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L1488" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoRnJvbUpldEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRJnNvbGYyRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GPjYtUSJ+RidGQUZDL0ZHRkVGSEZKRkxGTkZQRlIvRlZGVC1GNjYmLUYjNiUtRiw2JVEiZkYnRi9GMi1GNjYkLUYjNiotRiw2JVEjeDFGJ0YvRjJGPS1GLDYlUSN4MkYnRi9GMkY9LUYsNiVRI3gzRidGL0YyRj0tRiw2JVEjeDRGJ0YvRjJGQUZBRkFGQS8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRidGQUZBLUYsNiNRIUYnLyUrZXhlY3V0YWJsZUdGRUZB">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoRnJvbUpldEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRJnNvbGYyRidGL0YyLUkjbW9HRiQ2LVEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GPjYtUSJ+RidGQUZDL0ZHRkVGSEZKRkxGTkZQRlIvRlZGVC1GNjYmLUYjNiUtRiw2JVEiZkYnRi9GMi1GNjYkLUYjNiotRiw2JVEjeDFGJ0YvRjJGPS1GLDYlUSN4MkYnRi9GMkY9LUYsNiVRI3gzRidGL0YyRj0tRiw2JVEjeDRGJ0YvRjJGQUZBRkFGQS8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRidGQUZBLUYsNiNRIUYnLyUrZXhlY3V0YWJsZUdGRUZB</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYmLUYsNigtSSZtZnJhY0dGJDYoLUklbXN1cEdGJDYlLUkjbW9HRiQ2LVErJlBhcnRpYWxEO0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPy8lKXN0cmV0Y2h5R0Y/LyUqc3ltbWV0cmljR0Y/LyUobGFyZ2VvcEdGPy8lLm1vdmFibGVsaW1pdHNHRj8vJSdhY2NlbnRHRj8vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZOLUkjbW5HRiQ2JFEiM0YnRjovJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnLUYsNiVGNi1GNDYlLUkjbWlHRiQ2JVEjeDNGJy8lJ2l0YWxpY0dRJXRydWVGJy9GO1EnaXRhbGljRidGUUZVRjovJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmRvLyUpYmV2ZWxsZWRHRj8tSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdRJjAuNGVtRicvJSZkZXB0aEdGXnAvJSpsaW5lYnJlYWtHUSVhdXRvRictRmduNiVRImZGJ0ZqbkZdby1GNzYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y6Rj1GQEZCRkRGRkZIRkpGTEZPLUYjNiQtRiw2LC1GZ242JVEjeDFGJ0ZqbkZdby1GNzYtUSIsRidGOkY9L0ZBRlxvRkJGREZGRkhGSkZML0ZQUSwwLjMzMzMzMzNlbUYnLUZnbjYlUSN4MkYnRmpuRl1vRmRxRmZuRmRxLUZnbjYlUSN4NEYnRmpuRl1vLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y/RjpGOkY6LUY3Ni1RKSZlcXVhbHM7RidGOkY9RkBGQkZERkZGSEZKL0ZNUSwwLjI3Nzc3NzhlbUYnL0ZQRmlyLUYxNigtRiw2Ki1GLDYoLUZSNiRRIzMyRidGOi1GNzYtUTEmSW52aXNpYmxlVGltZXM7RidGOkY9RkBGQkZERkZGSEZKRkxGTy1GNDYlLUYsNiZGZ3BGanBGXXFGOi1GUjYkUSIyRidGOkZVRmRzLUYjNiQtRiw2KC1GMTYoLUY0NiVGNkZbdEZVLUYsNiVGNi1GNDYlRmZuRlt0RlVGOkZfb0Zib0Zlb0Znb0Zpb0ZncEZqcEZdcUY6RjpGOi1GNzYtUSgmbWludXM7RidGOkY9RkBGQkZERkZGSEZKL0ZNUSwwLjIyMjIyMjJlbUYnL0ZQRl51LUYsNigtRlI2JFEjNDBGJ0Y6RmRzRmlzRmRzLUY0NiUtRiM2JC1GLDYoLUYxNihGNi1GLDYlRjZGZm5GOkZfb0Zib0Zlb0Znb0Zpb0ZncEZqcEZdcUY6RjpGW3RGVUY6LUY3Ni1RJyZwbHVzO0YnRjpGPUZARkJGREZGRkhGSkZddUZfdS1GLDYqLUZSNiRRJDEwNEYnRjpGZHNGaXNGZHNGZ3VGZHNGXnRGOkZqdC1GLDYmLUZSNiRRIzg1RidGOkZkcy1GNDYlRmd1RlFGVUY6RjotRiw2Ji1GUjYkUSMyNEYnRjpGZHNGZ3NGOkZfb0Zib0Zlb0Znb0Y6RjovJSVvcGVuR1EnJmxjdWI7RicvJSZjbG9zZUdRJyZyY3ViO0Yn">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM8Iy8tSSVkaWZmR0YmNiQtSSJmR0YoNiZJI3gxR0YmSSN4MkdGJkkjeDNHRiZJI3g0R0YmLUkiJEdGJjYkRjYiIiQsJCooIyIiIiIjQ0Y/LCoqKCIjS0Y/KUYxIiIjRj8tRi82JEYxLUY5NiRGNkZFRj9GPyooIiNTRj9GMUY/KS1GLzYkRjFGNkZFRj8hIiIqKiIkLyJGP0YxRj9GTUY/RkZGP0Y/KiYiIyYpRj8pRk1GO0Y/Rk9GP0ZERk9GPzcjPCMvLUYvNiQtRi82JEZNRjZGNiwkKihGPkY/LCoqKEZDRj9GREY/RlpGP0Y/RkpGTyoqRlFGP0YxRj9GTUY/RlpGP0Y/RlJGT0Y/RkRGT0Y/</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1489" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1490" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEnZHNvbHZlRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiwtRiw2I1EhRictSSZtZnJhY0dGJDYoLUklbXN1cEdGJDYlLUkjbW9HRiQ2LVErJlBhcnRpYWxEO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGSy8lKXN0cmV0Y2h5R0ZLLyUqc3ltbWV0cmljR0ZLLyUobGFyZ2VvcEdGSy8lLm1vdmFibGVsaW1pdHNHRksvJSdhY2NlbnRHRksvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZaLUkjbW5HRiQ2JFEiM0YnRkcvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnLUYjNilGQy1GQTYlLUYsNiVRI3gzRidGL0YyRmduRltvLyUrZm9yZWdyb3VuZEdRKlswLDAsMjU1XUYnLyUrZXhlY3V0YWJsZUdGSy8lKXJlYWRvbmx5R0YxLyUwZm9udF9zdHlsZV9uYW1lR1EqMkR+T3V0cHV0RidGRy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZHAvJSliZXZlbGxlZEdGS0Y6LUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHUSYwLjRlbUYnLyUmZGVwdGhHRl5xLyUqbGluZWJyZWFrR1ElYXV0b0YnLUYsNiVRImZGJ0YvRjItRjY2JC1GIzYoRmJvRmVvRmhvRmpvRlxwRkdGRy1GRDYtUSkmZXF1YWxzO0YnRkdGSUZMRk5GUEZSRlRGVi9GWVEsMC4yNzc3Nzc4ZW1GJy9GZm5GYnItRj42KC1GIzYuLUYjNi4tRmhuNiRRIzMyRidGRy1GRDYtUTEmSW52aXNpYmxlVGltZXM7RidGR0ZJRkxGTkZQRlJGVEZWRlhGZW5GZ3EtRkQ2LVEwJkFwcGx5RnVuY3Rpb247RidGR0ZJRkxGTkZQRlJGVEZWRlhGZW4tRkE2JUZqcS1GaG42JFEiMkYnRkdGW29GXXMtRjY2JC1GIzYsLUY+NigtRkE2JUZDRmVzRltvLUYjNilGQy1GQTYlRmJvRmVzRltvRmVvRmhvRmpvRlxwRkdGX3BGYnBGZXBGZ3BGaXBGZ3FGYHNGanFGZW9GaG9Gam9GXHBGR0ZHRmVvRmhvRmpvRlxwRkctRkQ2LVEoJm1pbnVzO0YnRkdGSUZMRk5GUEZSRlRGVi9GWVEsMC4yMjIyMjIyZW1GJy9GZm5GaHQtRiM2LC1GaG42JFEjNDBGJ0ZHRl1zLUYjNipGZ3FGYHNGanFGZW9GaG9Gam9GXHBGR0Zdcy1GQTYlLUY2NiQtRiM2LC1GPjYoRkMtRiM2KUZDRmJvRmVvRmhvRmpvRlxwRkdGX3BGYnBGZXBGZ3BGaXBGZ3FGYHNGanFGZW9GaG9Gam9GXHBGR0ZHRmVzRltvRmVvRmhvRmpvRlxwRkctRkQ2LVEnJnBsdXM7RidGR0ZJRkxGTkZQRlJGVEZWRmd0Rml0LUYjNi4tRmhuNiRRJDEwNEYnRkdGXXNGX3VGXXNGY3VGXXNGaHNGZW9GaG9Gam9GXHBGR0ZkdC1GIzYqLUZobjYkUSM4NUYnRkdGXXMtRkE2JUZjdUZnbkZbb0Zlb0Zob0Zqb0ZccEZHRmVvRmhvRmpvRlxwRkctRiM2LC1GaG42JFEjMjRGJ0ZHRl1zRmdxRmBzRmNzRmVvRmhvRmpvRlxwRkdGX3BGYnBGZXBGZ3BGaG9GR0ZHRmhvRkc=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEnZHNvbHZlRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiwtRiw2I1EhRictSSZtZnJhY0dGJDYoLUklbXN1cEdGJDYlLUkjbW9HRiQ2LVErJlBhcnRpYWxEO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGSy8lKXN0cmV0Y2h5R0ZLLyUqc3ltbWV0cmljR0ZLLyUobGFyZ2VvcEdGSy8lLm1vdmFibGVsaW1pdHNHRksvJSdhY2NlbnRHRksvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZaLUkjbW5HRiQ2JFEiM0YnRkcvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnLUYjNilGQy1GQTYlLUYsNiVRI3gzRidGL0YyRmduRltvLyUrZm9yZWdyb3VuZEdRKlswLDAsMjU1XUYnLyUrZXhlY3V0YWJsZUdGSy8lKXJlYWRvbmx5R0YxLyUwZm9udF9zdHlsZV9uYW1lR1EqMkR+T3V0cHV0RidGRy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZHAvJSliZXZlbGxlZEdGS0Y6LUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHUSYwLjRlbUYnLyUmZGVwdGhHRl5xLyUqbGluZWJyZWFrR1ElYXV0b0YnLUYsNiVRImZGJ0YvRjItRjY2JC1GIzYoRmJvRmVvRmhvRmpvRlxwRkdGRy1GRDYtUSkmZXF1YWxzO0YnRkdGSUZMRk5GUEZSRlRGVi9GWVEsMC4yNzc3Nzc4ZW1GJy9GZm5GYnItRj42KC1GIzYuLUYjNi4tRmhuNiRRIzMyRidGRy1GRDYtUTEmSW52aXNpYmxlVGltZXM7RidGR0ZJRkxGTkZQRlJGVEZWRlhGZW5GZ3EtRkQ2LVEwJkFwcGx5RnVuY3Rpb247RidGR0ZJRkxGTkZQRlJGVEZWRlhGZW4tRkE2JUZqcS1GaG42JFEiMkYnRkdGW29GXXMtRjY2JC1GIzYsLUY+NigtRkE2JUZDRmVzRltvLUYjNilGQy1GQTYlRmJvRmVzRltvRmVvRmhvRmpvRlxwRkdGX3BGYnBGZXBGZ3BGaXBGZ3FGYHNGanFGZW9GaG9Gam9GXHBGR0ZHRmVvRmhvRmpvRlxwRkctRkQ2LVEoJm1pbnVzO0YnRkdGSUZMRk5GUEZSRlRGVi9GWVEsMC4yMjIyMjIyZW1GJy9GZm5GaHQtRiM2LC1GaG42JFEjNDBGJ0ZHRl1zLUYjNipGZ3FGYHNGanFGZW9GaG9Gam9GXHBGR0Zdcy1GQTYlLUY2NiQtRiM2LC1GPjYoRkMtRiM2KUZDRmJvRmVvRmhvRmpvRlxwRkdGX3BGYnBGZXBGZ3BGaXBGZ3FGYHNGanFGZW9GaG9Gam9GXHBGR0ZHRmVzRltvRmVvRmhvRmpvRlxwRkctRkQ2LVEnJnBsdXM7RidGR0ZJRkxGTkZQRlJGVEZWRmd0Rml0LUYjNi4tRmhuNiRRJDEwNEYnRkdGXXNGX3VGXXNGY3VGXXNGaHNGZW9GaG9Gam9GXHBGR0ZkdC1GIzYqLUZobjYkUSM4NUYnRkdGXXMtRkE2JUZjdUZnbkZbb0Zlb0Zob0Zqb0ZccEZHRmVvRmhvRmpvRlxwRkctRiM2LC1GaG42JFEjMjRGJ0ZHRl1zRmdxRmBzRmNzRmVvRmhvRmpvRlxwRkdGX3BGYnBGZXBGZ3BGaG9GR0ZHRmhvRkc=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1491" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="presentation" inline-output="false" labelreference="L841" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Equation executable="true" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="presentation" inline-output="false" labelreference="L1" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Equation executable="true" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group></Presentation-Block>
</Worksheet>

==> anc/algorithm1_ppwave_metric1.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="2020" minor="2"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="true" autoexpanding_sections="true" UserProfileName="Maple Default Profile" NumericFormat-ApplyInteger="true" NumericFormat-ApplyRational="true" NumericFormat-ApplyExponent="false" editable="true">
</View-Properties>
<MapleNet-Properties prettyprint="3" warnlevel="3" compactdisplay="false" preplot="" helpbrowser="standard" displayprecision="-1" echo="1" unitattributes="&quot;fontweight&quot; = &quot;bold&quot;" imaginaryunit="I" longdelim="true" elisiontermsthreshold="10000" elisiondigitsafter="100" elisiondigitsbefore="100" plotdevice="inline" errorbreak="1" plotoptions="" plotdriver="opengl" quiet="false" elisiontermsbefore="100" elisiontermsafter="100" historytimestamp="false" screenwidth="79" indentamount="4" plotoutput="terminal" screenpixelheight="1080" rtablesize="[10, 10]" useclientjvm="true" labelwidth="20" postplot="" typesetting="extended" ansi="false" ansicolor="[]" elisiondigitsthreshold="10000" showassumed="1" ansilprint="false" trailingsemicolon="true" errorcursor="false" labelling="true" screenheight="25" prompt="&gt; " verboseproc="1" latexwidth="8.0" ShowLabels="true"/>
<Styles>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="16" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[40,120,40]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[120,0,14]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Atomic Variable" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[175,0,175]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="true"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.3" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="newline" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
</Styles>
<Startup-Code startupcode=""/>
<Task-table>
    <Task-category name="&lt;default&gt;"/>
</Task-table>
<Task/><Presentation-Block>
<Group view="code" labelreference="L1316" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZOLUkjbWlHRiQ2JVEld2l0aEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYkLUYsNiVRNURpZmZlcmVudGlhbEdlb21ldHJ5RidGL0YyL0YzUSdub3JtYWxGJ0Y9LUkjbW9HRiQ2LVEiOkYnRj0vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkUvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGVEYrLUY2NiQtRiM2JC1GLDYlUSxMaWVBbGdlYnJhc0YnRi9GMkY9Rj1GP0YrLUY2NiQtRiM2JC1GLDYlUSdUZW5zb3JGJ0YvRjJGPUY9Rj9GKy1GNjYkLUYjNiQtRiw2JVEtR3JvdXBBY3Rpb25zRidGL0YyRj1GPUY/RistRjY2JC1GIzYkLUYsNiVRJlRvb2xzRidGL0YyRj1GPUY/LUYsNiVRLFByZWZlcmVuY2VzRidGL0YyLUY2NiQtRiM2KS1GLDYjUSFGJy1JI21zR0YkNiNRMFNob3dGcmFtZVByb21wdEYnLUZANi1RIixGJ0Y9RkMvRkdGMUZIRkpGTEZORlAvRlNRJjAuMGVtRicvRlZRLDAuMzMzMzMzM2VtRictRkA2LVEiJ0YnRj1GQ0ZGRkhGSkZMRk5GUC9GU1EsMC4xMTExMTExZW1GJy9GVkZgcS1GLDYlRkVGL0YyRmNxRj1GPUY/LUZANi1RIn5GJ0Y9RkNGRkZIRkpGTEZORlBGX3FGaHFGW3JGW3JGKy1GNjYkLUYjNiQtRiw2JVEuTGluZWFyQWxnZWJyYUYnRi9GMkY9Rj1GP0ZbckYrLUY2NiQtRiM2JC1GLDYlUSlQREVUb29sc0YnRi9GMkY9Rj1GP0ZbckYrLUY2NiQtRiM2JC1GLDYlUSxKZXRDYWxjdWx1c0YnRi9GMkY9Rj1GP0YrLUY2NiQtRiM2JS1GLDYlUStBcnJheVRvb2xzRidGL0YyLyUrZXhlY3V0YWJsZUdGRUY9Rj1GP0YrLUY2NiQtRiM2JS1GLDYlUSpMaXN0VG9vbHNGJ0YvRjJGanNGPUY9Rj9GW3JGKy1GNjYkLUYjNiUtRiw2JVEwUG9seW5vbWlhbFRvb2xzRidGL0YyRmpzRj1GPUY/RmpzRj0=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZOLUkjbWlHRiQ2JVEld2l0aEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYkLUYsNiVRNURpZmZlcmVudGlhbEdlb21ldHJ5RidGL0YyL0YzUSdub3JtYWxGJ0Y9LUkjbW9HRiQ2LVEiOkYnRj0vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkUvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGVEYrLUY2NiQtRiM2JC1GLDYlUSxMaWVBbGdlYnJhc0YnRi9GMkY9Rj1GP0YrLUY2NiQtRiM2JC1GLDYlUSdUZW5zb3JGJ0YvRjJGPUY9Rj9GKy1GNjYkLUYjNiQtRiw2JVEtR3JvdXBBY3Rpb25zRidGL0YyRj1GPUY/RistRjY2JC1GIzYkLUYsNiVRJlRvb2xzRidGL0YyRj1GPUY/LUYsNiVRLFByZWZlcmVuY2VzRidGL0YyLUY2NiQtRiM2KS1GLDYjUSFGJy1JI21zR0YkNiNRMFNob3dGcmFtZVByb21wdEYnLUZANi1RIixGJ0Y9RkMvRkdGMUZIRkpGTEZORlAvRlNRJjAuMGVtRicvRlZRLDAuMzMzMzMzM2VtRictRkA2LVEiJ0YnRj1GQ0ZGRkhGSkZMRk5GUC9GU1EsMC4xMTExMTExZW1GJy9GVkZgcS1GLDYlRkVGL0YyRmNxRj1GPUY/LUZANi1RIn5GJ0Y9RkNGRkZIRkpGTEZORlBGX3FGaHFGW3JGW3JGKy1GNjYkLUYjNiQtRiw2JVEuTGluZWFyQWxnZWJyYUYnRi9GMkY9Rj1GP0ZbckYrLUY2NiQtRiM2JC1GLDYlUSlQREVUb29sc0YnRi9GMkY9Rj1GP0ZbckYrLUY2NiQtRiM2JC1GLDYlUSxKZXRDYWxjdWx1c0YnRi9GMkY9Rj1GP0YrLUY2NiQtRiM2JS1GLDYlUStBcnJheVRvb2xzRidGL0YyLyUrZXhlY3V0YWJsZUdGRUY9Rj1GP0YrLUY2NiQtRiM2JS1GLDYlUSpMaXN0VG9vbHNGJ0YvRjJGanNGPUY9Rj9GW3JGKy1GNjYkLUYjNiUtRiw2JVEwUG9seW5vbWlhbFRvb2xzRidGL0YyRmpzRj1GPUY/RmpzRj0=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1309" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1310" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Description</Font><Font bold="false">: This Maple worksheet implements Cartan's prolongation method. We apply Cartan's method to the conformally flat pp-wave with f(x3) = 1 (metric 1) to compute the number of Killing tensors up to degree 4.  (Written by Wijnand Steneker under the supervision of prof. Boris Kruglikov. Supplement to the article 'Killing Tensors in Koutras--McIntosh Spacetimes'.)</Font></Text-field><Text-field style="Text" bold="true" layout="Normal"></Text-field><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Comments:</Font></Text-field><Text-field style="Text" bold="true" layout="Normal"><Font bold="false">-Cubic case: We cannot compute all the <Font encoding="UTF-8">\316\264-values in Maple. This worksheet also contains code to export the generated prolongation matrices to a text file. The ranks can then be computed exactly using the LinBox package in SageMath. See the attached zip file for Sage code that converts the text-file into an integer matrix.</Font></Font></Text-field><Text-field style="Text" bold="true" layout="Normal"><Font bold="false">-Quartic case: For the quartic case, we implement a combinatorial description of the prolongation equations (cf equation 16 in the article). This is necessary to generate the prolongation matrices in a reasonable amount of time.</Font></Text-field><Text-field style="Text" bold="true" layout="Normal"></Text-field><Text-field style="Text" bold="true" layout="Normal"></Text-field><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Results:</Font></Text-field><Text-field style="Text" bold="true" layout="Normal"><Font bold="false">Number of Killing 1-tensors: 6</Font></Text-field><Text-field style="Text" bold="true" layout="Normal"><Font bold="false">Number of Killing 2-tensors: 22</Font></Text-field><Text-field style="Text" bold="true" layout="Normal"><Font bold="false">Number of Killing 3-tensors: 62</Font></Text-field><Text-field style="Text" bold="true" layout="Normal"><Font bold="false">Number of Killing 4-tensors: 148
</Font></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1337" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1338" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Setup:</Font></Text-field><Text-field style="Text" layout="Normal">Here we define the conformally flat pp-wave metric in local coordinates, the Poisson bracket on its cotangent bundle and the Hamiltonian of its geodesic flow.
</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L1311" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYnLUY2NiYtRiM2Ky1GLDYlUSN4MUYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjeDJGJ0YvRjJGQS1GLDYlUSN4M0YnRi9GMkZBLUYsNiVRI3g0RidGL0YyLyUrZXhlY3V0YWJsZUdGSUZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GLDYlUSJNRidGL0YyRl9vRkVGRS1GQjYtUSI6RidGRUZHL0ZLRklGTEZORlBGUkZUL0ZXUSwwLjI3Nzc3NzhlbUYnL0ZaRl9wRl9vRkU=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYnLUY2NiYtRiM2Ky1GLDYlUSN4MUYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjeDJGJ0YvRjJGQS1GLDYlUSN4M0YnRi9GMkZBLUYsNiVRI3g0RidGL0YyLyUrZXhlY3V0YWJsZUdGSUZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GLDYlUSJNRidGL0YyRl9vRkVGRS1GQjYtUSI6RidGRUZHL0ZLRklGTEZORlBGUkZUL0ZXUSwwLjI3Nzc3NzhlbUYnL0ZaRl9wRl9vRkU=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L1303" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzZFLUkjbW5HRiQ2JFEiMkYnRjktRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZpbi1GLDYlUSRkeDRGJ0YvRjJGZW4tRjY2LVEiJkYnRjlGO0Y+RkBGQkZERkZGSEZobkZqbi1GLDYlUSJzRidGL0YyRmVuLUYsNiVRJGR4M0YnRi9GMi1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORltwRldGZW4tRlM2JC1GIzYoRmVuLUklbXN1cEdGJDYlLUYsNiVRI3gxRidGL0YyLUYjNiVGV0YvRjIvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRmdvLUZicDYlLUYsNiVRI3gyRidGL0YyRmdwRmlwLyUrZXhlY3V0YWJsZUdGPUY5RjlGZW5GZG9GZW5GXm8tRiw2JVEidEYnRi9GMkZlbkZkby1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRmpvRlxwLUYsNiVRJGR4MUYnRi9GMkZlbkZeb0ZjcUZlbkZpcUZmcS1GLDYlUSRkeDJGJ0YvRjJGZW5GXm9GY3FGZW5GXHJGYXFGOUY5RmVuLUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGaG5Gam4tRiw2JVFEfk1ldHJpY34xLH5jb25mb3JtYWxseX5mbGF0fnBwfndhdmVGJ0YvRjJGYXFGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzZFLUkjbW5HRiQ2JFEiMkYnRjktRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZpbi1GLDYlUSRkeDRGJ0YvRjJGZW4tRjY2LVEiJkYnRjlGO0Y+RkBGQkZERkZGSEZobkZqbi1GLDYlUSJzRidGL0YyRmVuLUYsNiVRJGR4M0YnRi9GMi1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORltwRldGZW4tRlM2JC1GIzYoRmVuLUklbXN1cEdGJDYlLUYsNiVRI3gxRidGL0YyLUYjNiVGV0YvRjIvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRmdvLUZicDYlLUYsNiVRI3gyRidGL0YyRmdwRmlwLyUrZXhlY3V0YWJsZUdGPUY5RjlGZW5GZG9GZW5GXm8tRiw2JVEidEYnRi9GMkZlbkZkby1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRmpvRlxwLUYsNiVRJGR4MUYnRi9GMkZlbkZeb0ZjcUZlbkZpcUZmcS1GLDYlUSRkeDJGJ0YvRjJGZW5GXm9GY3FGZW5GXHJGYXFGOUY5RmVuLUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGaG5Gam4tRiw2JVFEfk1ldHJpY34xLH5jb25mb3JtYWxseX5mbGF0fnBwfndhdmVGJ0YvRjJGYXFGOQ==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSJnR0YoLUkqbWNvbXBsZXRlRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2JC1JJW1yb3dHRjA2LC1JI21vR0YwNiNRKiZ1bWludXMwO0YoLUYvNiQtRjU2JS1GLzYkLUkjbWlHRjA2I1EkZHgxRigtSSZfSG9sZEdGMDYjNyMtRi82JEZBLUZGNiM3Iy1GLzYkRkEtRkY2IzcjLUkrX0RHcHJvZHVjdEdGKDYjSSRkeDFHNiMvSSdfbG9jYWxHRiZJMF9uMjM4NzYxNTQxMjUxMkdGKC1GODYjUTEmSW52aXNpYmxlVGltZXM7RihGQS1GRjYjNyMtRi82JC1GNTYlRk5GZW5GQS1GRjYjNyMtRlQ2JEZTRlYtRjg2I1EoJm1pbnVzO0YoLUYvNiQtRjU2JS1GLzYkLUZCNiNRJGR4MkYoLUZGNiM3Iy1GLzYkRl1wLUZGNiM3Iy1GLzYkRl1wLUZGNiM3Iy1GVDYjSSRkeDJHNiMvRllJMF9uMjM4NzYwODAzNzM3NkdGKEZlbkZdcC1GRjYjNyMtRi82JC1GNTYlRmhwRmVuRl1wLUZGNiM3Iy1GVDYkRl1xRl9xLUY4NiNRJyZwbHVzO0YoLUYvNiQtRjU2JS1GLzYkLUY1NiUtSShtZmVuY2VkR0YwNiMtRjU2JS1GNTYlLUkjbW5HRjA2I1EiMkYoRmVuLUklbXN1cEdGMDYkLUZCNiNRI3gxRihGYXNGX3ItRjU2JUZhc0Zlbi1GZnM2JC1GQjYjUSN4MkYoRmFzRmVuLUZCNiNRJGR4M0YoLUZGNiM3Iy1GLzYkRmhyLUZGNiM3Iy1GLzYkRmhyLUZGNiM3Iy1GVDYkLCYqJiIiIyIiIilJI3gxR0YmRmZ1Rmd1Rmd1KiZGZnVGZ3UpSSN4MkdGJkZmdUZndUZndUkkZHgzRzYjL0ZZSTBfbjIzODc2MDQ2NDQzODRHRihGZW5GYnQtRkY2IzcjLUYvNiQtRjU2JUZddUZlbkZidC1GRjYjNyMtRlQ2JEZidUZddkZfci1GLzYkLUY1NiUtRi82JEZidC1GRjYjNyMtRi82JEZidC1GRjYjNyMtRi82JEZidC1GRjYjNyMtRlQ2I0ZddkZlbi1GQjYjUSRkeDRGKC1GRjYjNyMtRi82JC1GNTYlRlt4RmVuRmJ4LUZGNiM3Iy1GVDYkRmB4SSRkeDRHNiMvRllJMF9uMjM4NzYwMzUxMjE5MkdGKEZfci1GLzYkLUY1NiUtRi82JEZieC1GRjYjNyMtRi82JEZieC1GRjYjNyMtRi82JEZieC1GRjYjNyMtRlQ2I0ZheUZlbkZidC1GRjYjNyMtRi82JC1GNTYlRmN6RmVuRmJ0LUZGNiM3Iy1GVDYkRmh6Rl12LUZGNiM3Iy1JJF9ER0dGKDYjNyQ3JVEndGVuc29yRihJIk1HRig3JDckUShjb3ZfYmFzRihGYlxsNyI3JzckNyRGZ3VGZ3UhIiI3JDckRmZ1RmZ1RmdcbDckNyQiIiRGXF1sRmR1NyQ3JEZcXWwiIiVGZ3U3JDckRl9dbEZcXWxGZ3VGaFts</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1321" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEjUEJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRImZGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJnRidGL0YyRjlGOS1GNjYtUSgmc3JhcnI7RidGOUY7Rj5GQEZCRkRGRkZIRmVuL0ZORmZuLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUZQNiQtRiM2Ji1GLDYlUSdleHBhbmRGJ0YvRjItRlA2JC1GIzYmLUYsNiVRJGFkZEYnRi9GMi1GUDYkLUYjNjAtRiw2JVElZGlmZkYnRi9GMi1GUDYkLUYjNihGVEZXLUYsNiVRInhGJ0YvRjItRjY2LVEnJnNwYXI7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSJpRidGL0YyRjlGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGZW5GX29GZXAtRlA2JC1GIzYoRmluRlctRiw2JVEicEYnRi9GMkZfcUZicUY5RjktRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZjci1GIzYoRmVwLUZQNiQtRiM2KEZpbkZXRlxxRl9xRmJxRjlGOUZlcUZlcC1GUDYkLUYjNihGVEZXRlxyRl9xRmJxRjlGOUY5RldGYnEtRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIxRidGOS1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSEZickZfby1GY3M2JFEiNEYnRjlGOUY5LyUrZXhlY3V0YWJsZUdGPUY5RjlGXHRGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGZW5GX28tRjY2LVEiI0YnRjlGO0Y+RkBGQkZERkZGSEZlbkZfby1GLDYlUTF+UG9pc3Nvbn5icmFja2V0RidGL0YyRlx0Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEjUEJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRImZGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJnRidGL0YyRjlGOS1GNjYtUSgmc3JhcnI7RidGOUY7Rj5GQEZCRkRGRkZIRmVuL0ZORmZuLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUZQNiQtRiM2Ji1GLDYlUSdleHBhbmRGJ0YvRjItRlA2JC1GIzYmLUYsNiVRJGFkZEYnRi9GMi1GUDYkLUYjNjAtRiw2JVElZGlmZkYnRi9GMi1GUDYkLUYjNihGVEZXLUYsNiVRInhGJ0YvRjItRjY2LVEnJnNwYXI7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSJpRidGL0YyRjlGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGZW5GX29GZXAtRlA2JC1GIzYoRmluRlctRiw2JVEicEYnRi9GMkZfcUZicUY5RjktRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZjci1GIzYoRmVwLUZQNiQtRiM2KEZpbkZXRlxxRl9xRmJxRjlGOUZlcUZlcC1GUDYkLUYjNihGVEZXRlxyRl9xRmJxRjlGOUY5RldGYnEtRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIxRidGOS1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSEZickZfby1GY3M2JFEiNEYnRjlGOUY5LyUrZXhlY3V0YWJsZUdGPUY5RjlGXHRGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGZW5GX28tRjY2LVEiI0YnRjlGO0Y+RkBGQkZERkZGSEZlbkZfby1GLDYlUTF+UG9pc3Nvbn5icmFja2V0RidGL0YyRlx0Rjk=</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1324" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEjeHZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSN4MUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRI3gyRidGL0YyRlItRiw2JVEjeDNGJ0YvRjJGUi1GLDYlUSN4NEYnRi9GMi1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEjeHZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSN4MUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRI3gyRidGL0YyRlItRiw2JVEjeDNGJ0YvRjJGUi1GLDYlUSN4NEYnRi9GMi1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1314" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEkZHh2RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEkZHgxRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEkZHgyRidGL0YyRlItRiw2JVEkZHgzRidGL0YyRlItRiw2JVEkZHg0RidGL0YyLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEkZHh2RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEkZHgxRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEkZHgyRidGL0YyRlItRiw2JVEkZHgzRidGL0YyRlItRiw2JVEkZHg0RidGL0YyLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1315" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYxLUkjbWlHRiQ2JVEiUEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRJGFkZEYnRi9GMi1GUzYkLUYjNi8tRlM2JC1GIzYnLUYsNiVRInBGJ0YvRjItRjY2LVEnJnNwYXI7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSJpRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZbcC1GLDYlUSRkeHZGJ0YvRjItRlM2Ji1GIzYlRmJvRmVvRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmpvL0ZOUSwwLjMzMzMzMzNlbUYnRmdvRmJvLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMUYnRjktRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRidGXHAtRmRxNiRRIjRGJ0Y5RmVvRjlGOUZlb0Y5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEiSEYnRi9GMkY1LUYsNiVRMENvbnRyYWN0SW5kaWNlc0YnRi9GMi1GUzYkLUYjNjItRiw2JVEuSW52ZXJzZU1ldHJpY0YnRi9GMi1GUzYkLUYjNiUtRiw2JVEiZ0YnRi9GMkZlb0Y5RjlGanBGZ29GK0Znby1GNjYtUSImRidGOUY7Rj5GQEZCRkRGRkZIRmpvRlxwLUYsNiVRInRGJ0YvRjJGZ29GK0ZqcEZnby1GUzYmLUYjNictRlM2Ji1GIzYnRmNxRmpwRmNxRmVvRjlGOUZkcEZncEZqcC1GUzYmLUYjNictRmRxNiRRIjJGJ0Y5RmpwRmh0RmVvRjlGOUZkcEZncEZlb0Y5RjlGZHBGZ3BGZ29GZW9GOUY5LUY2Ni1RIjtGJ0Y5RjtGXXFGQEZCRkRGRkZIRmpvRk1GZ28tRjY2LVEiI0YnRjlGO0Y+RkBGQkZERkZGSEZqb0ZccC1GLDYlUT5+SGFtaWx0b25pYW5+b2Z+R2VvZGVzaWN+Rmxvd0YnRi9GMkZlb0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYxLUkjbWlHRiQ2JVEiUEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRJGFkZEYnRi9GMi1GUzYkLUYjNi8tRlM2JC1GIzYnLUYsNiVRInBGJ0YvRjItRjY2LVEnJnNwYXI7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSJpRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZbcC1GLDYlUSRkeHZGJ0YvRjItRlM2Ji1GIzYlRmJvRmVvRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmpvL0ZOUSwwLjMzMzMzMzNlbUYnRmdvRmJvLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMUYnRjktRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRidGXHAtRmRxNiRRIjRGJ0Y5RmVvRjlGOUZlb0Y5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEiSEYnRi9GMkY1LUYsNiVRMENvbnRyYWN0SW5kaWNlc0YnRi9GMi1GUzYkLUYjNjItRiw2JVEuSW52ZXJzZU1ldHJpY0YnRi9GMi1GUzYkLUYjNiUtRiw2JVEiZ0YnRi9GMkZlb0Y5RjlGanBGZ29GK0Znby1GNjYtUSImRidGOUY7Rj5GQEZCRkRGRkZIRmpvRlxwLUYsNiVRInRGJ0YvRjJGZ29GK0ZqcEZnby1GUzYmLUYjNictRlM2Ji1GIzYnRmNxRmpwRmNxRmVvRjlGOUZkcEZncEZqcC1GUzYmLUYjNictRmRxNiRRIjJGJ0Y5RmpwRmh0RmVvRjlGOUZkcEZncEZlb0Y5RjlGZHBGZ3BGZ29GZW9GOUY5LUY2Ni1RIjtGJ0Y5RjtGXXFGQEZCRkRGRkZIRmpvRk1GZ28tRjY2LVEiI0YnRjlGO0Y+RkBGQkZERkZGSEZqb0ZccC1GLDYlUT5+SGFtaWx0b25pYW5+b2Z+R2VvZGVzaWN+Rmxvd0YnRi9GMkZlb0Y5</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2JVEiSEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORlMtRiM2KC1JI21uR0YkNiRRIjJGJ0Y5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GaW4tSSVtc3VwR0YkNiUtRiw2JVEjcDRGJ0YvRjJGVy8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGZW4tRlxvNiUtRiw2JVEjeDFGJ0YvRjJGV0Zhb0Y5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGUkZULUYjNihGV0ZlbkZbb0Zlbi1GXG82JS1GLDYlUSN4MkYnRi9GMkZXRmFvRjlGaW8tRlxvNiUtRiw2JVEjcDFGJ0YvRjJGV0Zhb0Zpby1GXG82JS1GLDYlUSNwMkYnRi9GMkZXRmFvLUY2Ni1RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSEZSRlQtRiM2KEZXRmVuLUYsNiVRI3AzRidGL0YyRmVuRl5vRjlGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSJIR0YoLCwqKCIiIyIiIilJI3A0R0YoRjBGMSlJI3gxR0YmRjBGMSEiIiooRjBGMUYyRjEpSSN4MkdGJkYwRjFGNiokKUkjcDFHRihGMEYxRjYqJClJI3AyR0YoRjBGMUY2KihGMEYxSSNwM0dGKEYxRjNGMUYxNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1340" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1339" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Font bold="true">Implementing Cartan's prolongation method (algorithm 1):</Font>
Here we define several procedures that simplify the implementation of algorithm 1. Note that we encode multi-indices as lists (with four entries). 

</Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1322" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY7LUkjbWlHRiQ2JVEmRGlmZkpGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSJ+RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkwtRjY2LVEqJmNvbG9uZXE7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjI3Nzc3NzhlbUYnL0ZORlMtRjY2L1ElcHJvY0YnLyUlYm9sZEdGMS9GM1ElYm9sZEYnLyUrZm9udHdlaWdodEdGZW5GO0Y+RkBGQkZERkZGSEZKRk0tSShtZmVuY2VkR0YkNiQtRiM2KS1GLDYlUSJmRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGSi9GTlEsMC4zMzMzMzMzZW1GJ0Y1LUYsNiVRIkpGJ0YvRjItRjY2LVEtJlByb3BvcnRpb247RidGOUY7Rj5GQEZCRkRGRkZIRlJGVC1GLDYlUSVsaXN0RidGL0YyRjlGOUY1LUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRW3F+VGhpc35wcm9jZWR1cmV+Y29tcHV0ZXN+dGhlfmhpZ2hlcn5vcmRlcn5wYXJ0aWFsfm9mfmF+ZnVuY3Rpb25+YWNjb3JkaW5nfnRvfnRoZX5tdWx0aS1pbmRleH5KLn5GJ0YvRjItSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGTC8lJmRlcHRoR0ZqcC8lKmxpbmVicmVha0dRKG5ld2xpbmVGJ0Y1RjVGNUY1RjUtRiw2JVElZGlmZkYnRi9GMi1GaW42JC1GIzY8Rl1vRmBvRjUtRiw2JVEjeDFGJ0YvRjItRjY2LVEiJEYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GZm8tRmluNiYtRiM2JC1JI21uR0YkNiRRIjFGJ0Y5RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zgb0Y1LUYsNiVRI3gyRidGL0YyRlxyRmZvLUZpbjYmLUYjNiQtRmRyNiRRIjJGJ0Y5RjlGOUZnckZqckZgb0Y1LUYsNiVRI3gzRidGL0YyRlxyRmZvLUZpbjYmLUYjNiQtRmRyNiRRIjNGJ0Y5RjlGOUZnckZqckZgb0Y1LUYsNiVRI3g0RidGL0YyRlxyRmZvLUZpbjYmLUYjNiQtRmRyNiRRIjRGJ0Y5RjlGOUZnckZqckY5RjktRjY2LVEiO0YnRjlGO0Zjb0ZARkJGREZGRkhGSkZURjVGZXAtRjY2L1EkZW5kRidGWEZaRmZuRjtGPkZARkJGREZGRkhGSkZNRjVGVS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRlJGVC8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY7LUkjbWlHRiQ2JVEmRGlmZkpGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSJ+RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkwtRjY2LVEqJmNvbG9uZXE7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjI3Nzc3NzhlbUYnL0ZORlMtRjY2L1ElcHJvY0YnLyUlYm9sZEdGMS9GM1ElYm9sZEYnLyUrZm9udHdlaWdodEdGZW5GO0Y+RkBGQkZERkZGSEZKRk0tSShtZmVuY2VkR0YkNiQtRiM2KS1GLDYlUSJmRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGSi9GTlEsMC4zMzMzMzMzZW1GJ0Y1LUYsNiVRIkpGJ0YvRjItRjY2LVEtJlByb3BvcnRpb247RidGOUY7Rj5GQEZCRkRGRkZIRlJGVC1GLDYlUSVsaXN0RidGL0YyRjlGOUY1LUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRW3F+VGhpc35wcm9jZWR1cmV+Y29tcHV0ZXN+dGhlfmhpZ2hlcn5vcmRlcn5wYXJ0aWFsfm9mfmF+ZnVuY3Rpb25+YWNjb3JkaW5nfnRvfnRoZX5tdWx0aS1pbmRleH5KLn5GJ0YvRjItSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGTC8lJmRlcHRoR0ZqcC8lKmxpbmVicmVha0dRKG5ld2xpbmVGJ0Y1RjVGNUY1RjUtRiw2JVElZGlmZkYnRi9GMi1GaW42JC1GIzY8Rl1vRmBvRjUtRiw2JVEjeDFGJ0YvRjItRjY2LVEiJEYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GZm8tRmluNiYtRiM2JC1JI21uR0YkNiRRIjFGJ0Y5RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zgb0Y1LUYsNiVRI3gyRidGL0YyRlxyRmZvLUZpbjYmLUYjNiQtRmRyNiRRIjJGJ0Y5RjlGOUZnckZqckZgb0Y1LUYsNiVRI3gzRidGL0YyRlxyRmZvLUZpbjYmLUYjNiQtRmRyNiRRIjNGJ0Y5RjlGOUZnckZqckZgb0Y1LUYsNiVRI3g0RidGL0YyRlxyRmZvLUZpbjYmLUYjNiQtRmRyNiRRIjRGJ0Y5RjlGOUZnckZqckY5RjktRjY2LVEiO0YnRjlGO0Zjb0ZARkJGREZGRkhGSkZURjVGZXAtRjY2L1EkZW5kRidGWEZaRmZuRjtGPkZARkJGREZGRkhGSkZNRjVGVS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRlJGVC8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1319" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1366" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1269" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1383" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Note that there are (4 + d -1 choose d) coefficient functions for a polynomial in momenta of degree d.</Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1433" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1385" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">We define a procedure to compute the prolongations of the Killing PDE. The procedure requires the degree d of the Killing tensor as input.</Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L1381" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1382" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZmdC1JI21pR0YkNiVRKEpldFZhcnNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GNjYvUSVwcm9jRicvJSVib2xkR0YxL0YzUSVib2xkRicvJStmb250d2VpZ2h0R0ZVRjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GWS1JKG1mZW5jZWRHRiQ2JC1GIzYsLUYsNiVRIk1GJ0YvRjItRjY2LVEtJlByb3BvcnRpb247RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUShpbnRlZ2VyRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGWC9GTlEsMC4zMzMzMzMzZW1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRlhGWi1GLDYlUSJkRidGL0YyRl1vRmBvLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEiI0YnRjlGO0Y+RkBGQkZERkZGSEZYRlotRiw2JVFqcn5UaGlzfnByb2NlZHVyZX5nZW5lcmF0ZXN+dGhlfmpldH52YXJpYWJsZXN+b2Z+dGhlfmNvZWZmaWNpZW50fmZ1bmN0aW9uc35vZn5hfnBvbHlub21pYWx+aW5+bW9tZW50YX5vZn5kZWdyZWV+ZH51cH50b35vcmRlcn5NLn5GJ0YvRjItSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGWS8lJmRlcHRoR0ZccS8lKmxpbmVicmVha0dRKG5ld2xpbmVGJ0Zpby1GNjYvUSZsb2NhbEYnRlJGVEZWRjtGPkZARkJGREZGRkhGWEZaRmlvLUYsNiVRI0pWRidGL0YyRmNvLUYsNiVRImlGJ0YvRjJGY29GaW8tRiw2JVEibEYnRi9GMkZjb0Zpby1GLDYlUSJKRidGL0YyLUY2Ni1RIjtGJ0Y5RjtGZm9GQEZCRkRGRkZIRlhGTUZncEZncUY1RmlvLUZmbjYmLUYjNictRiw2I1EhRictRiM2JS1GLDYlUSRzZXFGJ0YvRjItRmZuNiQtRiM2LC1GZm42JC1GIzYmLUYsNiVRImFGJ0YvRjItRjY2LVEnJnNwYXI7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZqcUY5RjktRmZuNiYtRiM2JEZqckY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGY29GanEtRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIxRidGOS1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJ0ZaLUYjNiUtRiw2JVEpYmlub21pYWxGJy9GMEY9RjktRmZuNiQtRiM2Ky1GXnU2JFEiNEYnRjktRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSEZkdS9GTkZldUZccC1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRmR1RmZ2Rl11RmNvRmlvRlxwRjlGOUY5RmpyRjlGOUY5RmpyRl9wRjlGOS9GZXRRInxmckYnL0ZodFEifGhyRidGY3JGZ3BGZ3AtRjY2L1EkZm9yRidGUkZURlZGO0Y+RkBGQkZERkZGSEZYRlpGaW9GXXJGaW8tRjY2L1EjaW5GJ0ZSRlRGVkY7Rj5GQEZCRkRGRkZIRlhGWkZpb0Zfcy1GZm42JC1GIzYsLUYsNiVRImJGJ0YvRjJGY29GaHdGanRGXXVGYXVGZnVGanJGX3BGOUY5RmlvLUY2Ni9RI2RvRidGUkZURlZGO0Y+RkBGQkZERkZGSEZYRlpGZ3BGaW9GaW9GaW9GaW9GaW9GXndGaW9GanFGaW9GYXdGaW9GX3MtRmZuNiQtRiM2LC1GLDYlUSJjRidGL0YyRmNvRmlvRmJ4Rmp0Rl11RmF1RmpuRl9wRjlGOUZpb0ZbeEZpb0ZncEZpb0Zpb0Zpb0Zpb0Zpb0Zpb0Zpb0Zpb0Zpb0Zpb0Zed0Zpb0ZgckZpb0Zhd0Zpby1GLDYlUS9wYXJ0aWFsZGVybGlzdEYnRi9GMi1GZm42JC1GIzYlRmpxRl9wRjlGOUZpb0ZbeEZncEZpb0Zpb0Zpb0Zpb0Zpb0Zpb0Zpb0Zpb0Zpb0Zpb0Zpb0Zpb0Zpb0Zpb0Zpb0ZncUZpb0Y1RmlvRmdxRmlvLUY2Ni9RJnVuaW9uRidGUkZURlZGO0Y+RkBGQkZERkZGSEZYRlpGaW8tRmZuNiYtRiM2Ji1GZm42JC1GIzYnRmpzRl10Rl1yRl9wRjlGOS1GZm42Ji1GIzYmRl9zLUZmbjYkLUYjNiVGYHJGX3BGOUY5Rl9wRjlGOUZkdEZndEZfcEY5RjlGanZGXHdGY3JGaW9GYXAtRiw2JVFbb35zZXEoSil+dHVybnN+dGhlfmxpc3R+Sn5pbnRvfmFufmV4cHJlc3Npb25+c2VxdWVuY2Usfm5lY2Vzc2FyeSFGJ0YvRjJGZ3BGaW9GaW9GaW9GaW9GaW9GaW9GaW9GaW9GaW9GaW8tRjY2L1EkZW5kRidGUkZURlZGO0Y+RkBGQkZERkZGSEZYRlpGaW9GW3hGY3JGaW9GaW9GaW9GaW9GaW9GaW9GZ3BGaW9GaW9GaW9GaW9GaW9GYnpGaW9GW3hGY3JGaW9GZ3BGaW9GYnpGaW9GW3hGY3JGZ3BGaW9GZ3FGY3JGZ3BGYnpGaW9GTy1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZfcEY5">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</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1380" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZfeC1JI21pR0YkNiVRM1Byb2xvbmdhdGlvbk1hdHJpeEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUY2Ni9RJXByb2NGJy8lJWJvbGRHRjEvRjNRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRlVGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZZLUkobWZlbmNlZEdGJDYkLUYjNi4tRiw2JVEiRkYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRlgvRk5RLDAuMzMzMzMzM2VtRictRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZYRlotRiw2JVEiTUYnRi9GMi1GNjYtUS0mUHJvcG9ydGlvbjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRKGludGVnZXJGJ0YvRjJGXW9GY28tRiw2JVEiZEYnRi9GMkZpb0ZccEY5RjlGY28tRjY2LVEiI0YnRjlGO0Y+RkBGQkZERkZGSEZYRlotRiw2JVFib35Db21wdXRlc350aGV+TSd0aH5wcm9sb25nYXRpb25+bWF0cml4fmZvcn50aGV+S2lsbGluZ35QREV+b2Z+ZGVncmVlfmQuRidGL0YyLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRlkvJSZkZXB0aEdGXXEvJSpsaW5lYnJlYWtHUShuZXdsaW5lRidGY28tRjY2L1EmbG9jYWxGJ0ZSRlRGVkY7Rj5GQEZCRkRGRkZIRlhGWkZjby1GLDYlUSJSRidGL0YyRl1vRmNvLUYsNiVRI1IyRidGL0YyRl1vRmNvLUYsNiVRIkVGJ0YvRjJGXW8tRiw2JVEiZUYnRi9GMkZdby1GLDYlUSJWRidGL0YyRl1vLUYsNiVRInZGJ0YvRjJGXW8tRiw2JVEkTWF0RidGL0YyRl1vLUYsNiVRImlGJ0YvRjJGXW8tRiw2JVEiY0YnRi9GMkZdby1GLDYlUSJrRidGL0YyRl1vLUYsNiVRImpGJ0YvRjJGXW8tRiw2JVEic0YnRi9GMi1GNjYtUSI7RidGOUY7RmBvRkBGQkZERkZGSEZYRk1GaHBGaHBGaHFGNS1GZm42Ji1GIzYkLUYsNiNRIUYnRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZcdEZjb0ZocEZbckY1Rl90Rlx0RmhwRl5yRjUtRiw2JVEtUHJvbG9uZ2F0aW9uRidGL0YyLUZmbjYkLUYjNilGam5GXW9GY29GZm9GXW9GX3BGOUY5Rlx0RmNvRmFyRjUtRiw2JVElbm9wc0YnRi9GMi1GZm42JC1GIzYkRl5yRjlGOUZcdEZjb0ZicC1GLDYlUVJ+R2VuZXJhdGV+dGhlfmVxdWF0aW9uc35vZn50aGV+TSd0aH5wcm9sb25nYXRpb24uRidGL0YyRmhwRmRyRjUtRiw2JVEoSmV0VmFyc0YnRi9GMi1GZm42JC1GIzYoRmZvLUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GaHYtSSNtbkdGJDYkUSIxRidGOUZdb0ZfcEY5RjlGXHRGY29GZ3JGNUZjdS1GZm42JC1GIzYkRmRyRjlGOUZcdEZjb0ZicC1GLDYlUVF+R2VuZXJhdGV+YWxsfnRoZX5qZXR+dmFyaWFibGVzfnB1fnRvfm9yZGVyfk0rMS5GJ0YvRjJGaHBGanJGNS1GLDYlUSdNYXRyaXhGJ0YvRjItRmZuNiQtRiM2LkZhckZdb0ZnckZdb0Zjby1GW3c2JFEiMEYnRjlGXW9GY28tRiw2JVEoc3RvcmFnZUYnRi9GMi1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSdzcGFyc2VGJ0YvRjJGOUY5Rlx0RmNvRmJwLUYsNiVRRX5HZW5lcmF0ZX5hfm1hdHJpeH53aXRofm9ubHl+emVyb2VzLkYnRi9GMkZocEZjby1GNjYvUSRmb3JGJ0ZSRlRGVkY7Rj5GQEZCRkRGRkZIRlhGWkZjb0Zdc0Zjby1GNjYvUSNpbkYnRlJGVEZWRjtGPkZARkJGREZGRkhGWEZaRmNvLUZmbjYmLUYjNiUtRiw2JVEkc2VxRidGL0YyLUZmbjYkLUYjNiotRiw2JVEiYUYnRi9GMkZdb0ZcekZieEZqdi1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSEZndkZaRmFyRjlGOUY5RjlGZnRGaXRGY28tRjY2L1EjZG9GJ0ZSRlRGVkY7Rj5GQEZCRkRGRkZIRlhGWkZcdEZocEZjb0Zjb0Zjb0Zjb0Zjb0Zjb0Zgc0Y1LUZmbjYmLUYjNiUtRiw2JVEnY29lZmZzRidGL0YyLUZmbjYkLUYjNi1GXnItRmZuNiYtRiM2JEZdc0Y5RjlGZnRGaXRGXW9GY29GZHJGXW9GY28tRjY2LVEiJ0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4xMTExMTExZW1GJ0ZaRmNzRmRbbEY5RjlGOUY5RmZ0Rml0LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmNvRmJwLUYsNiVRZm5+RmluZH50aGV+bm9uemVyb35jb2VmZmljaWVudHN+aW5+ZWFjaH5lcXVhdGlvbn5vZn50aGV+UERFLkYnRi9GMkZocEZjb0Zjb0Zjb0Zjb0Zjb0Zjb0Zjc0Y1LUZmbjYmLUYjNiRGY3NGOUY5RmZ0Rml0Rlx0RmhwRmhwRmNvRmNvRmNvRmNvRmNvRmNvRlt5RmNvRmZzRmNvRl55RmNvLUZmbjYmLUYjNiVGZXktRmZuNiQtRiM2Ky1GLDYlUSJiRidGL0YyRl1vRltdbEZieEZqdkZfekZjdS1GZm42JEZhXGxGOUY5RjlGOUY5RmZ0Rml0RmNvRmJ6RmlbbEZocEZjb0Zjb0Zjb0Zjb0Zjb0Zjb0Zjb0Zjb0Zjb0Zjb0Zpc0Y1LUYsNiVRJ1NlYXJjaEYnRi9GMi1GZm42JC1GIzYoRmNzLUZmbjYmLUYjNiRGZnNGOUY5RmZ0Rml0Rl1vRmNvRmRyRjlGOUZcdEZjb0ZicC1GLDYlUVxyflNlYXJjaH5mb3J+dGhlfmluZGV4fm9mfnRoZX5qZXR+dmFyaWFibGV+Y29ycmVzcG9uZGluZ350b350aGV+bm9uemVyb35jb2VmZmljaWVudHN+aW5+dGhlfmxpc3R+b2Z+amV0fnZhcmlhYmxlcy5GJ0YvRjJGaHBGY29GY29GY29GY29GY29GY29GY29GY29GY29GY29GanItRmZuNiYtRiM2JkZdc0Zdb0Zpc0Y5RjlGZnRGaXRGNUZgc0ZnXWxGXHRGY29GYnAtRiw2JVFDfkdlbmVyYXRlfnRoZX5wcm9sb25nYXRpb25+bWF0cml4LkYnRi9GMkZocEZjb0Zjb0Zjb0Zjb0Zjb0Zjby1GNjYvUSRlbmRGJ0ZSRlRGVkY7Rj5GQEZCRkRGRkZIRlhGWkZjb0ZiekZpW2xGaHBGZV5sRmNvRmJ6RmlbbEZjb0Zjb0ZocC1GLDYlUSVldmFsRidGL0YyLUZmbjYkLUYjNihGanJGXW9GY28tRmZuNiYtRiM2My1GLDYlUSN4MUYnRi9GMkZieEZqdkZdby1GLDYlUSN4MkYnRi9GMkZieC1GW3c2JFEiMkYnRjlGXW8tRiw2JVEjeDNGJ0YvRjJGYngtRlt3NiRRIjNGJ0Y5Rl1vLUYsNiVRI3g0RidGL0YyRmJ4LUZbdzYkUSI0RidGOS8lK2V4ZWN1dGFibGVHRj1GOUY5RmZ0Rml0RmhgbEY5RjlGXHRGaHBGZV5sRmNvRk9GaVtsRmhgbEY5</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1402" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1395" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1351" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1360" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Linear
</Font></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L1357" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEldGltZUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRK0FsZ29yaXRobTFGJ0YvRjItRjY2JC1GIzYlLUkjbW5HRiQ2JFEiMUYnL0YzUSdub3JtYWxGJy8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnRkVGRUZHRkVGRS1JI21vR0YkNi1RIn5GJ0ZFLyUmZmVuY2VHRkkvJSpzZXBhcmF0b3JHRkkvJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGaG4tRks2LVEiI0YnRkVGTkZQRlJGVEZWRlhGWkZmbkZpbi1GLDYlUWNvflRoZXJlfmFyZX43fktpbGxpbmd+dmVjdG9ycy5+SXR+dG9va343fnNlY29uZHN+dG9+ZmluaXNofnRoZX5hbGdvcml0aG0uRidGL0YyRkdGRQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEldGltZUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRK0FsZ29yaXRobTFGJ0YvRjItRjY2JC1GIzYlLUkjbW5HRiQ2JFEiMUYnL0YzUSdub3JtYWxGJy8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnRkVGRUZHRkVGRS1JI21vR0YkNi1RIn5GJ0ZFLyUmZmVuY2VHRkkvJSpzZXBhcmF0b3JHRkkvJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGaG4tRks2LVEiI0YnRkVGTkZQRlJGVEZWRlhGWkZmbkZpbi1GLDYlUWNvflRoZXJlfmFyZX43fktpbGxpbmd+dmVjdG9ycy5+SXR+dG9va343fnNlY29uZHN+dG9+ZmluaXNofnRoZX5hbGdvcml0aG0uRidGL0YyRkdGRQ==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIzEwRidGL0Yv">NiQiIiEiIzU=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIzEwRidGL0Yv">NiQiIiIiIzU=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjdGJ0YvRi8=">NiQiIiMiIig=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjdGJ0YvRi8=">NiQiIiQiIig=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEmNi40ODRGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JCIlJVsnISIk</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1350" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Quadratic</Font></Text-field><Text-field style="Text" bold="true" layout="Normal"></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1349" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1348" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEldGltZUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRK0FsZ29yaXRobTFGJ0YvRjItRjY2JC1GIzYkLUkjbW5HRiQ2JFEiMkYnL0YzUSdub3JtYWxGJ0ZFRkVGRUZFLUkjbW9HRiQ2LVEifkYnRkUvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRk0vJSlzdHJldGNoeUdGTS8lKnN5bW1ldHJpY0dGTS8lKGxhcmdlb3BHRk0vJS5tb3ZhYmxlbGltaXRzR0ZNLyUnYWNjZW50R0ZNLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGZm4tRkg2LVEiI0YnRkVGS0ZORlBGUkZURlZGWEZaRmduLUYsNiVRZHB+VGhlcmV+YXJlfjI4fktpbGxpbmd+Mi10ZW5zb3JzLn5JdH50b29rfjE0MzM2fnNlY29uZHN+PX40fmhvdXJzfnRvfmZpbmlzaH50aGV+YWxnb3JpdGhtLkYnRi9GMi8lK2V4ZWN1dGFibGVHRk1GRQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEldGltZUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRK0FsZ29yaXRobTFGJ0YvRjItRjY2JC1GIzYkLUkjbW5HRiQ2JFEiMkYnL0YzUSdub3JtYWxGJ0ZFRkVGRUZFLUkjbW9HRiQ2LVEifkYnRkUvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRk0vJSlzdHJldGNoeUdGTS8lKnN5bW1ldHJpY0dGTS8lKGxhcmdlb3BHRk0vJS5tb3ZhYmxlbGltaXRzR0ZNLyUnYWNjZW50R0ZNLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGZm4tRkg2LVEiI0YnRkVGS0ZORlBGUkZURlZGWEZaRmduLUYsNiVRZHB+VGhlcmV+YXJlfjI4fktpbGxpbmd+Mi10ZW5zb3JzLn5JdH50b29rfjE0MzM2fnNlY29uZHN+PX40fmhvdXJzfnRvfmZpbmlzaH50aGV+YWxnb3JpdGhtLkYnRi9GMi8lK2V4ZWN1dGFibGVHRk1GRQ==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIzMwRidGL0Yv">NiQiIiEiI0k=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIzUwRidGL0Yv">NiQiIiIiI10=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIzUwRidGL0Yv">NiQiIiMiI10=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIzM3RidGL0Yv">NiQiIiQiI1A=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIzI5RidGL0Yv">NiQiIiUiI0g=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiNUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIzI4RidGL0Yv">NiQiIiYiI0c=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiNkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIzI4RidGL0Yv">NiQiIiciI0c=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEqMTQzMzYuMzI4RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">JCIpR2pMOSEiJA==</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1347" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1396" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Cubic:</Font></Text-field><Text-field style="Text" layout="Normal">Running Algorithm1 in Maple is not conclusive. Therefore we need to export the matrices to a text file and compute the ranks using LinBox in SageMath.</Text-field><Text-field style="Text" bold="true" layout="Normal"></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1346" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVErQWxnb3JpdGhtMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUkjbW5HRiQ2JFEiM0YnL0YzUSdub3JtYWxGJy8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnRj5GPi1JI21vR0YkNi1RIn5GJ0Y+LyUmZmVuY2VHRkIvJSpzZXBhcmF0b3JHRkIvJSlzdHJldGNoeUdGQi8lKnN5bW1ldHJpY0dGQi8lKGxhcmdlb3BHRkIvJS5tb3ZhYmxlbGltaXRzR0ZCLyUnYWNjZW50R0ZCLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGV0ZARj4=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVErQWxnb3JpdGhtMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUkjbW5HRiQ2JFEiM0YnL0YzUSdub3JtYWxGJy8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnRj5GPi1JI21vR0YkNi1RIn5GJ0Y+LyUmZmVuY2VHRkIvJSpzZXBhcmF0b3JHRkIvJSlzdHJldGNoeUdGQi8lKnN5bW1ldHJpY0dGQi8lKGxhcmdlb3BHRkIvJS5tb3ZhYmxlbGltaXRzR0ZCLyUnYWNjZW50R0ZCLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGV0ZARj4=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIzY1RidGL0Yv">NiQiIiEiI2w=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRJDEyNUYnRi9GLw==">NiQiIiIiJEQi</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRJDE3NUYnRi9GLw==">NiQiIiMiJHYi</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRJDE3NUYnRi9GLw==">NiQiIiQiJHYi</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1344" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L1408" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVEjSTNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSxwb2x5bW9tZW50YUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUkjbW5HRiQ2JFEiM0YnRjkvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORl5vLUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGXW9GX28tRiw2JVFbcH5HZW5lcmF0ZX5hbn5hcmJpdHJhcnl+Y3ViaWN+cG9seW5vbWlhbC5+VGhlcmV+YXJlfjIwfmNvZWZmaWNpZW50fmZ1bmN0aW9uc35hX2kuRidGL0YyRmVuRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVEjSTNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSxwb2x5bW9tZW50YUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUkjbW5HRiQ2JFEiM0YnRjkvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORl5vLUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGXW9GX28tRiw2JVFbcH5HZW5lcmF0ZX5hbn5hcmJpdHJhcnl+Y3ViaWN+cG9seW5vbWlhbC5+VGhlcmV+YXJlfjIwfmNvZWZmaWNpZW50fmZ1bmN0aW9uc35hX2kuRidGL0YyRmVuRjk=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L1407" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEjRTNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYmLUYsNiVRJ2NvZWZmc0YnRi9GMi1GUDYkLUYjNigtRiw2JVEnZXhwYW5kRidGL0YyLUZQNiQtRiM2Ji1GLDYlUSNQQkYnRi9GMi1GUDYkLUYjNictRiw2JVEjSTNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJIRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjlGYXBGOUY5RmZvLUZQNiYtRiM2Ky1GLDYlUSNwMUYnRi9GMkZmby1GLDYlUSNwMkYnRi9GMkZmby1GLDYlUSNwM0YnRi9GMkZmby1GLDYlUSNwNEYnRi9GMkZhcEY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYXBGOUY5RmFwRjlGOS9GZHFRInxmckYnL0ZncVEifGhyRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZqby9GTkZbcC1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRmpvRmNyLUYsNiVRYXF+R2VuZXJhdGV+dGhlflBERX5vYnRhaW5lZH5mcm9tfnRoZX5Qb2lzc29ufmJyYWNrZXR+b2Z+dGhlfmN1YmljfnBvbHlub21pYWx+STN+d2l0aH50aGV+SGFtaWx0b25pYW5+SC5GJ0YvRjJGYXBGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEjRTNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYmLUYsNiVRJ2NvZWZmc0YnRi9GMi1GUDYkLUYjNigtRiw2JVEnZXhwYW5kRidGL0YyLUZQNiQtRiM2Ji1GLDYlUSNQQkYnRi9GMi1GUDYkLUYjNictRiw2JVEjSTNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJIRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjlGYXBGOUY5RmZvLUZQNiYtRiM2Ky1GLDYlUSNwMUYnRi9GMkZmby1GLDYlUSNwMkYnRi9GMkZmby1GLDYlUSNwM0YnRi9GMkZmby1GLDYlUSNwNEYnRi9GMkZhcEY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYXBGOUY5RmFwRjlGOS9GZHFRInxmckYnL0ZncVEifGhyRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZqby9GTkZbcC1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRmpvRmNyLUYsNiVRYXF+R2VuZXJhdGV+dGhlflBERX5vYnRhaW5lZH5mcm9tfnRoZX5Qb2lzc29ufmJyYWNrZXR+b2Z+dGhlfmN1YmljfnBvbHlub21pYWx+STN+d2l0aH50aGV+SGFtaWx0b25pYW5+SC5GJ0YvRjJGYXBGOQ==</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1410" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1409" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2JVEkUE1DRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEzUHJvbG9uZ2F0aW9uTWF0cml4RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNigtRiw2JVEjRTNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJuRidGL0YyRlotSSNtbkdGJDYkUSIzRidGOUY5RjktRjY2LVEiO0YnRjlGO0ZnbkZARkJGREZGRkhGaG5GTS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmhuL0ZORmluLUYsNiVRKkRpbWVuc2lvbkYnRi9GMi1GUzYkLUYjNiRGK0Y5RjlGY29GZm8tRiw2JVEtRXhwb3J0TWF0cml4RidGL0YyLUZTNiQtRiM2Jy1GLDYjUSFGJy1JI21zR0YkNiNRTFBhdGhUby9hbGcxX3Bwd2F2ZV9tZXRyaWMzX2N1YmljX3Byb2xfbi50eHRGJ0ZaRitGOUY5RmZvLUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGaG5GaW8tRiw2JVE9fkV4cG9ydH5NYXRyaXh+dG9+dGV4dH5maWxlLkYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2JVEkUE1DRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEzUHJvbG9uZ2F0aW9uTWF0cml4RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNigtRiw2JVEjRTNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJuRidGL0YyRlotSSNtbkdGJDYkUSIzRidGOUY5RjktRjY2LVEiO0YnRjlGO0ZnbkZARkJGREZGRkhGaG5GTS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmhuL0ZORmluLUYsNiVRKkRpbWVuc2lvbkYnRi9GMi1GUzYkLUYjNiRGK0Y5RjlGY29GZm8tRiw2JVEtRXhwb3J0TWF0cml4RidGL0YyLUZTNiQtRiM2Jy1GLDYjUSFGJy1JI21zR0YkNiNRTFBhdGhUby9hbGcxX3Bwd2F2ZV9tZXRyaWMzX2N1YmljX3Byb2xfbi50eHRGJ0ZaRitGOUY5RmZvLUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGaG5GaW8tRiw2JVE9fkV4cG9ydH5NYXRyaXh+dG9+dGV4dH5maWxlLkYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1412" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1414" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1405" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1294" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Quartic Case: 
</Font><Font bold="false">For the quartic case, we use a combinatorial description of the prolongation equation. See pages 7-8 and equation (16) in the article. </Font><Font bold="true">
</Font><Font bold="false">We generate the prolongation matrices and then export them into a text file. We compute the ranks using the LinBox package in SageMath.</Font><Font bold="true">
</Font></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1292" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1304" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZBLUkjbWlHRiQ2JVElZmFjdEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUY2Ni9RJXByb2NGJy8lJWJvbGRHRjEvRjNRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRlVGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZZLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2JVEiTEYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGWEZaLUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGWEZaLUYsNiVRWX5UaGlzfnByb2NlZHVyZX5jb21wdXRlc350aGV+ZmFjdG9yaWFsfm9mfmF+bXVsdGktaW5kZXguRidGL0YyLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRlkvJSZkZXB0aEdGXXAvJSpsaW5lYnJlYWtHUShuZXdsaW5lRidGam4tRmZuNiYtRiM2JS1JI21uR0YkNiRRIjFGJ0Y5Rl1vRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUSIhRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjExMTExMTFlbUYnL0ZORmdxLUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSEZYRlpGam4tRmZuNiYtRiM2JS1GanA2JFEiMkYnRjlGXW9GOUY5Rl1xRmBxRmNxRmlxRmpuLUZmbjYmLUYjNiUtRmpwNiRRIjNGJ0Y5Rl1vRjlGOUZdcUZgcUZjcUZpcUZqbi1GZm42Ji1GIzYlLUZqcDYkUSI0RidGOUZdb0Y5RjlGXXFGYHFGY3FGX29GaG8tRjY2L1EkZW5kRidGUkZURlZGO0Y+RkBGQkZERkZGSEZYRlpGX29GTy1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZdb0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZBLUkjbWlHRiQ2JVElZmFjdEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUY2Ni9RJXByb2NGJy8lJWJvbGRHRjEvRjNRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRlVGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZZLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2JVEiTEYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGWEZaLUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGWEZaLUYsNiVRWX5UaGlzfnByb2NlZHVyZX5jb21wdXRlc350aGV+ZmFjdG9yaWFsfm9mfmF+bXVsdGktaW5kZXguRidGL0YyLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRlkvJSZkZXB0aEdGXXAvJSpsaW5lYnJlYWtHUShuZXdsaW5lRidGam4tRmZuNiYtRiM2JS1JI21uR0YkNiRRIjFGJ0Y5Rl1vRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUSIhRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjExMTExMTFlbUYnL0ZORmdxLUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSEZYRlpGam4tRmZuNiYtRiM2JS1GanA2JFEiMkYnRjlGXW9GOUY5Rl1xRmBxRmNxRmlxRmpuLUZmbjYmLUYjNiUtRmpwNiRRIjNGJ0Y5Rl1vRjlGOUZdcUZgcUZjcUZpcUZqbi1GZm42Ji1GIzYlLUZqcDYkUSI0RidGOUZdb0Y5RjlGXXFGYHFGY3FGX29GaG8tRjY2L1EkZW5kRidGUkZURlZGO0Y+RkBGQkZERkZGSEZYRlpGX29GTy1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZdb0Y5</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1283" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1328" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZJLUkjbWlHRiQ2JVEtZmFjdHF1b3RpZW50RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRjY2L1ElcHJvY0YnLyUlYm9sZEdGMS9GM1ElYm9sZEYnLyUrZm9udHdlaWdodEdGVUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORlktSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSJBRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGWC9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJCRidGL0YyRjlGOS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRlhGWi1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRlhGWi1GLDYlUVxwflRoaXN+cHJvY2VkdXJlfmNvbXB1dGVzfnRoZX5xdW90aWVudH5vZn50d29+ZmFjdG9yaWFsc35vZn5tdWx0aS1pbmRpY2VzfkF+YW5kfkIuRidGL0YyLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRlkvJSZkZXB0aEdGZHAvJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRjY2L1EjaWZGJ0ZSRlRGVkY7Rj5GQEZCRkRGRkZIRlhGWkZmby1GZm42JC1GIzY9RmNvLUZmbjYmLUYjNiQtSSNtbkdGJDYkUSIxRidGOUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEvJkdyZWF0ZXJFcXVhbDtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUZocTYkUSIwRidGOUZmby1GNjYvUSRhbmRGJ0ZSRlRGVkY7Rj5GQEZCRkRGRkZIRlhGWkZmb0Zmb0Zjby1GZm42Ji1GIzYkLUZocTYkUSIyRidGOUY5RjlGW3JGXnJGYXJGZHJGZm9GZ3JGZm9GY28tRmZuNiYtRiM2JC1GaHE2JFEiM0YnRjlGOUY5RltyRl5yRmFyRmRyRmZvRmdyRmZvRmNvLUZmbjYmLUYjNiQtRmhxNiRRIjRGJ0Y5RjlGOUZbckZeckZhckZkckY5RjlGZm8tRjY2L1EldGhlbkYnRlJGVEZWRjtGPkZARkJGREZGRkhGWEZaLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRl9wLUkmbWZyYWNHRiQ2KC1GIzYmRmZvLUYsNiVRJWZhY3RGJ0YvRjItRmZuNiQtRiM2JEZqbkY5RjlGOS1GIzYlRmp0LUZmbjYkLUYjNiRGY29GOUY5RjkvJS5saW5ldGhpY2tuZXNzR0ZqcS8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zbdi8lKWJldmVsbGVkR0Y9LUY2Ni1RIjtGJ0Y5RjtGYG9GQEZCRkRGRkZIRlhGTUZfcEZmby1GNjYvUSVlbHNlRidGUkZURlZGO0Y+RkBGQkZERkZGSEZYRlpGYnRGX3BGZm9GZHJGYHZGX3BGZm8tRjY2L1EkZW5kRidGUkZURlZGO0Y+RkBGQkZERkZGSEZYRlpGZm9GXHFGYnRGX3BGZm9GZnZGZm9GT0ZidC8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZJLUkjbWlHRiQ2JVEtZmFjdHF1b3RpZW50RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRjY2L1ElcHJvY0YnLyUlYm9sZEdGMS9GM1ElYm9sZEYnLyUrZm9udHdlaWdodEdGVUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORlktSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSJBRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGWC9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJCRidGL0YyRjlGOS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRlhGWi1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRlhGWi1GLDYlUVxwflRoaXN+cHJvY2VkdXJlfmNvbXB1dGVzfnRoZX5xdW90aWVudH5vZn50d29+ZmFjdG9yaWFsc35vZn5tdWx0aS1pbmRpY2VzfkF+YW5kfkIuRidGL0YyLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRlkvJSZkZXB0aEdGZHAvJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRjY2L1EjaWZGJ0ZSRlRGVkY7Rj5GQEZCRkRGRkZIRlhGWkZmby1GZm42JC1GIzY9RmNvLUZmbjYmLUYjNiQtSSNtbkdGJDYkUSIxRidGOUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEvJkdyZWF0ZXJFcXVhbDtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUZocTYkUSIwRidGOUZmby1GNjYvUSRhbmRGJ0ZSRlRGVkY7Rj5GQEZCRkRGRkZIRlhGWkZmb0Zmb0Zjby1GZm42Ji1GIzYkLUZocTYkUSIyRidGOUY5RjlGW3JGXnJGYXJGZHJGZm9GZ3JGZm9GY28tRmZuNiYtRiM2JC1GaHE2JFEiM0YnRjlGOUY5RltyRl5yRmFyRmRyRmZvRmdyRmZvRmNvLUZmbjYmLUYjNiQtRmhxNiRRIjRGJ0Y5RjlGOUZbckZeckZhckZkckY5RjlGZm8tRjY2L1EldGhlbkYnRlJGVEZWRjtGPkZARkJGREZGRkhGWEZaLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRl9wLUkmbWZyYWNHRiQ2KC1GIzYmRmZvLUYsNiVRJWZhY3RGJ0YvRjItRmZuNiQtRiM2JEZqbkY5RjlGOS1GIzYlRmp0LUZmbjYkLUYjNiRGY29GOUY5RjkvJS5saW5ldGhpY2tuZXNzR0ZqcS8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zbdi8lKWJldmVsbGVkR0Y9LUY2Ni1RIjtGJ0Y5RjtGYG9GQEZCRkRGRkZIRlhGTUZfcEZmby1GNjYvUSVlbHNlRidGUkZURlZGO0Y+RkBGQkZERkZGSEZYRlpGYnRGX3BGZm9GZHJGYHZGX3BGZm8tRjY2L1EkZW5kRidGUkZURlZGO0Y+RkBGQkZERkZGSEZYRlpGZm9GXHFGYnRGX3BGZm9GZnZGZm9GT0ZidC8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1326" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZpbi1JI21pR0YkNiVRInpGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GNjYvUSVwcm9jRicvJSVib2xkR0YxL0YzUSVib2xkRicvJStmb250d2VpZ2h0R0ZVRjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GWS1JKG1mZW5jZWRHRiQ2JC1GIzYpLUYsNiVRIlNGJ0YvRjItRjY2LVEtJlByb3BvcnRpb247RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSVsaXN0RidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGWC9GTlEsMC4zMzMzMzMzZW1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRlhGWi1GLDYlUSNMMUYnRi9GMkY5RjlGaW9GaW8tRjY2LVEiI0YnRjlGO0Y+RkBGQkZERkZGSEZYRlotRiw2JVFpc35UaGlzfnByb2NlZHVyZX5zeW1ib2xsaWNhbGx5fmRpZmZlcmVudGlhdGVzfnRoZX5jb2VmZmljaWVudH5mdW5jdGlvbn5vZn50aGV+cXVhcnRpY35pbnRlZ3JhbH5JNH53aXRofmluZGV4flN+YWNjb3JkaW5nfnRvfnRoZX5tdWx0aS1pbmRleH5MLn5GJ0YvRjItSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGWS8lJmRlcHRoR0ZqcC8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GNjYvUSZsb2NhbEYnRlJGVEZWRjtGPkZARkJGREZGRkhGWEZaRmlvLUYsNiVRIkxGJ0YvRjJGY29GaW9GKy1GNjYtUSI7RidGOUY7RmZvRkBGQkZERkZGSEZYRk1GZXBGZXAtRjY2L1EjaWZGJ0ZSRlRGVkY7Rj5GQEZCRkRGRkZIRlhGWkZpby1GZm42JC1GIzZFRmlvRlxwLUZmbjYmLUYjNiQtSSNtbkdGJDYkUSIxRidGOUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEvJkdyZWF0ZXJFcXVhbDtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmlvLUZncjYkUSIwRidGOUZpby1GNjYvUSRhbmRGJ0ZSRlRGVkY7Rj5GQEZCRkRGRkZIRlhGWkZpb0ZccC1GZm42Ji1GIzYkLUZncjYkUSIyRidGOUY5RjlGanJGXXNGaW9GYHNGY3NGaW9GZnNGaW9GXHAtRmZuNiYtRiM2JC1GZ3I2JFEiM0YnRjlGOUY5RmpyRl1zRmBzRmNzRmlvRmZzRmlvRlxwLUZmbjYmLUYjNiQtRmdyNiRRIjRGJ0Y5RjlGOUZqckZdc0Zpb0Zgc0Zjc0Zpb0Zmc0Zpby1GLDYlUSdtZW1iZXJGJ0YvRjItRmZuNiQtRiM2KEZqbkZjb0Zpby1GLDYlUShtdWx0aW5kRidGL0YyLUZmbjYkRml0RjlGOUY5RjlGOUZpby1GNjYvUSV0aGVuRidGUkZURlZGO0Y+RkBGQkZERkZGSEZYRlpGaHFGZXBGZXFGNUZqbkZocUZlcEYrRjUtRmZuNiQtRiM2JS1GLDYlUSJhRidGL0YyLUZmbjYmLUYjNiUtRiw2JVEjb3BGJ0YvRjItRmZuNiQtRiM2JEZlcUY5RjlGOUY5RmpyRl1zRjlGOS1GZm42Ji1GIzYlRmh2LUZmbjYkLUYjNiRGXHBGOUY5RjlGOUZqckZdc0ZocUZlcC1GZnA2JkZocEZbcUZdcS9GYHFRJWF1dG9GJy1GNjYvUSVlbHNlRidGUkZURlZGO0Y+RkBGQkZERkZGSEZYRlpGaHFGaW9GZXBGK0Y1RmNzRmhxRmlvRmlvRmVwLUY2Ni9RJGVuZEYnRlJGVEZWRjtGPkZARkJGREZGRkhGWEZaRmlvRltyLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmlvRmlvRmVwRl54RmlvRk9GYXgvJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1422" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Example of the above procedure:</Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1277" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEiekYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYnLUY2NiYtRiM2Ky1JI21uR0YkNiRRIjFGJy9GM1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGQi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZKLyUqc3ltbWV0cmljR0ZKLyUobGFyZ2VvcEdGSi8lLm1vdmFibGVsaW1pdHNHRkovJSdhY2NlbnRHRkovJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJ0Y+RkRGPkZERj4vJStleGVjdXRhYmxlR0ZKRkJGQi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZERjpGZ25GQkZCRmduRkI=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEiekYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYnLUY2NiYtRiM2Ky1JI21uR0YkNiRRIjFGJy9GM1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGQi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZKLyUqc3ltbWV0cmljR0ZKLyUobGFyZ2VvcEdGSi8lLm1vdmFibGVsaW1pdHNHRkovJSdhY2NlbnRHRkovJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJ0Y+RkRGPkZERj4vJStleGVjdXRhYmxlR0ZKRkJGQi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZERjpGZ25GQkZCRmduRkI=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXN1Ykc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkobWZlbmNlZEdGJDYkLUklbXJvd0dGJDYmLUYjNiUtSSNtaUdGJDYlUSJhRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUYvNiotSSNtbkdGJDYkUSIxRicvRjtRJ25vcm1hbEYnLUkjbW9HRiQ2LVEoJmNvbW1hO0YnRkMvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjkvJSlzdHJldGNoeUdGSy8lKnN5bW1ldHJpY0dGSy8lKGxhcmdlb3BHRksvJS5tb3ZhYmxlbGltaXRzR0ZLLyUnYWNjZW50R0ZLLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRidGP0ZFRj9GRUY/RkMvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGS0ZDRkNGPUZobg==">JiZJImFHNiI2JiIiIkYnRidGJ0Ym</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1424" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1423" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">By virtue of the product rule for multi-index notation, the prolongations of the analogue of equation (16) are given by the following combinatorial assignment.</Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1285" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1427" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Example of the above procedure:</Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1426" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEoY29tYmVxbkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYoLUY2NiYtRiM2Ky1JI21uR0YkNiRRIjVGJy9GM1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGQi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZKLyUqc3ltbWV0cmljR0ZKLyUobGFyZ2VvcEdGSi8lLm1vdmFibGVsaW1pdHNHRkovJSdhY2NlbnRHRkovJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GPzYkUSIwRidGQkZERmduRkRGZ24vJStleGVjdXRhYmxlR0ZKRkJGQi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZELUZFNi1RIn5GJ0ZCRkgvRkxGSkZNRk9GUUZTRlVGVy9GZW5GWS1GNjYmLUYjNitGZ25GREZnbkZERmduRkRGZ25Gam5GQkZCRlxvRl9vRmpuRkJGQkZqbkZC">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEoY29tYmVxbkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYoLUY2NiYtRiM2Ky1JI21uR0YkNiRRIjVGJy9GM1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGQi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZKLyUqc3ltbWV0cmljR0ZKLyUobGFyZ2VvcEdGSi8lLm1vdmFibGVsaW1pdHNHRkovJSdhY2NlbnRHRkovJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GPzYkUSIwRidGQkZERmduRkRGZ24vJStleGVjdXRhYmxlR0ZKRkJGQi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZELUZFNi1RIn5GJ0ZCRkgvRkxGSkZNRk9GUUZTRlVGVy9GZW5GWS1GNjYmLUYjNitGZ25GREZnbkZERmduRkRGZ25Gam5GQkZCRlxvRl9vRmpuRkJGQkZqbkZC</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkctSSVtc3ViR0YkNiUtSShtZmVuY2VkR0YkNiQtRiM2Ji1GSzYlLUkjbWlHRiQ2JVEiYUYnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJy1GIzYqLUYsNiRRIjRGJ0YvLUYzNi1RKCZjb21tYTtGJ0YvRjYvRjpGWkY7Rj1GP0ZBRkNGRS9GSVEsMC4zMzMzMzMzZW1GJy1GLDYkUSIwRidGL0Zcb0Zib0Zcb0Zib0YvLyUvc3Vic2NyaXB0c2hpZnRHRmRvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GLy1GIzYqLUYsNiRRIjFGJ0YvRlxvRmJvRlxvRmJvRlxvRmJvRi9GZW9GLw==">LCQqJiIiIyIiIiYmSSJhRzYiNiYiIiUiIiFGLEYsNiZGJUYsRixGLEYlRiU=</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1295" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">We generate the jet variables.</Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1330" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZLLUkjbWlHRiQ2JVEsamV0dmFyc3B1cmVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GNjYvUSVwcm9jRicvJSVib2xkR0YxL0YzUSVib2xkRicvJStmb250d2VpZ2h0R0ZVRjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GWS1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRIk5GJ0YvRjItRjY2LVEtJlByb3BvcnRpb247RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUShpbnRlZ2VyRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZYRlotRjY2LVEiI0YnRjlGO0Y+RkBGQkZERkZGSEZYRlotRiw2JVFkcH5UaGlzfnByb2NlZHVyZX5nZW5lcmF0ZXN+dGhlfmpldH52YXJpYWJsZXN+b2Z+dGhlfmNvZWZmaWNpZW50fmZ1bmN0aW9uc35vZn5wdXJlfm9yZGVyfk4uRidGL0YyLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRlkvJSZkZXB0aEdGY3AvJSpsaW5lYnJlYWtHUShuZXdsaW5lRidGZW8tRjY2L1EmbG9jYWxGJ0ZSRlRGVkY7Rj5GQEZCRkRGRkZIRlhGWkZlby1GLDYlUSJBRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGWC9GTlEsMC4zMzMzMzMzZW1GJ0Zlby1GLDYlUSJCRidGL0YyLUY2Ni1RIjtGJ0Y5RjtGZHFGQEZCRkRGRkZIRlhGTUZecEZecUY1LUYsNiVRKG11bHRpbmRGJ0YvRjItRmZuNiQtRiM2JS1JI21uR0YkNiRRIjRGJ0Y5RmNvRjlGOUZqcUZecEZlb0ZncUY1Rl1yLUZmbjYkLUYjNiVGam5GY29GOUY5RmpxRl5wRmVvLUZmbjYmLUYjNiYtRiw2JVEkc2VxRidGL0YyLUZmbjYkLUYjNi5GYHMtRmZuNiQtRiM2M0Zlby1GLDYlUSJhRidGL0YyLUZmbjYmLUYjNiYtRiw2JVEjb3BGJ0YvRjItRmZuNiQtRiM2JkZecS1GZm42Ji1GIzYlLUYsNiVRImlGJ0YvRjJGY29GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmNvRjlGOUZjb0Y5RjlGYHVGY3UtRmZuNiYtRiM2JkZidC1GZm42JC1GIzYmRmdxLUZmbjYmLUYjNiUtRiw2JVEiakYnRi9GMkZjb0Y5RjlGYHVGY3VGY29GOUY5RmNvRjlGOUZgdUZjdUZlb0Zlb0Zlb0ZhcUZlb0ZddS1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GZXI2JFEiMUYnRjktRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRidGWi1GLDYlUSVub3BzRidGL0YyLUZmbjYkLUYjNiVGXnFGY29GOUY5RmNvRjlGOUZhcUZlb0ZidkZldkZodkZbd0Zgdy1GZm42JC1GIzYlRmdxRmNvRjlGOUZjb0Y5RjlGY29GOUY5RmB1RmN1RmVvRl5wRmVvLUY2Ni9RJGVuZEYnRlJGVEZWRjtGPkZARkJGREZGRkhGWEZaRmVvRk8tRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GY29GOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1279" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZCLUkjbWlHRiQ2JVEoamV0dmFyc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUY2Ni9RJXByb2NGJy8lJWJvbGRHRjEvRjNRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRlVGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZZLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEiTkYnRi9GMi1GNjYtUS0mUHJvcG9ydGlvbjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRKGludGVnZXJGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRlhGWi1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRlhGWi1GLDYlUWJwflRoaXN+cHJvY2VkdXJlfmdlbmVyYXRlc350aGV+amV0fnZhcmlhYmxlc35vZn50aGV+Y29lZmZpY2llbnR+ZnVuY3Rpb25zfnVwfnRvfm9yZGVyfk4uRidGL0YyLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRlkvJSZkZXB0aEdGY3AvJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRjY2L1EmbG9jYWxGJ0ZSRlRGVkY7Rj5GQEZCRkRGRkZIRlhGWkZlby1GLDYlUSJMRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGWC9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJpRidGL0YyLUY2Ni1RIjtGJ0Y5RjtGZHFGQEZCRkRGRkZIRlhGTUZlb0ZecC1GX3A2JkZhcEZkcEZmcC9GaXBRJWF1dG9GJ0Zlb0ZecUZlb0Y1RmVvLUZmbjYmLUYjNiYtRiw2JVEkc2VxRidGL0YyLUZmbjYkLUYjNiwtRiw2JVEjb3BGJ0YvRjItRmZuNiQtRiM2Ji1GLDYlUSxqZXR2YXJzcHVyZUYnRi9GMi1GZm42JC1GIzYlRmdxRmNvRjlGOUZjb0Y5RjlGYXFGZ3EtRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIwRidGOS1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJ0ZaRmpuRmNvRjlGOUZjb0Y5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGanFGXnBGZW8tRjY2L1EkZW5kRidGUkZURlZGO0Y+RkBGQkZERkZGSEZYRlpGZW9GTy1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZjb0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZCLUkjbWlHRiQ2JVEoamV0dmFyc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUY2Ni9RJXByb2NGJy8lJWJvbGRHRjEvRjNRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRlVGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZZLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEiTkYnRi9GMi1GNjYtUS0mUHJvcG9ydGlvbjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRKGludGVnZXJGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRlhGWi1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRlhGWi1GLDYlUWJwflRoaXN+cHJvY2VkdXJlfmdlbmVyYXRlc350aGV+amV0fnZhcmlhYmxlc35vZn50aGV+Y29lZmZpY2llbnR+ZnVuY3Rpb25zfnVwfnRvfm9yZGVyfk4uRidGL0YyLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRlkvJSZkZXB0aEdGY3AvJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRjY2L1EmbG9jYWxGJ0ZSRlRGVkY7Rj5GQEZCRkRGRkZIRlhGWkZlby1GLDYlUSJMRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGWC9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJpRidGL0YyLUY2Ni1RIjtGJ0Y5RjtGZHFGQEZCRkRGRkZIRlhGTUZlb0ZecC1GX3A2JkZhcEZkcEZmcC9GaXBRJWF1dG9GJ0Zlb0ZecUZlb0Y1RmVvLUZmbjYmLUYjNiYtRiw2JVEkc2VxRidGL0YyLUZmbjYkLUYjNiwtRiw2JVEjb3BGJ0YvRjItRmZuNiQtRiM2Ji1GLDYlUSxqZXR2YXJzcHVyZUYnRi9GMi1GZm42JC1GIzYlRmdxRmNvRjlGOUZjb0Y5RjlGYXFGZ3EtRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIwRidGOS1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJ0ZaRmpuRmNvRjlGOUZjb0Y5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGanFGXnBGZW8tRjY2L1EkZW5kRidGUkZURlZGO0Y+RkBGQkZERkZGSEZYRlpGZW9GTy1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZjb0Y5</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1297" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1428" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">We generate the prolongation equations.</Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1312" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1306" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY0LUkjbWlHRiQ2JVEpZXZhbHByb2xGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GNjYvUSVwcm9jRicvJSVib2xkR0YxL0YzUSVib2xkRicvJStmb250d2VpZ2h0R0ZVRjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GWS1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRIk1GJ0YvRjItRjY2LVEtJlByb3BvcnRpb247RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRlhGWi1GLDYlUShpbnRlZ2VyRidGL0YyRjlGOUZgby1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRlhGWi1GLDYlUVl+RXZhbHVhdGVzfnRoZX5NJ3RofnByb2xvbmdhdGlvbn5pbn50aGV+cG9pbnR+KDEsMiwzLDQpLkYnRi9GMi1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0ZZLyUmZGVwdGhHRmFwLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUYsNiVRJWV2YWxGJ0YvRjItRmZuNiQtRiM2KC1GLDYlUSVwcm9sRidGL0YyLUZmbjYkLUYjNiRGam5GOUY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGWC9GTlEsMC4zMzMzMzMzZW1GJ0Zgby1GZm42Ji1GIzYyLUYsNiVRI3gxRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMUYnRjlGZ3EtRiw2JVEjeDJGJ0YvRjJGZHItRmhyNiRRIjJGJ0Y5RmdxLUYsNiVRI3gzRidGL0YyRmRyLUZocjYkUSIzRidGOUZncS1GLDYlUSN4NEYnRi9GMkZkci1GaHI2JFEiNEYnRjlGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRjlGOS1GNjYtUSI7RidGOUY7RmpxRkBGQkZERkZGSEZYRk1GXHAtRjY2L1EkZW5kRidGUkZURlZGO0Y+RkBGQkZERkZGSEZYRlpGYG9GTy1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY0LUkjbWlHRiQ2JVEpZXZhbHByb2xGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GNjYvUSVwcm9jRicvJSVib2xkR0YxL0YzUSVib2xkRicvJStmb250d2VpZ2h0R0ZVRjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GWS1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRIk1GJ0YvRjItRjY2LVEtJlByb3BvcnRpb247RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRlhGWi1GLDYlUShpbnRlZ2VyRidGL0YyRjlGOUZgby1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRlhGWi1GLDYlUVl+RXZhbHVhdGVzfnRoZX5NJ3RofnByb2xvbmdhdGlvbn5pbn50aGV+cG9pbnR+KDEsMiwzLDQpLkYnRi9GMi1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0ZZLyUmZGVwdGhHRmFwLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUYsNiVRJWV2YWxGJ0YvRjItRmZuNiQtRiM2KC1GLDYlUSVwcm9sRidGL0YyLUZmbjYkLUYjNiRGam5GOUY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGWC9GTlEsMC4zMzMzMzMzZW1GJ0Zgby1GZm42Ji1GIzYyLUYsNiVRI3gxRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMUYnRjlGZ3EtRiw2JVEjeDJGJ0YvRjJGZHItRmhyNiRRIjJGJ0Y5RmdxLUYsNiVRI3gzRidGL0YyRmRyLUZocjYkUSIzRidGOUZncS1GLDYlUSN4NEYnRi9GMkZkci1GaHI2JFEiNEYnRjlGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRjlGOS1GNjYtUSI7RidGOUY7RmpxRkBGQkZERkZGSEZYRk1GXHAtRjY2L1EkZW5kRidGUkZURlZGO0Y+RkBGQkZERkZGSEZYRlpGYG9GTy1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1286" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1430" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Example of the above procedure:</Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1421" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2JVEqRGltZW5zaW9uRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVE6UHJvbG9uZ2F0aW9uTWF0cml4UXVhcnRpY0YnRi9GMi1GNjYkLUYjNiUtSSNtbkdGJDYkUSIwRicvRjNRJ25vcm1hbEYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRidGRUZFRkdGRUZFLUY2NiYtRiM2JS1GQjYkUSIyRidGRUZHRkVGRS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1JI21vR0YkNi1RIn5GJ0ZFLyUmZmVuY2VHRkkvJSpzZXBhcmF0b3JHRkkvJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGZW8tRlg2LVEqJnVtaW51czA7RidGRUZlbkZnbkZpbkZbb0Zdb0Zfb0Zhby9GZG9RLDAuMjIyMjIyMmVtRicvRmdvRlxwRlctRiw2JVElUmFua0YnRi9GMkY1RlctRlg2LVEiI0YnRkVGZW5GZ25GaW5GW29GXW9GX29GYW9GY29GZm8tRiw2JVE8flRoZX4mIzk0ODtfMC12YWx1ZX5pc34xMTkuRidGL0YyRkdGRQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2JVEqRGltZW5zaW9uRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVE6UHJvbG9uZ2F0aW9uTWF0cml4UXVhcnRpY0YnRi9GMi1GNjYkLUYjNiUtSSNtbkdGJDYkUSIwRicvRjNRJ25vcm1hbEYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRidGRUZFRkdGRUZFLUY2NiYtRiM2JS1GQjYkUSIyRidGRUZHRkVGRS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1JI21vR0YkNi1RIn5GJ0ZFLyUmZmVuY2VHRkkvJSpzZXBhcmF0b3JHRkkvJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGZW8tRlg2LVEqJnVtaW51czA7RidGRUZlbkZnbkZpbkZbb0Zdb0Zfb0Zhby9GZG9RLDAuMjIyMjIyMmVtRicvRmdvRlxwRlctRiw2JVElUmFua0YnRi9GMkY1RlctRlg2LVEiI0YnRkVGZW5GZ25GaW5GW29GXW9GX29GYW9GY29GZm8tRiw2JVE8flRoZX4mIzk0ODtfMC12YWx1ZX5pc34xMTkuRidGL0YyRkdGRQ==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEkMTE5RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">IiQ+Ig==</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1418" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Exporting the prolongation matrix to a text file:</Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1317" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2JVEkUE1RRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVE6UHJvbG9uZ2F0aW9uTWF0cml4UXVhcnRpY0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRIm5GJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI7RidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnRk0tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZqbi9GTkZbby1GLDYlUSpEaW1lbnNpb25GJ0YvRjItRlM2JC1GIzYkRitGOUY5RmZuRlxvLUYsNiVRLUV4cG9ydE1hdHJpeEYnRi9GMi1GUzYkLUYjNictRiw2I1EhRictSSNtc0dGJDYjUUdhbGcxX3Bwd2F2ZV9tZXRyaWMzX3F1YXJ0aWNfcHJvbF9uLnR4dEYnLUY2Ni1RIixGJ0Y5RjtGaW5GQEZCRkRGRkZIRmpuL0ZOUSwwLjMzMzMzMzNlbUYnRitGOUY5RlxvLUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGam5GX28tRiw2JVE9fkV4cG9ydH5NYXRyaXh+dG9+dGV4dH5maWxlLkYnRi9GMkZaRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2JVEkUE1RRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVE6UHJvbG9uZ2F0aW9uTWF0cml4UXVhcnRpY0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRIm5GJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI7RidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnRk0tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZqbi9GTkZbby1GLDYlUSpEaW1lbnNpb25GJ0YvRjItRlM2JC1GIzYkRitGOUY5RmZuRlxvLUYsNiVRLUV4cG9ydE1hdHJpeEYnRi9GMi1GUzYkLUYjNictRiw2I1EhRictSSNtc0dGJDYjUUdhbGcxX3Bwd2F2ZV9tZXRyaWMzX3F1YXJ0aWNfcHJvbF9uLnR4dEYnLUY2Ni1RIixGJ0Y5RjtGaW5GQEZCRkRGRkZIRmpuL0ZOUSwwLjMzMzMzMzNlbUYnRitGOUY5RlxvLUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGam5GX28tRiw2JVE9fkV4cG9ydH5NYXRyaXh+dG9+dGV4dH5maWxlLkYnRi9GMkZaRjk=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1307" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1305" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">How to proceed: </Font><Font bold="false" encoding="UTF-8">After exporting the matrix to a text file, we compute the rank of the matrix in LinBox. This is most easily done in SageMath, where LinBox is already installed. The above command also shows the number of rows and columns. By subtracting the rank from the number of columns we obtain the \316\264-value.</Font></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1301" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1302" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1299" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="presentation" inline-output="false" labelreference="L1" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Equation executable="true" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group></Presentation-Block>
</Worksheet>

==> anc/algorithm1_ppwave_metric2.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="2020" minor="2"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="true" autoexpanding_sections="true" UserProfileName="Maple Default Profile" NumericFormat-ApplyInteger="true" NumericFormat-ApplyRational="true" NumericFormat-ApplyExponent="false" editable="true">
</View-Properties>
<MapleNet-Properties prettyprint="3" warnlevel="3" compactdisplay="false" preplot="" helpbrowser="standard" displayprecision="-1" echo="1" unitattributes="&quot;fontweight&quot; = &quot;bold&quot;" imaginaryunit="I" longdelim="true" elisiontermsthreshold="10000" elisiondigitsafter="100" elisiondigitsbefore="100" plotdevice="inline" errorbreak="1" plotoptions="" plotdriver="opengl" quiet="false" elisiontermsbefore="100" elisiontermsafter="100" historytimestamp="false" screenwidth="79" indentamount="4" plotoutput="terminal" screenpixelheight="1080" rtablesize="[10, 10]" useclientjvm="true" labelwidth="20" postplot="" typesetting="extended" ansi="false" ansicolor="[]" elisiondigitsthreshold="10000" showassumed="1" ansilprint="false" trailingsemicolon="true" errorcursor="false" labelling="true" screenheight="25" prompt="&gt; " verboseproc="1" latexwidth="8.0" ShowLabels="true"/>
<Styles>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="16" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[40,120,40]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[120,0,14]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Atomic Variable" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[175,0,175]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="true"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.3" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="newline" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
</Styles>
<Startup-Code startupcode=""/>
<Task-table>
    <Task-category name="&lt;default&gt;"/>
</Task-table>
<Task/><Presentation-Block>
<Group view="code" labelreference="L1316" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZOLUkjbWlHRiQ2JVEld2l0aEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYkLUYsNiVRNURpZmZlcmVudGlhbEdlb21ldHJ5RidGL0YyL0YzUSdub3JtYWxGJ0Y9LUkjbW9HRiQ2LVEiOkYnRj0vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkUvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGVEYrLUY2NiQtRiM2JC1GLDYlUSxMaWVBbGdlYnJhc0YnRi9GMkY9Rj1GP0YrLUY2NiQtRiM2JC1GLDYlUSdUZW5zb3JGJ0YvRjJGPUY9Rj9GKy1GNjYkLUYjNiQtRiw2JVEtR3JvdXBBY3Rpb25zRidGL0YyRj1GPUY/RistRjY2JC1GIzYkLUYsNiVRJlRvb2xzRidGL0YyRj1GPUY/LUYsNiVRLFByZWZlcmVuY2VzRidGL0YyLUY2NiQtRiM2KS1GLDYjUSFGJy1JI21zR0YkNiNRMFNob3dGcmFtZVByb21wdEYnLUZANi1RIixGJ0Y9RkMvRkdGMUZIRkpGTEZORlAvRlNRJjAuMGVtRicvRlZRLDAuMzMzMzMzM2VtRictRkA2LVEiJ0YnRj1GQ0ZGRkhGSkZMRk5GUC9GU1EsMC4xMTExMTExZW1GJy9GVkZgcS1GLDYlRkVGL0YyRmNxRj1GPUY/LUZANi1RIn5GJ0Y9RkNGRkZIRkpGTEZORlBGX3FGaHFGW3JGW3JGKy1GNjYkLUYjNiQtRiw2JVEuTGluZWFyQWxnZWJyYUYnRi9GMkY9Rj1GP0ZbckYrLUY2NiQtRiM2JC1GLDYlUSlQREVUb29sc0YnRi9GMkY9Rj1GP0ZbckYrLUY2NiQtRiM2JC1GLDYlUSxKZXRDYWxjdWx1c0YnRi9GMkY9Rj1GP0YrLUY2NiQtRiM2JS1GLDYlUStBcnJheVRvb2xzRidGL0YyLyUrZXhlY3V0YWJsZUdGRUY9Rj1GP0YrLUY2NiQtRiM2JS1GLDYlUSpMaXN0VG9vbHNGJ0YvRjJGanNGPUY9Rj9GW3JGKy1GNjYkLUYjNiUtRiw2JVEwUG9seW5vbWlhbFRvb2xzRidGL0YyRmpzRj1GPUY/RmpzRj0=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZOLUkjbWlHRiQ2JVEld2l0aEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYkLUYsNiVRNURpZmZlcmVudGlhbEdlb21ldHJ5RidGL0YyL0YzUSdub3JtYWxGJ0Y9LUkjbW9HRiQ2LVEiOkYnRj0vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkUvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGVEYrLUY2NiQtRiM2JC1GLDYlUSxMaWVBbGdlYnJhc0YnRi9GMkY9Rj1GP0YrLUY2NiQtRiM2JC1GLDYlUSdUZW5zb3JGJ0YvRjJGPUY9Rj9GKy1GNjYkLUYjNiQtRiw2JVEtR3JvdXBBY3Rpb25zRidGL0YyRj1GPUY/RistRjY2JC1GIzYkLUYsNiVRJlRvb2xzRidGL0YyRj1GPUY/LUYsNiVRLFByZWZlcmVuY2VzRidGL0YyLUY2NiQtRiM2KS1GLDYjUSFGJy1JI21zR0YkNiNRMFNob3dGcmFtZVByb21wdEYnLUZANi1RIixGJ0Y9RkMvRkdGMUZIRkpGTEZORlAvRlNRJjAuMGVtRicvRlZRLDAuMzMzMzMzM2VtRictRkA2LVEiJ0YnRj1GQ0ZGRkhGSkZMRk5GUC9GU1EsMC4xMTExMTExZW1GJy9GVkZgcS1GLDYlRkVGL0YyRmNxRj1GPUY/LUZANi1RIn5GJ0Y9RkNGRkZIRkpGTEZORlBGX3FGaHFGW3JGW3JGKy1GNjYkLUYjNiQtRiw2JVEuTGluZWFyQWxnZWJyYUYnRi9GMkY9Rj1GP0ZbckYrLUY2NiQtRiM2JC1GLDYlUSlQREVUb29sc0YnRi9GMkY9Rj1GP0ZbckYrLUY2NiQtRiM2JC1GLDYlUSxKZXRDYWxjdWx1c0YnRi9GMkY9Rj1GP0YrLUY2NiQtRiM2JS1GLDYlUStBcnJheVRvb2xzRidGL0YyLyUrZXhlY3V0YWJsZUdGRUY9Rj1GP0YrLUY2NiQtRiM2JS1GLDYlUSpMaXN0VG9vbHNGJ0YvRjJGanNGPUY9Rj9GW3JGKy1GNjYkLUYjNiUtRiw2JVEwUG9seW5vbWlhbFRvb2xzRidGL0YyRmpzRj1GPUY/RmpzRj0=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1309" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1310" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Description</Font><Font bold="false">: This Maple worksheet implements Cartan's prolongation method. We apply Cartan's method to the conformally flat pp-wave with f(x3) = x3 (metric 2) to compute the number of Killing tensors up to degree 4.  (Written by Wijnand Steneker under the supervision of prof. Boris Kruglikov. Supplement to the article 'Killing Tensors in Koutras--McIntosh Spacetimes'.)</Font></Text-field><Text-field style="Text" bold="true" layout="Normal"></Text-field><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Comments:</Font></Text-field><Text-field style="Text" bold="true" layout="Normal"><Font bold="false">-Cubic case: We cannot compute all the <Font encoding="UTF-8">\316\264-values in Maple. This worksheet also contains code to export the generated prolongation matrices to a text file. The ranks can then be computed exactly using the LinBox package in SageMath. See the attached zip file for Sage code that converts the text-file into an integer matrix.</Font></Font></Text-field><Text-field style="Text" bold="true" layout="Normal"><Font bold="false">-Quartic case: For the quartic case, we implement a combinatorial description of the prolongation equations (cf equation 16 in the article). This is necessary to generate the prolongation matrices in a reasonable amount of time.</Font></Text-field><Text-field style="Text" bold="true" layout="Normal"></Text-field><Text-field style="Text" bold="true" layout="Normal"></Text-field><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Results:</Font></Text-field><Text-field style="Text" bold="true" layout="Normal"><Font bold="false">Number of Killing 1-tensors: 6</Font></Text-field><Text-field style="Text" bold="true" layout="Normal"><Font bold="false">Number of Killing 2-tensors: 22</Font></Text-field><Text-field style="Text" bold="true" layout="Normal"><Font bold="false">Number of Killing 3-tensors: 62</Font></Text-field><Text-field style="Text" bold="true" layout="Normal"><Font bold="false">Number of Killing 4-tensors: 148
</Font></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1337" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1338" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Setup:</Font></Text-field><Text-field style="Text" layout="Normal">Here we define the conformally flat pp-wave metric in local coordinates, the Poisson bracket on its cotangent bundle and the Hamiltonian of its geodesic flow.
</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L1311" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYnLUY2NiYtRiM2Ky1GLDYlUSN4MUYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjeDJGJ0YvRjJGQS1GLDYlUSN4M0YnRi9GMkZBLUYsNiVRI3g0RidGL0YyLyUrZXhlY3V0YWJsZUdGSUZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GLDYlUSJNRidGL0YyRl9vRkVGRS1GQjYtUSI6RidGRUZHL0ZLRklGTEZORlBGUkZUL0ZXUSwwLjI3Nzc3NzhlbUYnL0ZaRl9wRl9vRkU=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYnLUY2NiYtRiM2Ky1GLDYlUSN4MUYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjeDJGJ0YvRjJGQS1GLDYlUSN4M0YnRi9GMkZBLUYsNiVRI3g0RidGL0YyLyUrZXhlY3V0YWJsZUdGSUZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GLDYlUSJNRidGL0YyRl9vRkVGRS1GQjYtUSI6RidGRUZHL0ZLRklGTEZORlBGUkZUL0ZXUSwwLjI3Nzc3NzhlbUYnL0ZaRl9wRl9vRkU=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L1303" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzZHLUkjbW5HRiQ2JFEiMkYnRjktRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZpbi1GLDYlUSRkeDRGJ0YvRjJGZW4tRjY2LVEiJkYnRjlGO0Y+RkBGQkZERkZGSEZobkZqbi1GLDYlUSJzRidGL0YyRmVuLUYsNiVRJGR4M0YnRi9GMi1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORltwRldGZW4tSSVtc3VwR0YkNiUtRiw2JVEjeDNGJ0YvRjItRiM2JS1GLDYjUSFGJ0YvRjIvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRmVuLUZTNiQtRiM2KEZlbi1GXnA2JS1GLDYlUSN4MUYnRi9GMi1GIzYlRldGL0YyRmhwRmdvLUZecDYlLUYsNiVRI3gyRidGL0YyRmRxRmhwLyUrZXhlY3V0YWJsZUdGPUY5RjlGZW5GZG9GZW5GXm8tRiw2JVEidEYnRi9GMkZlbkZkby1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRmpvRlxwLUYsNiVRJGR4MUYnRi9GMkZlbkZeb0ZdckZlbkZjckZgci1GLDYlUSRkeDJGJ0YvRjJGZW5GXm9GXXJGZW5GZnJGW3JGOUY5RmVuLUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGaG5Gam4tRiw2JVFEfk1ldHJpY34yLH5jb25mb3JtYWxseX5mbGF0fnBwfndhdmVGJ0YvRjJGW3JGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzZHLUkjbW5HRiQ2JFEiMkYnRjktRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZpbi1GLDYlUSRkeDRGJ0YvRjJGZW4tRjY2LVEiJkYnRjlGO0Y+RkBGQkZERkZGSEZobkZqbi1GLDYlUSJzRidGL0YyRmVuLUYsNiVRJGR4M0YnRi9GMi1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORltwRldGZW4tSSVtc3VwR0YkNiUtRiw2JVEjeDNGJ0YvRjItRiM2JS1GLDYjUSFGJ0YvRjIvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRmVuLUZTNiQtRiM2KEZlbi1GXnA2JS1GLDYlUSN4MUYnRi9GMi1GIzYlRldGL0YyRmhwRmdvLUZecDYlLUYsNiVRI3gyRidGL0YyRmRxRmhwLyUrZXhlY3V0YWJsZUdGPUY5RjlGZW5GZG9GZW5GXm8tRiw2JVEidEYnRi9GMkZlbkZkby1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRmpvRlxwLUYsNiVRJGR4MUYnRi9GMkZlbkZeb0ZdckZlbkZjckZgci1GLDYlUSRkeDJGJ0YvRjJGZW5GXm9GXXJGZW5GZnJGW3JGOUY5RmVuLUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGaG5Gam4tRiw2JVFEfk1ldHJpY34yLH5jb25mb3JtYWxseX5mbGF0fnBwfndhdmVGJ0YvRjJGW3JGOQ==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSJnR0YoLUkqbWNvbXBsZXRlRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2JC1JJW1yb3dHRjA2LC1JI21vR0YwNiNRKiZ1bWludXMwO0YoLUYvNiQtRjU2JS1GLzYkLUkjbWlHRjA2I1EkZHgxRigtSSZfSG9sZEdGMDYjNyMtRi82JEZBLUZGNiM3Iy1GLzYkRkEtRkY2IzcjLUkrX0RHcHJvZHVjdEdGKDYjSSRkeDFHNiMvSSdfbG9jYWxHRiZJMF9uMjg2NDMwMjMxMDc1MkdGKC1GODYjUTEmSW52aXNpYmxlVGltZXM7RihGQS1GRjYjNyMtRi82JC1GNTYlRk5GZW5GQS1GRjYjNyMtRlQ2JEZTRlYtRjg2I1EoJm1pbnVzO0YoLUYvNiQtRjU2JS1GLzYkLUZCNiNRJGR4MkYoLUZGNiM3Iy1GLzYkRl1wLUZGNiM3Iy1GLzYkRl1wLUZGNiM3Iy1GVDYjSSRkeDJHNiMvRllJMF9uMjg2NDI4NDYyMTg1NkdGKEZlbkZdcC1GRjYjNyMtRi82JC1GNTYlRmhwRmVuRl1wLUZGNiM3Iy1GVDYkRl1xRl9xLUY4NiNRJyZwbHVzO0YoLUYvNiQtRjU2JS1GLzYkLUY1NiktSSNtbkdGMDYjUSIyRihGZW4tRkI2I1EjeDNGKEZlbi1JKG1mZW5jZWRHRjA2Iy1GNTYlLUklbXN1cEdGMDYkLUZCNiNRI3gxRihGanJGX3ItRmdzNiQtRkI2I1EjeDJGKEZqckZlbi1GQjYjUSRkeDNGKC1GRjYjNyMtRi82JEZoci1GRjYjNyMtRi82JEZoci1GRjYjNyMtRlQ2JCwkKiZJI3gzR0YmIiIiLCYqJEkjeDFHRiYiIiNGZnUqJEkjeDJHRiZGanVGZnVGZnVGanVJJGR4M0c2Iy9GWUkwX24yODY0MjY2MTYyMzM2R0YoRmVuRmF0LUZGNiM3Iy1GLzYkLUY1NiVGXHVGZW5GYXQtRkY2IzcjLUZUNiRGYXVGXXZGX3ItRi82JC1GNTYlLUYvNiRGYXQtRkY2IzcjLUYvNiRGYXQtRkY2IzcjLUYvNiRGYXQtRkY2IzcjLUZUNiNGXXZGZW4tRkI2I1EkZHg0RigtRkY2IzcjLUYvNiQtRjU2JUZbeEZlbkZieC1GRjYjNyMtRlQ2JEZgeEkkZHg0RzYjL0ZZSTBfbjI4NjQyODQ0OTk0MjRHRihGX3ItRi82JC1GNTYlLUYvNiRGYngtRkY2IzcjLUYvNiRGYngtRkY2IzcjLUYvNiRGYngtRkY2IzcjLUZUNiNGYXlGZW5GYXQtRkY2IzcjLUYvNiQtRjU2JUZjekZlbkZhdC1GRjYjNyMtRlQ2JEZoekZddi1GRjYjNyMtSSRfREdHRig2IzckNyVRJ3RlbnNvckYoSSJNR0YoNyQ3JFEoY292X2Jhc0YoRmJcbDciNyc3JDckRmZ1RmZ1ISIiNyQ3JEZqdUZqdUZnXGw3JDckIiIkRlxdbEZjdTckNyRGXF1sIiIlRmZ1NyQ3JEZfXWxGXF1sRmZ1RmhbbA==</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1321" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEjUEJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRImZGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJnRidGL0YyRjlGOS1GNjYtUSgmc3JhcnI7RidGOUY7Rj5GQEZCRkRGRkZIRmVuL0ZORmZuLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUZQNiQtRiM2Ji1GLDYlUSdleHBhbmRGJ0YvRjItRlA2JC1GIzYmLUYsNiVRJGFkZEYnRi9GMi1GUDYkLUYjNjAtRiw2JVElZGlmZkYnRi9GMi1GUDYkLUYjNihGVEZXLUYsNiVRInhGJ0YvRjItRjY2LVEnJnNwYXI7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSJpRidGL0YyRjlGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGZW5GX29GZXAtRlA2JC1GIzYoRmluRlctRiw2JVEicEYnRi9GMkZfcUZicUY5RjktRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZjci1GIzYoRmVwLUZQNiQtRiM2KEZpbkZXRlxxRl9xRmJxRjlGOUZlcUZlcC1GUDYkLUYjNihGVEZXRlxyRl9xRmJxRjlGOUY5RldGYnEtRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIxRidGOS1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSEZickZfby1GY3M2JFEiNEYnRjlGOUY5LyUrZXhlY3V0YWJsZUdGPUY5RjlGXHRGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGZW5GX28tRjY2LVEiI0YnRjlGO0Y+RkBGQkZERkZGSEZlbkZfby1GLDYlUTF+UG9pc3Nvbn5icmFja2V0RidGL0YyRlx0Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEjUEJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRImZGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJnRidGL0YyRjlGOS1GNjYtUSgmc3JhcnI7RidGOUY7Rj5GQEZCRkRGRkZIRmVuL0ZORmZuLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUZQNiQtRiM2Ji1GLDYlUSdleHBhbmRGJ0YvRjItRlA2JC1GIzYmLUYsNiVRJGFkZEYnRi9GMi1GUDYkLUYjNjAtRiw2JVElZGlmZkYnRi9GMi1GUDYkLUYjNihGVEZXLUYsNiVRInhGJ0YvRjItRjY2LVEnJnNwYXI7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSJpRidGL0YyRjlGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGZW5GX29GZXAtRlA2JC1GIzYoRmluRlctRiw2JVEicEYnRi9GMkZfcUZicUY5RjktRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZjci1GIzYoRmVwLUZQNiQtRiM2KEZpbkZXRlxxRl9xRmJxRjlGOUZlcUZlcC1GUDYkLUYjNihGVEZXRlxyRl9xRmJxRjlGOUY5RldGYnEtRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIxRidGOS1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSEZickZfby1GY3M2JFEiNEYnRjlGOUY5LyUrZXhlY3V0YWJsZUdGPUY5RjlGXHRGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGZW5GX28tRjY2LVEiI0YnRjlGO0Y+RkBGQkZERkZGSEZlbkZfby1GLDYlUTF+UG9pc3Nvbn5icmFja2V0RidGL0YyRlx0Rjk=</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1324" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEjeHZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSN4MUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRI3gyRidGL0YyRlItRiw2JVEjeDNGJ0YvRjJGUi1GLDYlUSN4NEYnRi9GMi1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEjeHZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSN4MUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRI3gyRidGL0YyRlItRiw2JVEjeDNGJ0YvRjJGUi1GLDYlUSN4NEYnRi9GMi1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1314" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEkZHh2RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEkZHgxRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEkZHgyRidGL0YyRlItRiw2JVEkZHgzRidGL0YyRlItRiw2JVEkZHg0RidGL0YyLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEkZHh2RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEkZHgxRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEkZHgyRidGL0YyRlItRiw2JVEkZHgzRidGL0YyRlItRiw2JVEkZHg0RidGL0YyLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1315" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYxLUkjbWlHRiQ2JVEiUEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRJGFkZEYnRi9GMi1GUzYkLUYjNi8tRlM2JC1GIzYnLUYsNiVRInBGJ0YvRjItRjY2LVEnJnNwYXI7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSJpRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZbcC1GLDYlUSRkeHZGJ0YvRjItRlM2Ji1GIzYlRmJvRmVvRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmpvL0ZOUSwwLjMzMzMzMzNlbUYnRmdvRmJvLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMUYnRjktRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRidGXHAtRmRxNiRRIjRGJ0Y5RmVvRjlGOUZlb0Y5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEiSEYnRi9GMkY1LUYsNiVRMENvbnRyYWN0SW5kaWNlc0YnRi9GMi1GUzYkLUYjNjItRiw2JVEuSW52ZXJzZU1ldHJpY0YnRi9GMi1GUzYkLUYjNiUtRiw2JVEiZ0YnRi9GMkZlb0Y5RjlGanBGZ29GK0Znby1GNjYtUSImRidGOUY7Rj5GQEZCRkRGRkZIRmpvRlxwLUYsNiVRInRGJ0YvRjJGZ29GK0ZqcEZnby1GUzYmLUYjNictRlM2Ji1GIzYnRmNxRmpwRmNxRmVvRjlGOUZkcEZncEZqcC1GUzYmLUYjNictRmRxNiRRIjJGJ0Y5RmpwRmh0RmVvRjlGOUZkcEZncEZlb0Y5RjlGZHBGZ3BGZ29GZW9GOUY5LUY2Ni1RIjtGJ0Y5RjtGXXFGQEZCRkRGRkZIRmpvRk1GZ28tRjY2LVEiI0YnRjlGO0Y+RkBGQkZERkZGSEZqb0ZccC1GLDYlUT5+SGFtaWx0b25pYW5+b2Z+R2VvZGVzaWN+Rmxvd0YnRi9GMkZlb0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYxLUkjbWlHRiQ2JVEiUEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRJGFkZEYnRi9GMi1GUzYkLUYjNi8tRlM2JC1GIzYnLUYsNiVRInBGJ0YvRjItRjY2LVEnJnNwYXI7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSJpRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZbcC1GLDYlUSRkeHZGJ0YvRjItRlM2Ji1GIzYlRmJvRmVvRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmpvL0ZOUSwwLjMzMzMzMzNlbUYnRmdvRmJvLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMUYnRjktRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRidGXHAtRmRxNiRRIjRGJ0Y5RmVvRjlGOUZlb0Y5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEiSEYnRi9GMkY1LUYsNiVRMENvbnRyYWN0SW5kaWNlc0YnRi9GMi1GUzYkLUYjNjItRiw2JVEuSW52ZXJzZU1ldHJpY0YnRi9GMi1GUzYkLUYjNiUtRiw2JVEiZ0YnRi9GMkZlb0Y5RjlGanBGZ29GK0Znby1GNjYtUSImRidGOUY7Rj5GQEZCRkRGRkZIRmpvRlxwLUYsNiVRInRGJ0YvRjJGZ29GK0ZqcEZnby1GUzYmLUYjNictRlM2Ji1GIzYnRmNxRmpwRmNxRmVvRjlGOUZkcEZncEZqcC1GUzYmLUYjNictRmRxNiRRIjJGJ0Y5RmpwRmh0RmVvRjlGOUZkcEZncEZlb0Y5RjlGZHBGZ3BGZ29GZW9GOUY5LUY2Ni1RIjtGJ0Y5RjtGXXFGQEZCRkRGRkZIRmpvRk1GZ28tRjY2LVEiI0YnRjlGO0Y+RkBGQkZERkZGSEZqb0ZccC1GLDYlUT5+SGFtaWx0b25pYW5+b2Z+R2VvZGVzaWN+Rmxvd0YnRi9GMkZlb0Y5</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2JVEiSEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORlMtRiM2Ki1JI21uR0YkNiRRIjJGJ0Y5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GaW4tSSVtc3VwR0YkNiUtRiw2JVEjcDRGJ0YvRjJGVy8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGZW4tRlxvNiUtRiw2JVEjeDFGJ0YvRjJGV0Zhb0Zlbi1GLDYlUSN4M0YnRi9GMkY5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGUkZULUYjNipGV0ZlbkZbb0Zlbi1GXG82JS1GLDYlUSN4MkYnRi9GMkZXRmFvRmVuRmlvRjlGXHAtRlxvNiUtRiw2JVEjcDFGJ0YvRjJGV0Zhb0ZccC1GXG82JS1GLDYlUSNwMkYnRi9GMkZXRmFvLUY2Ni1RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSEZSRlQtRiM2KEZXRmVuLUYsNiVRI3AzRidGL0YyRmVuRl5vRjlGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSJIR0YoLCwqKEkjcDRHRigiIiNJI3gxR0YmRjFJI3gzR0YmIiIiISIjKihGMEYxSSN4MkdGJkYxRjNGNEY1KiRJI3AxR0YoRjEhIiIqJEkjcDJHRihGMUY6KiZJI3AzR0YoRjRGMEY0RjE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1340" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1339" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Font bold="true">Implementing Cartan's prolongation method (algorithm 1):</Font>
Here we define several procedures that simplify the implementation of algorithm 1. Note that we encode multi-indices as lists (with four entries). 

</Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1322" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY7LUkjbWlHRiQ2JVEmRGlmZkpGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSJ+RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkwtRjY2LVEqJmNvbG9uZXE7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjI3Nzc3NzhlbUYnL0ZORlMtRjY2L1ElcHJvY0YnLyUlYm9sZEdGMS9GM1ElYm9sZEYnLyUrZm9udHdlaWdodEdGZW5GO0Y+RkBGQkZERkZGSEZKRk0tSShtZmVuY2VkR0YkNiQtRiM2KS1GLDYlUSJmRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGSi9GTlEsMC4zMzMzMzMzZW1GJ0Y1LUYsNiVRIkpGJ0YvRjItRjY2LVEtJlByb3BvcnRpb247RidGOUY7Rj5GQEZCRkRGRkZIRlJGVC1GLDYlUSVsaXN0RidGL0YyRjlGOUY1LUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRW3F+VGhpc35wcm9jZWR1cmV+Y29tcHV0ZXN+dGhlfmhpZ2hlcn5vcmRlcn5wYXJ0aWFsfm9mfmF+ZnVuY3Rpb25+YWNjb3JkaW5nfnRvfnRoZX5tdWx0aS1pbmRleH5KLn5GJ0YvRjItSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGTC8lJmRlcHRoR0ZqcC8lKmxpbmVicmVha0dRKG5ld2xpbmVGJ0Y1RjVGNUY1RjUtRiw2JVElZGlmZkYnRi9GMi1GaW42JC1GIzY8Rl1vRmBvRjUtRiw2JVEjeDFGJ0YvRjItRjY2LVEiJEYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GZm8tRmluNiYtRiM2JC1JI21uR0YkNiRRIjFGJ0Y5RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zgb0Y1LUYsNiVRI3gyRidGL0YyRlxyRmZvLUZpbjYmLUYjNiQtRmRyNiRRIjJGJ0Y5RjlGOUZnckZqckZgb0Y1LUYsNiVRI3gzRidGL0YyRlxyRmZvLUZpbjYmLUYjNiQtRmRyNiRRIjNGJ0Y5RjlGOUZnckZqckZgb0Y1LUYsNiVRI3g0RidGL0YyRlxyRmZvLUZpbjYmLUYjNiQtRmRyNiRRIjRGJ0Y5RjlGOUZnckZqckY5RjktRjY2LVEiO0YnRjlGO0Zjb0ZARkJGREZGRkhGSkZURjVGZXAtRjY2L1EkZW5kRidGWEZaRmZuRjtGPkZARkJGREZGRkhGSkZNRjVGVS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRlJGVC8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY7LUkjbWlHRiQ2JVEmRGlmZkpGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSJ+RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkwtRjY2LVEqJmNvbG9uZXE7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjI3Nzc3NzhlbUYnL0ZORlMtRjY2L1ElcHJvY0YnLyUlYm9sZEdGMS9GM1ElYm9sZEYnLyUrZm9udHdlaWdodEdGZW5GO0Y+RkBGQkZERkZGSEZKRk0tSShtZmVuY2VkR0YkNiQtRiM2KS1GLDYlUSJmRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGSi9GTlEsMC4zMzMzMzMzZW1GJ0Y1LUYsNiVRIkpGJ0YvRjItRjY2LVEtJlByb3BvcnRpb247RidGOUY7Rj5GQEZCRkRGRkZIRlJGVC1GLDYlUSVsaXN0RidGL0YyRjlGOUY1LUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRW3F+VGhpc35wcm9jZWR1cmV+Y29tcHV0ZXN+dGhlfmhpZ2hlcn5vcmRlcn5wYXJ0aWFsfm9mfmF+ZnVuY3Rpb25+YWNjb3JkaW5nfnRvfnRoZX5tdWx0aS1pbmRleH5KLn5GJ0YvRjItSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGTC8lJmRlcHRoR0ZqcC8lKmxpbmVicmVha0dRKG5ld2xpbmVGJ0Y1RjVGNUY1RjUtRiw2JVElZGlmZkYnRi9GMi1GaW42JC1GIzY8Rl1vRmBvRjUtRiw2JVEjeDFGJ0YvRjItRjY2LVEiJEYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GZm8tRmluNiYtRiM2JC1JI21uR0YkNiRRIjFGJ0Y5RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zgb0Y1LUYsNiVRI3gyRidGL0YyRlxyRmZvLUZpbjYmLUYjNiQtRmRyNiRRIjJGJ0Y5RjlGOUZnckZqckZgb0Y1LUYsNiVRI3gzRidGL0YyRlxyRmZvLUZpbjYmLUYjNiQtRmRyNiRRIjNGJ0Y5RjlGOUZnckZqckZgb0Y1LUYsNiVRI3g0RidGL0YyRlxyRmZvLUZpbjYmLUYjNiQtRmRyNiRRIjRGJ0Y5RjlGOUZnckZqckY5RjktRjY2LVEiO0YnRjlGO0Zjb0ZARkJGREZGRkhGSkZURjVGZXAtRjY2L1EkZW5kRidGWEZaRmZuRjtGPkZARkJGREZGRkhGSkZNRjVGVS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRlJGVC8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1319" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZKLUkjbWlHRiQ2JVEobXVsdGluZEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUY2Ni9RJXByb2NGJy8lJWJvbGRHRjEvRjNRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRlVGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZZLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVEiTUYnRi9GMi1GNjYtUS0mUHJvcG9ydGlvbjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRKGludGVnZXJGJ0YvRjJGOUY5LUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGWEZaLUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGWEZaLUYsNiVRXnB+VGhpc35wcm9jZWR1cmV+Y29tcHV0ZXN+YWxsfm11bHRpLWluZGljZXN+b2Z+bGVuZ3Rofk1+YW5kfmNvbGxlY3Rzfml0fmludG9+YX5saXN0LkYnRi9GMi1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0ZZLyUmZGVwdGhHRmFwLyUqbGluZWJyZWFrR1EobmV3bGluZUYnRmNvLUY2Ni9RJmxvY2FsRidGUkZURlZGO0Y+RkBGQkZERkZGSEZYRlpGY28tRiw2JVEiTEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRlgvRk5RLDAuMzMzMzMzM2VtRidGY28tRiw2JVEiTkYnRi9GMi1GNjYtUSI7RidGOUY7RmJxRkBGQkZERkZGSEZYRk1GXHBGXHFGNS1GZm42Ji1GIzYmLUYsNiVRJHNlcUYnRi9GMi1GZm42JC1GIzYsRl9yLUZmbjYkLUYjNi1GX3ItRmZuNiQtRiM2Ky1GZm42Ji1GIzY4RmpuRmNvLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZmc0Zjby1GLDYlUSJrRidGL0YyLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGZXNGZ3NGY28tRiw2JVEiakYnRi9GMkZjb0Zic0Zjby1GLDYlUSJpRidGL0YyRl9xRmNvRmF0Rl9xRmNvRl50Rl9xRmNvRmhzRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZfcUZjb0Zocy1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JI21uR0YkNiRRIjBGJ0Y5LUY2Ni1RIy4uRidGOUY7Rj5GQEZCRkRGRkZIRmVzRlotRmZuNiQtRiM2KUZqbkZjb0Zic0ZhdEZbdEZedEY5RjlGOUY5Rl9xRmNvRl50Rmp0Rl11RmF1LUZmbjYkLUYjNiZGam5GW3RGYXRGOUY5RmNvRjlGOUZfcUZjb0ZhdEZqdEZddUZhdUZqbkY5RjkvJStleGVjdXRhYmxlR0Y9RjlGOUZkdEZndEZocUZccEZlcUY1LUYsNiVRJW5vcHNGJ0YvRjItRmZuNiQtRiM2JUZccUZcdkY5RjlGaHFGXHAtRl1wNiZGX3BGYnBGZHAvRmdwUSVhdXRvRictRiw2JVEoUmV2ZXJzZUYnRi9GMi1GZm42JC1GIzYlLUYsNiVRJXNvcnRGJ0YvRjItRmZuNiQtRiM2JS1GZm42Ji1GIzYlRl9yLUZmbjYkLUYjNixGXHEtRmZuNiYtRiM2JEZhdEY5RjlGZHRGZ3RGX3FGY29GYXRGanQtRl51NiRRIjFGJ0Y5RmF1RmVxRjlGOUY5RjlGZHRGZ3QtRiw2I1EhRidGOUY5RjlGOUZmeEZccEZccC1GNjYvUSRlbmRGJ0ZSRlRGVkY7Rj5GQEZCRkRGRkZIRlhGWkZjb0ZPLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRlx2Rjk=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1366" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1269" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1383" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Note that there are (4 + d -1 choose d) coefficient functions for a polynomial in momenta of degree d.</Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1433" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1385" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">We define a procedure to compute the prolongations of the Killing PDE. The procedure requires the degree d of the Killing tensor as input.</Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L1381" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1382" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1380" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1402" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1395" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1351" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1360" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Linear
</Font></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L1357" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEldGltZUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRK0FsZ29yaXRobTFGJ0YvRjItRjY2JC1GIzYlLUkjbW5HRiQ2JFEiMUYnL0YzUSdub3JtYWxGJy8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnRkVGRUZHRkVGRS1JI21vR0YkNi1RIn5GJ0ZFLyUmZmVuY2VHRkkvJSpzZXBhcmF0b3JHRkkvJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGaG4tRks2LVEiI0YnRkVGTkZQRlJGVEZWRlhGWkZmbkZpbi1GLDYlUWRvflRoZXJlfmFyZX42fktpbGxpbmd+dmVjdG9ycy5+SXR+dG9va34yOX5zZWNvbmRzfnRvfmZpbmlzaH50aGV+YWxnb3JpdGhtLkYnRi9GMkZHRkU=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEldGltZUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRK0FsZ29yaXRobTFGJ0YvRjItRjY2JC1GIzYlLUkjbW5HRiQ2JFEiMUYnL0YzUSdub3JtYWxGJy8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnRkVGRUZHRkVGRS1JI21vR0YkNi1RIn5GJ0ZFLyUmZmVuY2VHRkkvJSpzZXBhcmF0b3JHRkkvJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGaG4tRks2LVEiI0YnRkVGTkZQRlJGVEZWRlhGWkZmbkZpbi1GLDYlUWRvflRoZXJlfmFyZX42fktpbGxpbmd+dmVjdG9ycy5+SXR+dG9va34yOX5zZWNvbmRzfnRvfmZpbmlzaH50aGV+YWxnb3JpdGhtLkYnRi9GMkZHRkU=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIzEwRidGL0Yv">NiQiIiEiIzU=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIzEwRidGL0Yv">NiQiIiIiIzU=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjdGJ0YvRi8=">NiQiIiMiIig=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjZGJ0YvRi8=">NiQiIiQiIic=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjZGJ0YvRi8=">NiQiIiUiIic=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEnMjkuMDAwRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">JCImKyFIISIk</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1350" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Quadratic</Font></Text-field><Text-field style="Text" bold="true" layout="Normal"></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1349" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1348" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEldGltZUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRK0FsZ29yaXRobTFGJ0YvRjItRjY2JC1GIzYkLUkjbW5HRiQ2JFEiMkYnL0YzUSdub3JtYWxGJ0ZFRkVGRUZFLUkjbW9HRiQ2LVEifkYnRkUvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRk0vJSlzdHJldGNoeUdGTS8lKnN5bW1ldHJpY0dGTS8lKGxhcmdlb3BHRk0vJS5tb3ZhYmxlbGltaXRzR0ZNLyUnYWNjZW50R0ZNLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGZm4tRkg2LVEiI0YnRkVGS0ZORlBGUkZURlZGWEZaRmduLUYsNiVRQX5UaGVyZX5hcmV+MjJ+S2lsbGluZ34yLXRlbnNvcnMuRidGL0YyLyUrZXhlY3V0YWJsZUdGTUZF">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEldGltZUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRK0FsZ29yaXRobTFGJ0YvRjItRjY2JC1GIzYkLUkjbW5HRiQ2JFEiMkYnL0YzUSdub3JtYWxGJ0ZFRkVGRUZFLUkjbW9HRiQ2LVEifkYnRkUvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRk0vJSlzdHJldGNoeUdGTS8lKnN5bW1ldHJpY0dGTS8lKGxhcmdlb3BHRk0vJS5tb3ZhYmxlbGltaXRzR0ZNLyUnYWNjZW50R0ZNLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGZm4tRkg2LVEiI0YnRkVGS0ZORlBGUkZURlZGWEZaRmduLUYsNiVRQX5UaGVyZX5hcmV+MjJ+S2lsbGluZ34yLXRlbnNvcnMuRidGL0YyLyUrZXhlY3V0YWJsZUdGTUZF</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIzMwRidGL0Yv">NiQiIiEiI0k=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIzUwRidGL0Yv">NiQiIiIiI10=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIzUwRidGL0Yv">NiQiIiMiI10=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIzM1RidGL0Yv">NiQiIiQiI04=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIzI4RidGL0Yv">NiQiIiUiI0c=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiNUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIzI0RidGL0Yv">NiQiIiYiI0M=</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1347" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1396" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Cubic:</Font></Text-field><Text-field style="Text" layout="Normal">Running Algorithm1 in Maple is not conclusive. Therefore we need to export the matrices to a text file and compute the ranks using LinBox in SageMath.</Text-field><Text-field style="Text" bold="true" layout="Normal"></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1346" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVErQWxnb3JpdGhtMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUkjbW5HRiQ2JFEiM0YnL0YzUSdub3JtYWxGJy8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnRj5GPi1JI21vR0YkNi1RIn5GJ0Y+LyUmZmVuY2VHRkIvJSpzZXBhcmF0b3JHRkIvJSlzdHJldGNoeUdGQi8lKnN5bW1ldHJpY0dGQi8lKGxhcmdlb3BHRkIvJS5tb3ZhYmxlbGltaXRzR0ZCLyUnYWNjZW50R0ZCLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGV0ZARj4=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVErQWxnb3JpdGhtMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUkjbW5HRiQ2JFEiM0YnL0YzUSdub3JtYWxGJy8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnRj5GPi1JI21vR0YkNi1RIn5GJ0Y+LyUmZmVuY2VHRkIvJSpzZXBhcmF0b3JHRkIvJSlzdHJldGNoeUdGQi8lKnN5bW1ldHJpY0dGQi8lKGxhcmdlb3BHRkIvJS5tb3ZhYmxlbGltaXRzR0ZCLyUnYWNjZW50R0ZCLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGV0ZARj4=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIzY1RidGL0Yv">NiQiIiEiI2w=</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1344" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L1408" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVEjSTNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSxwb2x5bW9tZW50YUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUkjbW5HRiQ2JFEiM0YnRjkvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORl5vLUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGXW9GX28tRiw2JVFbcH5HZW5lcmF0ZX5hbn5hcmJpdHJhcnl+Y3ViaWN+cG9seW5vbWlhbC5+VGhlcmV+YXJlfjIwfmNvZWZmaWNpZW50fmZ1bmN0aW9uc35hX2kuRidGL0YyRmVuRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVEjSTNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSxwb2x5bW9tZW50YUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUkjbW5HRiQ2JFEiM0YnRjkvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORl5vLUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGXW9GX28tRiw2JVFbcH5HZW5lcmF0ZX5hbn5hcmJpdHJhcnl+Y3ViaWN+cG9seW5vbWlhbC5+VGhlcmV+YXJlfjIwfmNvZWZmaWNpZW50fmZ1bmN0aW9uc35hX2kuRidGL0YyRmVuRjk=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L1407" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEjRTNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYmLUYsNiVRJ2NvZWZmc0YnRi9GMi1GUDYkLUYjNigtRiw2JVEnZXhwYW5kRidGL0YyLUZQNiQtRiM2Ji1GLDYlUSNQQkYnRi9GMi1GUDYkLUYjNictRiw2JVEjSTNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJIRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjlGYXBGOUY5RmZvLUZQNiYtRiM2Ky1GLDYlUSNwMUYnRi9GMkZmby1GLDYlUSNwMkYnRi9GMkZmby1GLDYlUSNwM0YnRi9GMkZmby1GLDYlUSNwNEYnRi9GMkZhcEY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYXBGOUY5RmFwRjlGOS9GZHFRInxmckYnL0ZncVEifGhyRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZqby9GTkZbcC1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRmpvRmNyLUYsNiVRYXF+R2VuZXJhdGV+dGhlflBERX5vYnRhaW5lZH5mcm9tfnRoZX5Qb2lzc29ufmJyYWNrZXR+b2Z+dGhlfmN1YmljfnBvbHlub21pYWx+STN+d2l0aH50aGV+SGFtaWx0b25pYW5+SC5GJ0YvRjJGYXBGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEjRTNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYmLUYsNiVRJ2NvZWZmc0YnRi9GMi1GUDYkLUYjNigtRiw2JVEnZXhwYW5kRidGL0YyLUZQNiQtRiM2Ji1GLDYlUSNQQkYnRi9GMi1GUDYkLUYjNictRiw2JVEjSTNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJIRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjlGYXBGOUY5RmZvLUZQNiYtRiM2Ky1GLDYlUSNwMUYnRi9GMkZmby1GLDYlUSNwMkYnRi9GMkZmby1GLDYlUSNwM0YnRi9GMkZmby1GLDYlUSNwNEYnRi9GMkZhcEY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYXBGOUY5RmFwRjlGOS9GZHFRInxmckYnL0ZncVEifGhyRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZqby9GTkZbcC1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRmpvRmNyLUYsNiVRYXF+R2VuZXJhdGV+dGhlflBERX5vYnRhaW5lZH5mcm9tfnRoZX5Qb2lzc29ufmJyYWNrZXR+b2Z+dGhlfmN1YmljfnBvbHlub21pYWx+STN+d2l0aH50aGV+SGFtaWx0b25pYW5+SC5GJ0YvRjJGYXBGOQ==</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1410" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1409" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2JVEkUE1DRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEzUHJvbG9uZ2F0aW9uTWF0cml4RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNigtRiw2JVEjRTNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJuRidGL0YyRlotSSNtbkdGJDYkUSIzRidGOUY5RjktRjY2LVEiO0YnRjlGO0ZnbkZARkJGREZGRkhGaG5GTS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmhuL0ZORmluLUYsNiVRKkRpbWVuc2lvbkYnRi9GMi1GUzYkLUYjNiRGK0Y5RjlGY29GZm8tRiw2JVEtRXhwb3J0TWF0cml4RidGL0YyLUZTNiQtRiM2Jy1GLDYjUSFGJy1JI21zR0YkNiNRTFBhdGhUby9hbGcxX3Bwd2F2ZV9tZXRyaWMyX2N1YmljX3Byb2xfbi50eHRGJ0ZaRitGOUY5RmZvLUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGaG5GaW8tRiw2JVE9fkV4cG9ydH5NYXRyaXh+dG9+dGV4dH5maWxlLkYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2JVEkUE1DRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEzUHJvbG9uZ2F0aW9uTWF0cml4RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNigtRiw2JVEjRTNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJuRidGL0YyRlotSSNtbkdGJDYkUSIzRidGOUY5RjktRjY2LVEiO0YnRjlGO0ZnbkZARkJGREZGRkhGaG5GTS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmhuL0ZORmluLUYsNiVRKkRpbWVuc2lvbkYnRi9GMi1GUzYkLUYjNiRGK0Y5RjlGY29GZm8tRiw2JVEtRXhwb3J0TWF0cml4RidGL0YyLUZTNiQtRiM2Jy1GLDYjUSFGJy1JI21zR0YkNiNRTFBhdGhUby9hbGcxX3Bwd2F2ZV9tZXRyaWMyX2N1YmljX3Byb2xfbi50eHRGJ0ZaRitGOUY5RmZvLUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGaG5GaW8tRiw2JVE9fkV4cG9ydH5NYXRyaXh+dG9+dGV4dH5maWxlLkYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1412" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1414" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1405" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1294" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Quartic Case: 
</Font><Font bold="false">For the quartic case, we use a combinatorial description of the prolongation equation. See pages 7-8 and equation (16) in the article. </Font><Font bold="true">
</Font><Font bold="false">We generate the prolongation matrices and then export them into a text file. We compute the ranks using the LinBox package in SageMath.</Font><Font bold="true">
</Font></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1292" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1304" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZBLUkjbWlHRiQ2JVElZmFjdEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUY2Ni9RJXByb2NGJy8lJWJvbGRHRjEvRjNRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRlVGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZZLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2JVEiTEYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGWEZaLUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGWEZaLUYsNiVRWX5UaGlzfnByb2NlZHVyZX5jb21wdXRlc350aGV+ZmFjdG9yaWFsfm9mfmF+bXVsdGktaW5kZXguRidGL0YyLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRlkvJSZkZXB0aEdGXXAvJSpsaW5lYnJlYWtHUShuZXdsaW5lRidGam4tRmZuNiYtRiM2JS1JI21uR0YkNiRRIjFGJ0Y5Rl1vRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUSIhRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjExMTExMTFlbUYnL0ZORmdxLUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSEZYRlpGam4tRmZuNiYtRiM2JS1GanA2JFEiMkYnRjlGXW9GOUY5Rl1xRmBxRmNxRmlxRmpuLUZmbjYmLUYjNiUtRmpwNiRRIjNGJ0Y5Rl1vRjlGOUZdcUZgcUZjcUZpcUZqbi1GZm42Ji1GIzYlLUZqcDYkUSI0RidGOUZdb0Y5RjlGXXFGYHFGY3FGX29GaG8tRjY2L1EkZW5kRidGUkZURlZGO0Y+RkBGQkZERkZGSEZYRlpGX29GTy1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZdb0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZBLUkjbWlHRiQ2JVElZmFjdEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUY2Ni9RJXByb2NGJy8lJWJvbGRHRjEvRjNRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRlVGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZZLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2JVEiTEYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGWEZaLUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGWEZaLUYsNiVRWX5UaGlzfnByb2NlZHVyZX5jb21wdXRlc350aGV+ZmFjdG9yaWFsfm9mfmF+bXVsdGktaW5kZXguRidGL0YyLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRlkvJSZkZXB0aEdGXXAvJSpsaW5lYnJlYWtHUShuZXdsaW5lRidGam4tRmZuNiYtRiM2JS1JI21uR0YkNiRRIjFGJ0Y5Rl1vRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUSIhRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjExMTExMTFlbUYnL0ZORmdxLUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSEZYRlpGam4tRmZuNiYtRiM2JS1GanA2JFEiMkYnRjlGXW9GOUY5Rl1xRmBxRmNxRmlxRmpuLUZmbjYmLUYjNiUtRmpwNiRRIjNGJ0Y5Rl1vRjlGOUZdcUZgcUZjcUZpcUZqbi1GZm42Ji1GIzYlLUZqcDYkUSI0RidGOUZdb0Y5RjlGXXFGYHFGY3FGX29GaG8tRjY2L1EkZW5kRidGUkZURlZGO0Y+RkBGQkZERkZGSEZYRlpGX29GTy1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZdb0Y5</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1283" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1328" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZJLUkjbWlHRiQ2JVEtZmFjdHF1b3RpZW50RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRjY2L1ElcHJvY0YnLyUlYm9sZEdGMS9GM1ElYm9sZEYnLyUrZm9udHdlaWdodEdGVUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORlktSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSJBRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGWC9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJCRidGL0YyRjlGOS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRlhGWi1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRlhGWi1GLDYlUVxwflRoaXN+cHJvY2VkdXJlfmNvbXB1dGVzfnRoZX5xdW90aWVudH5vZn50d29+ZmFjdG9yaWFsc35vZn5tdWx0aS1pbmRpY2VzfkF+YW5kfkIuRidGL0YyLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRlkvJSZkZXB0aEdGZHAvJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRjY2L1EjaWZGJ0ZSRlRGVkY7Rj5GQEZCRkRGRkZIRlhGWkZmby1GZm42JC1GIzY9RmNvLUZmbjYmLUYjNiQtSSNtbkdGJDYkUSIxRidGOUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEvJkdyZWF0ZXJFcXVhbDtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUZocTYkUSIwRidGOUZmby1GNjYvUSRhbmRGJ0ZSRlRGVkY7Rj5GQEZCRkRGRkZIRlhGWkZmb0Zmb0Zjby1GZm42Ji1GIzYkLUZocTYkUSIyRidGOUY5RjlGW3JGXnJGYXJGZHJGZm9GZ3JGZm9GY28tRmZuNiYtRiM2JC1GaHE2JFEiM0YnRjlGOUY5RltyRl5yRmFyRmRyRmZvRmdyRmZvRmNvLUZmbjYmLUYjNiQtRmhxNiRRIjRGJ0Y5RjlGOUZbckZeckZhckZkckY5RjlGZm8tRjY2L1EldGhlbkYnRlJGVEZWRjtGPkZARkJGREZGRkhGWEZaLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRl9wLUkmbWZyYWNHRiQ2KC1GIzYmRmZvLUYsNiVRJWZhY3RGJ0YvRjItRmZuNiQtRiM2JEZqbkY5RjlGOS1GIzYlRmp0LUZmbjYkLUYjNiRGY29GOUY5RjkvJS5saW5ldGhpY2tuZXNzR0ZqcS8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zbdi8lKWJldmVsbGVkR0Y9LUY2Ni1RIjtGJ0Y5RjtGYG9GQEZCRkRGRkZIRlhGTUZfcEZmby1GNjYvUSVlbHNlRidGUkZURlZGO0Y+RkBGQkZERkZGSEZYRlpGYnRGX3BGZm9GZHJGYHZGX3BGZm8tRjY2L1EkZW5kRidGUkZURlZGO0Y+RkBGQkZERkZGSEZYRlpGZm9GXHFGYnRGX3BGZm9GZnZGZm9GT0ZidC8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZJLUkjbWlHRiQ2JVEtZmFjdHF1b3RpZW50RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRjY2L1ElcHJvY0YnLyUlYm9sZEdGMS9GM1ElYm9sZEYnLyUrZm9udHdlaWdodEdGVUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORlktSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSJBRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGWC9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJCRidGL0YyRjlGOS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRlhGWi1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRlhGWi1GLDYlUVxwflRoaXN+cHJvY2VkdXJlfmNvbXB1dGVzfnRoZX5xdW90aWVudH5vZn50d29+ZmFjdG9yaWFsc35vZn5tdWx0aS1pbmRpY2VzfkF+YW5kfkIuRidGL0YyLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRlkvJSZkZXB0aEdGZHAvJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRjY2L1EjaWZGJ0ZSRlRGVkY7Rj5GQEZCRkRGRkZIRlhGWkZmby1GZm42JC1GIzY9RmNvLUZmbjYmLUYjNiQtSSNtbkdGJDYkUSIxRidGOUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEvJkdyZWF0ZXJFcXVhbDtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUZocTYkUSIwRidGOUZmby1GNjYvUSRhbmRGJ0ZSRlRGVkY7Rj5GQEZCRkRGRkZIRlhGWkZmb0Zmb0Zjby1GZm42Ji1GIzYkLUZocTYkUSIyRidGOUY5RjlGW3JGXnJGYXJGZHJGZm9GZ3JGZm9GY28tRmZuNiYtRiM2JC1GaHE2JFEiM0YnRjlGOUY5RltyRl5yRmFyRmRyRmZvRmdyRmZvRmNvLUZmbjYmLUYjNiQtRmhxNiRRIjRGJ0Y5RjlGOUZbckZeckZhckZkckY5RjlGZm8tRjY2L1EldGhlbkYnRlJGVEZWRjtGPkZARkJGREZGRkhGWEZaLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRl9wLUkmbWZyYWNHRiQ2KC1GIzYmRmZvLUYsNiVRJWZhY3RGJ0YvRjItRmZuNiQtRiM2JEZqbkY5RjlGOS1GIzYlRmp0LUZmbjYkLUYjNiRGY29GOUY5RjkvJS5saW5ldGhpY2tuZXNzR0ZqcS8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zbdi8lKWJldmVsbGVkR0Y9LUY2Ni1RIjtGJ0Y5RjtGYG9GQEZCRkRGRkZIRlhGTUZfcEZmby1GNjYvUSVlbHNlRidGUkZURlZGO0Y+RkBGQkZERkZGSEZYRlpGYnRGX3BGZm9GZHJGYHZGX3BGZm8tRjY2L1EkZW5kRidGUkZURlZGO0Y+RkBGQkZERkZGSEZYRlpGZm9GXHFGYnRGX3BGZm9GZnZGZm9GT0ZidC8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1326" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1422" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Example of the above procedure:</Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1277" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEiekYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYnLUY2NiYtRiM2Ky1JI21uR0YkNiRRIjFGJy9GM1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGQi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZKLyUqc3ltbWV0cmljR0ZKLyUobGFyZ2VvcEdGSi8lLm1vdmFibGVsaW1pdHNHRkovJSdhY2NlbnRHRkovJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJ0Y+RkRGPkZERj4vJStleGVjdXRhYmxlR0ZKRkJGQi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZERjpGZ25GQkZCRmduRkI=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEiekYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYnLUY2NiYtRiM2Ky1JI21uR0YkNiRRIjFGJy9GM1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGQi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZKLyUqc3ltbWV0cmljR0ZKLyUobGFyZ2VvcEdGSi8lLm1vdmFibGVsaW1pdHNHRkovJSdhY2NlbnRHRkovJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJ0Y+RkRGPkZERj4vJStleGVjdXRhYmxlR0ZKRkJGQi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZERjpGZ25GQkZCRmduRkI=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXN1Ykc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkobWZlbmNlZEdGJDYkLUklbXJvd0dGJDYmLUYjNiUtSSNtaUdGJDYlUSJhRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUYvNiotSSNtbkdGJDYkUSIxRicvRjtRJ25vcm1hbEYnLUkjbW9HRiQ2LVEoJmNvbW1hO0YnRkMvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjkvJSlzdHJldGNoeUdGSy8lKnN5bW1ldHJpY0dGSy8lKGxhcmdlb3BHRksvJS5tb3ZhYmxlbGltaXRzR0ZLLyUnYWNjZW50R0ZLLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRidGP0ZFRj9GRUY/RkMvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGS0ZDRkNGPUZobg==">JiZJImFHNiI2JiIiIkYnRidGJ0Ym</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1424" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1423" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">By virtue of the product rule for multi-index notation, the prolongations  of equation (16) are given by the following combinatorial assignment.</Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1285" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZbcC1JI21pR0YkNiVRKGNvbWJlcW5GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GNjYvUSVwcm9jRicvJSVib2xkR0YxL0YzUSVib2xkRicvJStmb250d2VpZ2h0R0ZVRjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GWS1JKG1mZW5jZWRHRiQ2JC1GIzYsLUYsNiVRIlNGJ0YvRjItRjY2LVEtJlByb3BvcnRpb247RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSVsaXN0RidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGWC9GTlEsMC4zMzMzMzMzZW1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRlhGWkZpby1GLDYlUSJBRidGL0YyRl1vRmBvRjlGOUZpby1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRlhGWi1GLDYlUWJ0fk5vdGV+dGhhdH5TfnNob3VsZH5iZX5hfm11bHRpLWluZGV4fm9mfmxlbmd0aH41LH5iZWNhdXNlfnxmckgsfkk0fGhyfmlzfnBvbHlub21pYWx+b2Z+ZGVncmVlfjUufldlfmRpZmZlcmVudGlhdGV+ZXF1YXRpb25+KDE2KX5hY2NvcmRpbmd+dG9+bXVsdGktaW5kZXh+QS5GJ0YvRjItSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGWS8lJmRlcHRoR0ZqcC8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1JI21uR0YkNiRRIjJGJ0Y5RmlvLUYsNiVRInpGJ0YvRjItRmZuNiQtRiM2LkZqbi1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmFyLUZmbjYmLUYjNiotRmNxNiRRIjFGJ0Y5RmNvLUZjcTYkUSIwRidGOUZjb0ZqckZjb0ZqckY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGY29GaW9GXHBGaW8tRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSEZgckZickZpb0Zjci1GLDYjUSFGJ0Y5RjlGaW9GZXBGaW9GY3NGaW9GaW9GYnFGaW9GZnEtRmZuNiQtRiM2LkZqbkZdci1GZm42Ji1GIzYqRmpyRmNvRmdyRmNvRmpyRmNvRmpyRjlGOUZdc0Zgc0Zjb0Zpb0ZccEZpb0Zjc0Zpb0ZddEZmc0Y5RjlGZnNGZXBGaW9GaW8tRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIRmByRmJyRmlvRmJxRmlvRmZxLUZmbjYkLUYjNi5Gam5GXXItRmZuNiYtRiM2KkZqckZjb0ZqckZjb0ZqckZjb0ZnckY5RjlGXXNGYHNGY29GaW9GXHBGaW9GY3NGaW8tRmZuNiYtRiM2KkZqckZjb0ZqckZjb0ZnckZjb0ZqckY5RjlGXXNGYHNGZnNGOUY5RmlvRmlvRmVwRmlvRmF0RmlvRmJxRmlvRmZxLUZmbjYkLUYjNi5Gam5GXXJGXHVGY29GaW9GXHBGaW9GY3NGaW9GaHRGZnNGOUY5RmlvRmlvRmNzRmVwRmlvLUZmbjYkLUYjNitGYnFGaW9GaW8tRiw2JVEtZmFjdHF1b3RpZW50RidGL0YyLUZmbjYkLUYjNi5Gam5GY3MtRmZuNiYtRiM2LEZqckZjb0ZqckZjb0ZnckZjb0ZhdEZicS8lK2V4ZWN1dGFibGVHRj1GOUY5Rl1zRmBzRmNvRmlvRmpuRmlvRmNzRmlvLUZmbjYmLUYjNixGanJGY29GanJGY29GanJGY29GYXRGYnFGY3ZGOUY5Rl1zRmBzRmN2RjlGOUZpb0Zpb0ZjdkY5RjktRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIRlhGWi1GZm42JC1GIzZlbkZpb0ZhdC1GLDYlUSViaW5vRidGL0YyLUZmbjYkLUYjNiZGXHBGY28tRmZuNiYtRiM2KkZqckZjb0ZqckZjb0ZqckZjb0ZqckY5RjlGXXNGYHNGOUY5Rml2LUZmbjYkLUYjNigtSSVtc3VwR0YkNiUtRiw2JVEjeDFGJ0YvRjItRiM2JEZicUY5LyUxc3VwZXJzY3JpcHRzaGlmdEdGXHNGaW9GY3NGaW8tRmB4NiUtRiw2JVEjeDJGJ0YvRjJGZXhGZ3hGOUY5RmlvRmlvRmZxLUZmbjYkLUYjNi5Gam5GaW9GY3NGaW8tRmZuNiYtRiM2K0ZqckZjb0ZqckZjb0ZnckZjb0ZhdEZicUY5RjlGXXNGYHNGY29GaW9GXHBGYXRGaW9GZ3dGOUY5RmlvRmF0RmlvRmB3LUZmbjYkLUYjNiZGXHBGY29GY3JGOUY5Rml2LUZmbjYkLUYjNiZGYnFGaW9GYnhGOUY5RmlvRmZxLUZmbjYkLUYjNi1Gam5GaW9GY3NGaW9GYnlGY29GaW9GXHBGYXRGY3JGOUY5RmlvRmF0RmlvRmB3LUZmbjYkLUYjNiZGXHBGY29GXXRGOUY5Rml2LUZmbjYkLUYjNidGYnFGaW9GaW9GW3lGOUY5RmlvRmZxLUZmbjYkLUYjNi1Gam5GaW9GY3NGaW9GYnlGY29GaW9GXHBGYXRGXXRGOUY5RmlvRmF0RmlvRmB3LUZmbjYkLUYjNiZGXHBGY28tRmZuNiYtRiM2KkZicUZjb0ZqckZjb0ZqckZjb0ZqckY5RjlGXXNGYHNGOUY5Rml2RmlvRmlvLUZmbjYkLUYjNiVGYnFGY3ZGOUY5Rml2RmlvRmZxLUZmbjYkLUYjNi5Gam5GaW9GY3NGaW9GYnlGY29GaW9GXHBGYXRGaW9GYltsRjlGOUZpb0ZhdEZpb0Zgdy1GZm42JC1GIzYmRlxwRmNvLUZmbjYmLUYjNipGanJGY29GYnFGY29GanJGY29GanJGOUY5Rl1zRmBzRjlGOUZpdkZmW2xGaW9GaXZGaW9GZnEtRmZuNiQtRiM2LUZqbkZpb0Zjc0Zpb0ZieUZjb0Zpb0ZccEZhdEZiXGxGOUY5RmN2RjlGOUZjc0ZlcEZpby1GZm42JC1GIzYqRmJxRmlvRmh1LUZmbjYkLUYjNi9Gam5GaW9GY3NGaW8tRmZuNiYtRiM2LEZnckZjb0ZqckZjb0ZqckZjb0ZhdEZicUZjdkY5RjlGXXNGYHNGY29Gam5GaW9GY3NGaW9GZXZGY3ZGOUY5RmlvRmlvRmN2RjlGOUZpdi1GZm42JC1GIzZZRmF0RmlvRmJxRmlvRmB3LUZmbjYkLUYjNidGXHBGY29GaW9GZ3dGOUY5Rml2RmlvLUZmbjYkLUYjNiZGYnhGaW8tRiw2JVEjeDNGJ0YvRjJGOUY5Rml2RmlvRmZxLUZmbjYkLUYjNitGam5GY3MtRmZuNiYtRiM2K0ZnckZjb0ZqckZjb0ZqckZjb0ZhdEZicUY5RjlGXXNGYHNGY29GaW9GXHBGYXRGZ3dGOUY5RmlvRmF0RmlvRmJxRmlvRmB3LUZmbjYkLUYjNidGXHBGY29GaW9GY3JGOUY5Rml2RmlvLUZmbjYkLUYjNiRGYl5sRjlGOUZpdkZpb0ZmcS1GZm42JC1GIzYrRmpuRmNzRmlebEZjb0Zpb0ZccEZhdEZjckY5RjlGaW9GYXRGaW9GYnFGaW9GYHctRmZuNiQtRiM2J0ZccEZjb0Zpb0ZcdUY5RjlGaXZGaW8tRmZuNiQtRiM2JEZieEY5RjlGaXZGaW9GZnEtRmZuNiQtRiM2K0ZqbkZjc0ZpXmxGY29GaW9GXHBGYXRGXHVGOUY5RmlvRmF0RmlvRmJxRmlvRmB3LUZmbjYkLUYjNidGXHBGY29GaW8tRmZuNiYtRiM2KkZnckZjb0ZqckZjb0ZnckZjb0ZqckY5RjlGXXNGYHNGOUY5Rml2RmlvRmZxLUZmbjYkLUYjNitGam5GY3NGaV5sRmNvRmlvRlxwRmF0RmlgbEY5RjlGaW9GY3ZGOUY5RmlvRmNzRmVwRmlvLUZmbjYkLUYjNitGYnFGaW9GaW9GaHUtRmZuNiQtRiM2L0ZqbkZjcy1GZm42Ji1GIzYsRmpyRmNvRmdyRmNvRmpyRmNvRmF0RmJxRmN2RjlGOUZdc0Zgc0Zjb0Zpb0ZqbkZpb0Zjc0Zpb0ZldkZmc0ZjdkY5RjlGaW9GaW9GY3ZGOUY5Rml2LUZmbjYkLUYjNlRGYXRGaW9GYnFGaW9GYHdGY3dGaXZGaW8tRmZuNiQtRiM2JkZbeUZpb0ZiXmxGOUY5Rml2RmZxLUZmbjYkLUYjNixGam5GY3MtRmZuNiYtRiM2K0ZqckZjb0ZnckZjb0ZqckZjb0ZhdEZicUY5RjlGXXNGYHNGY29GaW9GXHBGYXRGaW9GZ3dGOUY5RmlvRmF0RmlvRmJxRmlvRmB3RmJ6Rml2RmlvRmFfbEZpdkZmcS1GZm42JC1GIzYrRmpuRmNzRmlibEZjb0Zpb0ZccEZhdEZddEY5RjlGaW9GYXRGaW9GYnFGaW9GYHctRmZuNiQtRiM2JkZccEZjb0ZcdUY5RjlGaXZGaW8tRmZuNiQtRiM2JEZbeUY5RjlGaXZGZnEtRmZuNiQtRiM2K0ZqbkZjc0ZpYmxGY29GaW9GXHBGYXRGXHVGOUY5RmlvRmF0RmlvRmJxRmlvRmB3LUZmbjYkLUYjNiZGXHBGY28tRmZuNiYtRiM2KkZqckZjb0ZnckZjb0ZnckZjb0ZqckY5RjlGXXNGYHNGOUY5Rml2RmZxLUZmbjYkLUYjNitGam5GY3NGaWJsRmNvRmlvRlxwRmF0RmFkbEY5RjlGY3ZGOUY5RmZzRmVwRmlvRmNzRmlvLUZjcTYkUSI0RidGOUZpdi1GZm42JC1GIzZqcUZpb0Zgd0Zjd0Zpdi1GZm42JC1GIzYnLUZmbjYkLUYjNiZGX3hGY3NGaXhGOUY5RmlvRmlvRmJebEY5RjlGaXZGaW9GZnEtRmZuNiQtRiM2MEZqbkZpb0ZhdEZpb0ZodEZjb0Zpb0ZccEZpb0Zjc0Zpb0ZodEZmc0Y5RjlGaW9GY3NGaW9GYHdGZnlGaXYtRmZuNiQtRiM2KUZicUZpb0ZieEZpb0Zpb0ZiXmxGOUY5Rml2RmlvRmZxLUZmbjYkLUYjNjFGam5GaW9GYXRGaW9GaHRGY29GaW9GXHBGaW9GY3NGaW9GaHRGYXRGY3JGOUY5RmlvRmNzRmlvRmB3RmFjbEZpdkZkZWxGaXZGaW9GZnEtRmZuNiQtRiM2MkZqbkZpb0ZhdEZpb0ZodEZjb0Zpb0ZccEZpb0Zjc0Zpb0ZodEZhdEZpb0ZcdUY5RjlGaW9GY3NGaW9GYHdGXltsRml2LUZmbjYkLUYjNidGYnFGaW9GaW9GYl5sRjlGOUZpdkZpb0ZmcS1GZm42JC1GIzYxRmpuRmlvRmF0RmlvRmh0RmNvRmlvRlxwRmlvRmNzRmlvRmh0RmF0RmJbbEY5RjlGaW9GY3NGaW9GYHdGXlxsRml2RmhmbEZpdkZpb0ZmcS1GZm42JC1GIzYyRmpuRmlvRmF0RmlvRmh0RmNvRmlvRlxwRmlvRmNzRmlvRmh0RmF0RmlvRmJcbEY5RjlGaW9GY3NGaW9GYHctRmZuNiQtRiM2JkZccEZjby1GZm42Ji1GIzYqRmJxRmNvRmpyRmNvRmdyRmNvRmpyRjlGOUZdc0Zgc0Y5RjlGaXYtRmZuNiRGZXhGOUZpdkZpb0ZmcS1GZm42JC1GIzYxRmpuRmlvRmF0RmlvRmh0RmNvRmlvRlxwRmlvRmNzRmlvRmh0RmF0RmhnbEY5RjlGaW9GY3NGaW9GYHctRmZuNiQtRiM2JkZccEZjby1GZm42Ji1GIzYqRmpyRmNvRmJxRmNvRmdyRmNvRmpyRjlGOUZdc0Zgc0Y5RjlGaXZGXGhsRml2RmlvRmZxLUZmbjYkLUYjNjFGam5GaW9GYXRGaW9GaHRGY29GaW9GXHBGaW9GY3NGaW9GaHRGYXRGZmhsRjlGOUZpb0Zjc0Zpb0Zgd0ZiekZpdi1GZm42JC1GIzYpRmJxRmlvRlt5RmlvRmlvRmJebEY5RjlGaXZGaW9GZnEtRmZuNiQtRiM2MkZqbkZpb0ZhdEZpb0ZodEZjb0Zpb0ZccEZpb0Zjc0Zpb0ZodEZhdEZpb0ZddEY5RjlGaW9GY3NGaW9GYHctRmZuNiQtRiM2JkZccEZjb0ZpYGxGOUY5Rml2Rmp5Rml2RmlvRmZxLUZmbjYkLUYjNjJGam5GaW9GYXRGaW9GaHRGY29GaW9GXHBGaW9GY3NGaW9GaHRGYXRGaW9GaWBsRjlGOUZpb0Zjc0Zpb0Zgd0ZdZGxGaXYtRmZuNiQtRiM2JkZicUZpb0ZbeUY5RjlGaXZGaW9GZnEtRmZuNiQtRiM2MkZqbkZpb0ZhdEZpb0ZodEZjb0Zpb0ZccEZpb0Zjc0Zpb0ZodEZhdEZpb0ZhZGxGOUY5RmN2RjlGOS1GNjYtUSI7RidGOUY7RmZvRkBGQkZERkZGSEZYRk1GZXAtRjY2L1EkZW5kRidGUkZURlZGO0Y+RkBGQkZERkZGSEZYRlpGaW9GTy1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZjdkY5">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</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1427" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Example of the above procedure:</Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1426" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEoY29tYmVxbkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYoLUY2NiYtRiM2Ky1JI21uR0YkNiRRIjVGJy9GM1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGQi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZKLyUqc3ltbWV0cmljR0ZKLyUobGFyZ2VvcEdGSi8lLm1vdmFibGVsaW1pdHNHRkovJSdhY2NlbnRHRkovJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GPzYkUSIwRidGQkZERmduRkRGZ24vJStleGVjdXRhYmxlR0ZKRkJGQi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZELUZFNi1RIn5GJ0ZCRkgvRkxGSkZNRk9GUUZTRlVGVy9GZW5GWS1GNjYmLUYjNitGZ25GREZnbkZERmduRkRGZ25Gam5GQkZCRlxvRl9vRmpuRkJGQkZqbkZC">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEoY29tYmVxbkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYoLUY2NiYtRiM2Ky1JI21uR0YkNiRRIjVGJy9GM1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGQi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZKLyUqc3ltbWV0cmljR0ZKLyUobGFyZ2VvcEdGSi8lLm1vdmFibGVsaW1pdHNHRkovJSdhY2NlbnRHRkovJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GPzYkUSIwRidGQkZERmduRkRGZ24vJStleGVjdXRhYmxlR0ZKRkJGQi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZELUZFNi1RIn5GJ0ZCRkgvRkxGSkZNRk9GUUZTRlVGVy9GZW5GWS1GNjYmLUYjNitGZ25GREZnbkZERmduRkRGZ25Gam5GQkZCRlxvRl9vRmpuRkJGQkZqbkZC</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkctSSVtc3ViR0YkNiUtSShtZmVuY2VkR0YkNiQtRiM2Ji1GSzYlLUkjbWlHRiQ2JVEiYUYnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJy1GIzYqLUYsNiRRIjRGJ0YvLUYzNi1RKCZjb21tYTtGJ0YvRjYvRjpGWkY7Rj1GP0ZBRkNGRS9GSVEsMC4zMzMzMzMzZW1GJy1GLDYkUSIwRidGL0Zcb0Zib0Zcb0Zib0YvLyUvc3Vic2NyaXB0c2hpZnRHRmRvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GLy1GIzYqLUYsNiRRIjFGJ0YvRlxvRmJvRlxvRmJvRlxvRmJvRi9GZW9GLw==">LCQqJiIiIyIiIiYmSSJhRzYiNiYiIiUiIiFGLEYsNiZGJUYsRixGLEYlRiU=</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1295" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">We generate the jet variables.</Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1330" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1279" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZCLUkjbWlHRiQ2JVEoamV0dmFyc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUY2Ni9RJXByb2NGJy8lJWJvbGRHRjEvRjNRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRlVGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZZLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEiTkYnRi9GMi1GNjYtUS0mUHJvcG9ydGlvbjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRKGludGVnZXJGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRlhGWi1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRlhGWi1GLDYlUWJwflRoaXN+cHJvY2VkdXJlfmdlbmVyYXRlc350aGV+amV0fnZhcmlhYmxlc35vZn50aGV+Y29lZmZpY2llbnR+ZnVuY3Rpb25zfnVwfnRvfm9yZGVyfk4uRidGL0YyLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRlkvJSZkZXB0aEdGY3AvJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRjY2L1EmbG9jYWxGJ0ZSRlRGVkY7Rj5GQEZCRkRGRkZIRlhGWkZlby1GLDYlUSJMRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGWC9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJpRidGL0YyLUY2Ni1RIjtGJ0Y5RjtGZHFGQEZCRkRGRkZIRlhGTUZlb0ZecC1GX3A2JkZhcEZkcEZmcC9GaXBRJWF1dG9GJ0Zlb0ZecUZlb0Y1RmVvLUZmbjYmLUYjNiYtRiw2JVEkc2VxRidGL0YyLUZmbjYkLUYjNiwtRiw2JVEjb3BGJ0YvRjItRmZuNiQtRiM2Ji1GLDYlUSxqZXR2YXJzcHVyZUYnRi9GMi1GZm42JC1GIzYlRmdxRmNvRjlGOUZjb0Y5RjlGYXFGZ3EtRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIwRidGOS1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJ0ZaRmpuRmNvRjlGOUZjb0Y5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGanFGXnBGZW8tRjY2L1EkZW5kRidGUkZURlZGO0Y+RkBGQkZERkZGSEZYRlpGZW9GTy1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZjb0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZCLUkjbWlHRiQ2JVEoamV0dmFyc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUY2Ni9RJXByb2NGJy8lJWJvbGRHRjEvRjNRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRlVGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZZLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEiTkYnRi9GMi1GNjYtUS0mUHJvcG9ydGlvbjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRKGludGVnZXJGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRlhGWi1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRlhGWi1GLDYlUWJwflRoaXN+cHJvY2VkdXJlfmdlbmVyYXRlc350aGV+amV0fnZhcmlhYmxlc35vZn50aGV+Y29lZmZpY2llbnR+ZnVuY3Rpb25zfnVwfnRvfm9yZGVyfk4uRidGL0YyLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRlkvJSZkZXB0aEdGY3AvJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRjY2L1EmbG9jYWxGJ0ZSRlRGVkY7Rj5GQEZCRkRGRkZIRlhGWkZlby1GLDYlUSJMRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGWC9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJpRidGL0YyLUY2Ni1RIjtGJ0Y5RjtGZHFGQEZCRkRGRkZIRlhGTUZlb0ZecC1GX3A2JkZhcEZkcEZmcC9GaXBRJWF1dG9GJ0Zlb0ZecUZlb0Y1RmVvLUZmbjYmLUYjNiYtRiw2JVEkc2VxRidGL0YyLUZmbjYkLUYjNiwtRiw2JVEjb3BGJ0YvRjItRmZuNiQtRiM2Ji1GLDYlUSxqZXR2YXJzcHVyZUYnRi9GMi1GZm42JC1GIzYlRmdxRmNvRjlGOUZjb0Y5RjlGYXFGZ3EtRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIwRidGOS1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJ0ZaRmpuRmNvRjlGOUZjb0Y5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGanFGXnBGZW8tRjY2L1EkZW5kRidGUkZURlZGO0Y+RkBGQkZERkZGSEZYRlpGZW9GTy1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZjb0Y5</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1297" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1428" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">We generate the prolongation equations.</Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1312" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZcby1JI21pR0YkNiVRJXByb2xGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GNjYvUSVwcm9jRicvJSVib2xkR0YxL0YzUSVib2xkRicvJStmb250d2VpZ2h0R0ZVRjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GWS1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRIk1GJ0YvRjItRjY2LVEtJlByb3BvcnRpb247RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUShpbnRlZ2VyRidGL0YyRjlGOS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRlhGWi1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRlhGWi1GLDYlUV9vfkNvbXB1dGVzfnRoZX5NJ3RofnByb2xvbmdhdGlvbn51c2luZ350aGV+Y29tYmluYXRvcmlhbH5kZXNjcmlwdGlvbi5GJ0YvRjItSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGWS8lJmRlcHRoR0ZhcC8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GNjYvUSZsb2NhbEYnRlJGVEZWRjtGPkZARkJGREZGRkhGWEZaRmNvLUYsNiVRIkFGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZYL0ZOUSwwLjMzMzMzMzNlbUYnRmNvLUYsNiVRIlNGJ0YvRjJGX3FGY28tRiw2JVEiYUYnRi9GMkZfcUZjby1GLDYlUSJMRidGL0YyRl9xLUYsNiVRInNGJ0YvRjJGX3FGY28tRiw2JVEiaUYnRi9GMi1GNjYtUSI7RidGOUY7RmJxRkBGQkZERkZGSEZYRk1GXHBGY29GZXFGNS1GLDYlUShtdWx0aW5kRidGL0YyLUZmbjYkLUYjNiQtSSNtbkdGJDYkUSI1RidGOUY5RjlGZHJGY29GXnJGNS1GLDYlUSVub3BzRidGL0YyLUZmbjYkLUYjNiVGZXEvJStleGVjdXRhYmxlR0Y9RjlGOUZkckZccEZjb0ZccUY1LUZmbjYmLUYjNiUtRiw2JVEkc2VxRidGL0YyLUZmbjYkLUYjNiwtRiw2JVEjb3BGJ0YvRjItRmZuNiQtRiM2JUZnci1GZm42JC1GIzYkRmFyRjlGOUY5RjlGX3FGY29GYXItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRl9zNiRRIjBGJ0Y5LUY2Ni1RIy4uRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnRlpGam5GOUY5RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZkckZjb0ZocUY1RmJzLUZmbjYkLUYjNiVGXHFGaXNGOUY5RmRyRlxwRmNvRltyRjUtRmZuNiYtRiM2JkZfdC1GZm42JC1GIzYsRl90LUZmbjYkLUYjNi4tRiw2JVEoY29tYmVxbkYnRi9GMi1GZm42JC1GIzYpRmVxLUZmbjYmLUYjNiVGYXJGaXNGOUY5Rlx2Rl92Rl9xRlxxLUZmbjYmLUYjNiUtRiw2JVEiakYnRi9GMkZpc0Y5RjlGXHZGX3ZGaXNGOUY5Rl9xRmNvRmFyRmF1LUZfczYkUSIxRidGOUZndUZeckZjb0Zpc0Y5RjlGX3FGYXhGYXVGZHhGZ3VGaHFGaXNGOUY5RmlzRjlGOUZcdkZfdkZkckZccC1GNjYvUSRlbmRGJ0ZSRlRGVkY7Rj5GQEZCRkRGRkZIRlhGWkZjb0ZPLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmlzRjk=">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</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1306" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY0LUkjbWlHRiQ2JVEpZXZhbHByb2xGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GNjYvUSVwcm9jRicvJSVib2xkR0YxL0YzUSVib2xkRicvJStmb250d2VpZ2h0R0ZVRjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GWS1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRIk1GJ0YvRjItRjY2LVEtJlByb3BvcnRpb247RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRlhGWi1GLDYlUShpbnRlZ2VyRidGL0YyRjlGOUZgby1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRlhGWi1GLDYlUVl+RXZhbHVhdGVzfnRoZX5NJ3RofnByb2xvbmdhdGlvbn5pbn50aGV+cG9pbnR+KDEsMiwzLDQpLkYnRi9GMi1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0ZZLyUmZGVwdGhHRmFwLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUYsNiVRJWV2YWxGJ0YvRjItRmZuNiQtRiM2KC1GLDYlUSVwcm9sRidGL0YyLUZmbjYkLUYjNiRGam5GOUY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGWC9GTlEsMC4zMzMzMzMzZW1GJ0Zgby1GZm42Ji1GIzYyLUYsNiVRI3gxRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMUYnRjlGZ3EtRiw2JVEjeDJGJ0YvRjJGZHItRmhyNiRRIjJGJ0Y5RmdxLUYsNiVRI3gzRidGL0YyRmRyLUZocjYkUSIzRidGOUZncS1GLDYlUSN4NEYnRi9GMkZkci1GaHI2JFEiNEYnRjlGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRjlGOS1GNjYtUSI7RidGOUY7RmpxRkBGQkZERkZGSEZYRk1GXHAtRjY2L1EkZW5kRidGUkZURlZGO0Y+RkBGQkZERkZGSEZYRlpGYG9GTy1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY0LUkjbWlHRiQ2JVEpZXZhbHByb2xGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GNjYvUSVwcm9jRicvJSVib2xkR0YxL0YzUSVib2xkRicvJStmb250d2VpZ2h0R0ZVRjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GWS1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRIk1GJ0YvRjItRjY2LVEtJlByb3BvcnRpb247RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRlhGWi1GLDYlUShpbnRlZ2VyRidGL0YyRjlGOUZgby1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRlhGWi1GLDYlUVl+RXZhbHVhdGVzfnRoZX5NJ3RofnByb2xvbmdhdGlvbn5pbn50aGV+cG9pbnR+KDEsMiwzLDQpLkYnRi9GMi1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0ZZLyUmZGVwdGhHRmFwLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUYsNiVRJWV2YWxGJ0YvRjItRmZuNiQtRiM2KC1GLDYlUSVwcm9sRidGL0YyLUZmbjYkLUYjNiRGam5GOUY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGWC9GTlEsMC4zMzMzMzMzZW1GJ0Zgby1GZm42Ji1GIzYyLUYsNiVRI3gxRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMUYnRjlGZ3EtRiw2JVEjeDJGJ0YvRjJGZHItRmhyNiRRIjJGJ0Y5RmdxLUYsNiVRI3gzRidGL0YyRmRyLUZocjYkUSIzRidGOUZncS1GLDYlUSN4NEYnRi9GMkZkci1GaHI2JFEiNEYnRjlGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRjlGOS1GNjYtUSI7RidGOUY7RmpxRkBGQkZERkZGSEZYRk1GXHAtRjY2L1EkZW5kRidGUkZURlZGO0Y+RkBGQkZERkZGSEZYRlpGYG9GTy1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1286" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1430" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Example of the above procedure:</Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1421" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2JVEqRGltZW5zaW9uRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVE6UHJvbG9uZ2F0aW9uTWF0cml4UXVhcnRpY0YnRi9GMi1GNjYkLUYjNiUtSSNtbkdGJDYkUSIwRicvRjNRJ25vcm1hbEYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRidGRUZFRkdGRUZFLUY2NiYtRiM2JS1GQjYkUSIyRidGRUZHRkVGRS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1JI21vR0YkNi1RIn5GJ0ZFLyUmZmVuY2VHRkkvJSpzZXBhcmF0b3JHRkkvJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGZW8tRlg2LVEqJnVtaW51czA7RidGRUZlbkZnbkZpbkZbb0Zdb0Zfb0Zhby9GZG9RLDAuMjIyMjIyMmVtRicvRmdvRlxwRlctRiw2JVElUmFua0YnRi9GMkY1RlctRlg2LVEiI0YnRkVGZW5GZ25GaW5GW29GXW9GX29GYW9GY29GZm8tRiw2JVE8flRoZX4mIzk0ODtfMC12YWx1ZX5pc34xMTkuRidGL0YyRkdGRQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2JVEqRGltZW5zaW9uRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVE6UHJvbG9uZ2F0aW9uTWF0cml4UXVhcnRpY0YnRi9GMi1GNjYkLUYjNiUtSSNtbkdGJDYkUSIwRicvRjNRJ25vcm1hbEYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRidGRUZFRkdGRUZFLUY2NiYtRiM2JS1GQjYkUSIyRidGRUZHRkVGRS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1JI21vR0YkNi1RIn5GJ0ZFLyUmZmVuY2VHRkkvJSpzZXBhcmF0b3JHRkkvJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGZW8tRlg2LVEqJnVtaW51czA7RidGRUZlbkZnbkZpbkZbb0Zdb0Zfb0Zhby9GZG9RLDAuMjIyMjIyMmVtRicvRmdvRlxwRlctRiw2JVElUmFua0YnRi9GMkY1RlctRlg2LVEiI0YnRkVGZW5GZ25GaW5GW29GXW9GX29GYW9GY29GZm8tRiw2JVE8flRoZX4mIzk0ODtfMC12YWx1ZX5pc34xMTkuRidGL0YyRkdGRQ==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEkMTE5RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">IiQ+Ig==</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1418" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Exporting the prolongation matrix to a text file:</Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1317" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2JVEkUE1RRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVE6UHJvbG9uZ2F0aW9uTWF0cml4UXVhcnRpY0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRIm5GJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI7RidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnRk0tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZqbi9GTkZbby1GLDYlUSpEaW1lbnNpb25GJ0YvRjItRlM2JC1GIzYkRitGOUY5RmZuRlxvLUYsNiVRLUV4cG9ydE1hdHJpeEYnRi9GMi1GUzYkLUYjNictRiw2I1EhRictSSNtc0dGJDYjUUdhbGcxX3Bwd2F2ZV9tZXRyaWMyX3F1YXJ0aWNfcHJvbF9uLnR4dEYnLUY2Ni1RIixGJ0Y5RjtGaW5GQEZCRkRGRkZIRmpuL0ZOUSwwLjMzMzMzMzNlbUYnRitGOUY5RlxvLUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGam5GX28tRiw2JVE9fkV4cG9ydH5NYXRyaXh+dG9+dGV4dH5maWxlLkYnRi9GMkZaRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2JVEkUE1RRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVE6UHJvbG9uZ2F0aW9uTWF0cml4UXVhcnRpY0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRIm5GJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI7RidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnRk0tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZqbi9GTkZbby1GLDYlUSpEaW1lbnNpb25GJ0YvRjItRlM2JC1GIzYkRitGOUY5RmZuRlxvLUYsNiVRLUV4cG9ydE1hdHJpeEYnRi9GMi1GUzYkLUYjNictRiw2I1EhRictSSNtc0dGJDYjUUdhbGcxX3Bwd2F2ZV9tZXRyaWMyX3F1YXJ0aWNfcHJvbF9uLnR4dEYnLUY2Ni1RIixGJ0Y5RjtGaW5GQEZCRkRGRkZIRmpuL0ZOUSwwLjMzMzMzMzNlbUYnRitGOUY5RlxvLUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGam5GX28tRiw2JVE9fkV4cG9ydH5NYXRyaXh+dG9+dGV4dH5maWxlLkYnRi9GMkZaRjk=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1307" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1305" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">How to proceed: </Font><Font bold="false" encoding="UTF-8">After exporting the matrix to a text file, we compute the rank of the matrix in LinBox. This is most easily done in SageMath, where LinBox is already installed. The above command also shows the number of rows and columns. By subtracting the rank from the number of columns we obtain the \316\264-value.</Font></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1301" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1302" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1299" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="presentation" inline-output="false" labelreference="L1" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Equation executable="true" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group></Presentation-Block>
</Worksheet>

==> anc/algorithm1_ppwave_metric3.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="2020" minor="2"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="true" autoexpanding_sections="true" UserProfileName="Maple Default Profile" NumericFormat-ApplyInteger="true" NumericFormat-ApplyRational="true" NumericFormat-ApplyExponent="false" editable="true">
</View-Properties>
<MapleNet-Properties prettyprint="3" warnlevel="3" compactdisplay="false" preplot="" helpbrowser="standard" displayprecision="-1" echo="1" unitattributes="&quot;fontweight&quot; = &quot;bold&quot;" imaginaryunit="I" longdelim="true" elisiontermsthreshold="10000" elisiondigitsafter="100" elisiondigitsbefore="100" plotdevice="inline" errorbreak="1" plotoptions="" plotdriver="opengl" quiet="false" elisiontermsbefore="100" elisiontermsafter="100" historytimestamp="false" screenwidth="79" indentamount="4" plotoutput="terminal" screenpixelheight="1080" rtablesize="[10, 10]" useclientjvm="true" labelwidth="20" postplot="" typesetting="extended" ansi="false" ansicolor="[]" elisiondigitsthreshold="10000" showassumed="1" ansilprint="false" trailingsemicolon="true" errorcursor="false" labelling="true" screenheight="25" prompt="&gt; " verboseproc="1" latexwidth="8.0" ShowLabels="true"/>
<Styles>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="16" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[40,120,40]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[120,0,14]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Atomic Variable" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[175,0,175]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="true"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.3" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="newline" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
</Styles>
<Startup-Code startupcode=""/>
<Task-table>
    <Task-category name="&lt;default&gt;"/>
</Task-table>
<Task/><Presentation-Block>
<Group view="code" labelreference="L1316" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZOLUkjbWlHRiQ2JVEld2l0aEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYkLUYsNiVRNURpZmZlcmVudGlhbEdlb21ldHJ5RidGL0YyL0YzUSdub3JtYWxGJ0Y9LUkjbW9HRiQ2LVEiOkYnRj0vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkUvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGVEYrLUY2NiQtRiM2JC1GLDYlUSxMaWVBbGdlYnJhc0YnRi9GMkY9Rj1GP0YrLUY2NiQtRiM2JC1GLDYlUSdUZW5zb3JGJ0YvRjJGPUY9Rj9GKy1GNjYkLUYjNiQtRiw2JVEtR3JvdXBBY3Rpb25zRidGL0YyRj1GPUY/RistRjY2JC1GIzYkLUYsNiVRJlRvb2xzRidGL0YyRj1GPUY/LUYsNiVRLFByZWZlcmVuY2VzRidGL0YyLUY2NiQtRiM2KS1GLDYjUSFGJy1JI21zR0YkNiNRMFNob3dGcmFtZVByb21wdEYnLUZANi1RIixGJ0Y9RkMvRkdGMUZIRkpGTEZORlAvRlNRJjAuMGVtRicvRlZRLDAuMzMzMzMzM2VtRictRkA2LVEiJ0YnRj1GQ0ZGRkhGSkZMRk5GUC9GU1EsMC4xMTExMTExZW1GJy9GVkZgcS1GLDYlRkVGL0YyRmNxRj1GPUY/LUZANi1RIn5GJ0Y9RkNGRkZIRkpGTEZORlBGX3FGaHFGW3JGW3JGKy1GNjYkLUYjNiQtRiw2JVEuTGluZWFyQWxnZWJyYUYnRi9GMkY9Rj1GP0ZbckYrLUY2NiQtRiM2JC1GLDYlUSlQREVUb29sc0YnRi9GMkY9Rj1GP0ZbckYrLUY2NiQtRiM2JC1GLDYlUSxKZXRDYWxjdWx1c0YnRi9GMkY9Rj1GP0YrLUY2NiQtRiM2JS1GLDYlUStBcnJheVRvb2xzRidGL0YyLyUrZXhlY3V0YWJsZUdGRUY9Rj1GP0YrLUY2NiQtRiM2JS1GLDYlUSpMaXN0VG9vbHNGJ0YvRjJGanNGPUY9Rj9GW3JGKy1GNjYkLUYjNiUtRiw2JVEwUG9seW5vbWlhbFRvb2xzRidGL0YyRmpzRj1GPUY/RmpzRj0=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZOLUkjbWlHRiQ2JVEld2l0aEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYkLUYsNiVRNURpZmZlcmVudGlhbEdlb21ldHJ5RidGL0YyL0YzUSdub3JtYWxGJ0Y9LUkjbW9HRiQ2LVEiOkYnRj0vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkUvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGVEYrLUY2NiQtRiM2JC1GLDYlUSxMaWVBbGdlYnJhc0YnRi9GMkY9Rj1GP0YrLUY2NiQtRiM2JC1GLDYlUSdUZW5zb3JGJ0YvRjJGPUY9Rj9GKy1GNjYkLUYjNiQtRiw2JVEtR3JvdXBBY3Rpb25zRidGL0YyRj1GPUY/RistRjY2JC1GIzYkLUYsNiVRJlRvb2xzRidGL0YyRj1GPUY/LUYsNiVRLFByZWZlcmVuY2VzRidGL0YyLUY2NiQtRiM2KS1GLDYjUSFGJy1JI21zR0YkNiNRMFNob3dGcmFtZVByb21wdEYnLUZANi1RIixGJ0Y9RkMvRkdGMUZIRkpGTEZORlAvRlNRJjAuMGVtRicvRlZRLDAuMzMzMzMzM2VtRictRkA2LVEiJ0YnRj1GQ0ZGRkhGSkZMRk5GUC9GU1EsMC4xMTExMTExZW1GJy9GVkZgcS1GLDYlRkVGL0YyRmNxRj1GPUY/LUZANi1RIn5GJ0Y9RkNGRkZIRkpGTEZORlBGX3FGaHFGW3JGW3JGKy1GNjYkLUYjNiQtRiw2JVEuTGluZWFyQWxnZWJyYUYnRi9GMkY9Rj1GP0ZbckYrLUY2NiQtRiM2JC1GLDYlUSlQREVUb29sc0YnRi9GMkY9Rj1GP0ZbckYrLUY2NiQtRiM2JC1GLDYlUSxKZXRDYWxjdWx1c0YnRi9GMkY9Rj1GP0YrLUY2NiQtRiM2JS1GLDYlUStBcnJheVRvb2xzRidGL0YyLyUrZXhlY3V0YWJsZUdGRUY9Rj1GP0YrLUY2NiQtRiM2JS1GLDYlUSpMaXN0VG9vbHNGJ0YvRjJGanNGPUY9Rj9GW3JGKy1GNjYkLUYjNiUtRiw2JVEwUG9seW5vbWlhbFRvb2xzRidGL0YyRmpzRj1GPUY/RmpzRj0=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1309" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1310" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Description</Font><Font bold="false">: This Maple worksheet implements Cartan's prolongation method. We apply Cartan's method to the conformally flat pp-wave with f(x3) = x3^2 (metric 3) to compute the number of Killing tensors up to degree 4.  (Written by Wijnand Steneker under the supervision of prof. Boris Kruglikov. Supplement to the article 'Killing Tensors in Koutras--McIntosh Spacetimes'.)</Font></Text-field><Text-field style="Text" bold="true" layout="Normal"></Text-field><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Comments:</Font></Text-field><Text-field style="Text" bold="true" layout="Normal"><Font bold="false">-Cubic case: We cannot compute all the <Font encoding="UTF-8">\316\264-values in Maple. This worksheet also contains code to export the generated prolongation matrices to a text file. The ranks can then be computed exactly using the LinBox package in SageMath. See the attached zip file for Sage code that converts the text-file into an integer matrix.</Font></Font></Text-field><Text-field style="Text" bold="true" layout="Normal"><Font bold="false">-Quartic case: For the quartic case, we implement a combinatorial description of the prolongation equations (cf equation 16 in the article). This is necessary to generate the prolongation matrices in a reasonable amount of time.</Font></Text-field><Text-field style="Text" bold="true" layout="Normal"></Text-field><Text-field style="Text" bold="true" layout="Normal"></Text-field><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Results:</Font></Text-field><Text-field style="Text" bold="true" layout="Normal"><Font bold="false">Number of Killing 1-tensors: 6</Font></Text-field><Text-field style="Text" bold="true" layout="Normal"><Font bold="false">Number of Killing 2-tensors: 22</Font></Text-field><Text-field style="Text" bold="true" layout="Normal"><Font bold="false">Number of Killing 3-tensors: 62</Font></Text-field><Text-field style="Text" bold="true" layout="Normal"><Font bold="false">Number of Killing 4-tensors: 148
</Font></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1337" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1338" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Setup:</Font></Text-field><Text-field style="Text" layout="Normal">Here we define the conformally flat pp-wave metric in local coordinates, the Poisson bracket on its cotangent bundle and the Hamiltonian of its geodesic flow.
</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L1311" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYnLUY2NiYtRiM2Ky1GLDYlUSN4MUYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjeDJGJ0YvRjJGQS1GLDYlUSN4M0YnRi9GMkZBLUYsNiVRI3g0RidGL0YyLyUrZXhlY3V0YWJsZUdGSUZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GLDYlUSJNRidGL0YyRl9vRkVGRS1GQjYtUSI6RidGRUZHL0ZLRklGTEZORlBGUkZUL0ZXUSwwLjI3Nzc3NzhlbUYnL0ZaRl9wRl9vRkU=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYnLUY2NiYtRiM2Ky1GLDYlUSN4MUYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjeDJGJ0YvRjJGQS1GLDYlUSN4M0YnRi9GMkZBLUYsNiVRI3g0RidGL0YyLyUrZXhlY3V0YWJsZUdGSUZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GLDYlUSJNRidGL0YyRl9vRkVGRS1GQjYtUSI6RidGRUZHL0ZLRklGTEZORlBGUkZUL0ZXUSwwLjI3Nzc3NzhlbUYnL0ZaRl9wRl9vRkU=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L1303" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzZHLUkjbW5HRiQ2JFEiMkYnRjktRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZpbi1GLDYlUSRkeDRGJ0YvRjJGZW4tRjY2LVEiJkYnRjlGO0Y+RkBGQkZERkZGSEZobkZqbi1GLDYlUSJzRidGL0YyRmVuLUYsNiVRJGR4M0YnRi9GMi1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORltwRldGZW4tSSVtc3VwR0YkNiUtRiw2JVEjeDNGJ0YvRjItRiM2JUZXRi9GMi8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGZW4tRlM2JC1GIzYoRmVuLUZecDYlLUYsNiVRI3gxRidGL0YyRmNwRmVwRmdvLUZecDYlLUYsNiVRI3gyRidGL0YyRmNwRmVwLyUrZXhlY3V0YWJsZUdGPUY5RjlGZW5GZG9GZW5GXm8tRiw2JVEidEYnRi9GMkZlbkZkby1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRmpvRlxwLUYsNiVRJGR4MUYnRi9GMkZlbkZeb0ZocUZlbkZeckZbci1GLDYlUSRkeDJGJ0YvRjJGZW5GXm9GaHFGZW5GYXJGZnFGOUY5RmVuLUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGaG5Gam4tRiw2JVFEfk1ldHJpY34zLH5jb25mb3JtYWxseX5mbGF0fnBwfndhdmVGJ0YvRjJGZnFGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzZHLUkjbW5HRiQ2JFEiMkYnRjktRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZpbi1GLDYlUSRkeDRGJ0YvRjJGZW4tRjY2LVEiJkYnRjlGO0Y+RkBGQkZERkZGSEZobkZqbi1GLDYlUSJzRidGL0YyRmVuLUYsNiVRJGR4M0YnRi9GMi1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORltwRldGZW4tSSVtc3VwR0YkNiUtRiw2JVEjeDNGJ0YvRjItRiM2JUZXRi9GMi8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGZW4tRlM2JC1GIzYoRmVuLUZecDYlLUYsNiVRI3gxRidGL0YyRmNwRmVwRmdvLUZecDYlLUYsNiVRI3gyRidGL0YyRmNwRmVwLyUrZXhlY3V0YWJsZUdGPUY5RjlGZW5GZG9GZW5GXm8tRiw2JVEidEYnRi9GMkZlbkZkby1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRmpvRlxwLUYsNiVRJGR4MUYnRi9GMkZlbkZeb0ZocUZlbkZeckZbci1GLDYlUSRkeDJGJ0YvRjJGZW5GXm9GaHFGZW5GYXJGZnFGOUY5RmVuLUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGaG5Gam4tRiw2JVFEfk1ldHJpY34zLH5jb25mb3JtYWxseX5mbGF0fnBwfndhdmVGJ0YvRjJGZnFGOQ==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSJnR0YoLUkqbWNvbXBsZXRlRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2JC1JJW1yb3dHRjA2LC1JI21vR0YwNiNRKiZ1bWludXMwO0YoLUYvNiQtRjU2JS1GLzYkLUkjbWlHRjA2I1EkZHgxRigtSSZfSG9sZEdGMDYjNyMtRi82JEZBLUZGNiM3Iy1GLzYkRkEtRkY2IzcjLUkrX0RHcHJvZHVjdEdGKDYjSSRkeDFHNiMvSSdfbG9jYWxHRiZJMF9uMjA4NjQwMTgxMDQzMkdGKC1GODYjUTEmSW52aXNpYmxlVGltZXM7RihGQS1GRjYjNyMtRi82JC1GNTYlRk5GZW5GQS1GRjYjNyMtRlQ2JEZTRlYtRjg2I1EoJm1pbnVzO0YoLUYvNiQtRjU2JS1GLzYkLUZCNiNRJGR4MkYoLUZGNiM3Iy1GLzYkRl1wLUZGNiM3Iy1GLzYkRl1wLUZGNiM3Iy1GVDYjSSRkeDJHNiMvRllJMF9uMjA4NjQwMTg5ODE3NkdGKEZlbkZdcC1GRjYjNyMtRi82JC1GNTYlRmhwRmVuRl1wLUZGNiM3Iy1GVDYkRl1xRl9xLUY4NiNRJyZwbHVzO0YoLUYvNiQtRjU2JS1GLzYkLUY1NiktSSNtbkdGMDYjUSIyRihGZW4tSSVtc3VwR0YwNiQtRkI2I1EjeDNGKEZqckZlbi1JKG1mZW5jZWRHRjA2Iy1GNTYlLUZfczYkLUZCNiNRI3gxRihGanJGX3ItRl9zNiQtRkI2I1EjeDJGKEZqckZlbi1GQjYjUSRkeDNGKC1GRjYjNyMtRi82JEZoci1GRjYjNyMtRi82JEZoci1GRjYjNyMtRlQ2JCwkKiZJI3gzR0YmIiIjLCYqJEkjeDFHRiZGaHUiIiIqJEkjeDJHRiZGaHVGXHZGXHZGaHVJJGR4M0c2Iy9GWUkwX24yMDg2NDAxOTg5NDQwR0YoRmVuRmN0LUZGNiM3Iy1GLzYkLUY1NiVGXnVGZW5GY3QtRkY2IzcjLUZUNiRGY3VGX3ZGX3ItRi82JC1GNTYlLUYvNiRGY3QtRkY2IzcjLUYvNiRGY3QtRkY2IzcjLUYvNiRGY3QtRkY2IzcjLUZUNiNGX3ZGZW4tRkI2I1EkZHg0RigtRkY2IzcjLUYvNiQtRjU2JUZdeEZlbkZkeC1GRjYjNyMtRlQ2JEZieEkkZHg0RzYjL0ZZSTBfbjIwODYzOTAzNzYzODRHRihGX3ItRi82JC1GNTYlLUYvNiRGZHgtRkY2IzcjLUYvNiRGZHgtRkY2IzcjLUYvNiRGZHgtRkY2IzcjLUZUNiNGY3lGZW5GY3QtRkY2IzcjLUYvNiQtRjU2JUZlekZlbkZjdC1GRjYjNyMtRlQ2JEZqekZfdi1GRjYjNyMtSSRfREdHRig2IzckNyVRJ3RlbnNvckYoSSJNR0YoNyQ3JFEoY292X2Jhc0YoRmRcbDciNyc3JDckRlx2Rlx2ISIiNyQ3JEZodUZodUZpXGw3JDckIiIkRl5dbEZldTckNyRGXl1sIiIlRlx2NyQ3JEZhXWxGXl1sRlx2RmpbbA==</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1321" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEjUEJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRImZGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJnRidGL0YyRjlGOS1GNjYtUSgmc3JhcnI7RidGOUY7Rj5GQEZCRkRGRkZIRmVuL0ZORmZuLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUZQNiQtRiM2Ji1GLDYlUSdleHBhbmRGJ0YvRjItRlA2JC1GIzYmLUYsNiVRJGFkZEYnRi9GMi1GUDYkLUYjNjAtRiw2JVElZGlmZkYnRi9GMi1GUDYkLUYjNihGVEZXLUYsNiVRInhGJ0YvRjItRjY2LVEnJnNwYXI7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSJpRidGL0YyRjlGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGZW5GX29GZXAtRlA2JC1GIzYoRmluRlctRiw2JVEicEYnRi9GMkZfcUZicUY5RjktRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZjci1GIzYoRmVwLUZQNiQtRiM2KEZpbkZXRlxxRl9xRmJxRjlGOUZlcUZlcC1GUDYkLUYjNihGVEZXRlxyRl9xRmJxRjlGOUY5RldGYnEtRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIxRidGOS1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSEZickZfby1GY3M2JFEiNEYnRjlGOUY5LyUrZXhlY3V0YWJsZUdGPUY5RjlGXHRGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGZW5GX28tRjY2LVEiI0YnRjlGO0Y+RkBGQkZERkZGSEZlbkZfby1GLDYlUTF+UG9pc3Nvbn5icmFja2V0RidGL0YyRlx0Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEjUEJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRImZGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJnRidGL0YyRjlGOS1GNjYtUSgmc3JhcnI7RidGOUY7Rj5GQEZCRkRGRkZIRmVuL0ZORmZuLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUZQNiQtRiM2Ji1GLDYlUSdleHBhbmRGJ0YvRjItRlA2JC1GIzYmLUYsNiVRJGFkZEYnRi9GMi1GUDYkLUYjNjAtRiw2JVElZGlmZkYnRi9GMi1GUDYkLUYjNihGVEZXLUYsNiVRInhGJ0YvRjItRjY2LVEnJnNwYXI7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSJpRidGL0YyRjlGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGZW5GX29GZXAtRlA2JC1GIzYoRmluRlctRiw2JVEicEYnRi9GMkZfcUZicUY5RjktRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZjci1GIzYoRmVwLUZQNiQtRiM2KEZpbkZXRlxxRl9xRmJxRjlGOUZlcUZlcC1GUDYkLUYjNihGVEZXRlxyRl9xRmJxRjlGOUY5RldGYnEtRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIxRidGOS1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSEZickZfby1GY3M2JFEiNEYnRjlGOUY5LyUrZXhlY3V0YWJsZUdGPUY5RjlGXHRGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGZW5GX28tRjY2LVEiI0YnRjlGO0Y+RkBGQkZERkZGSEZlbkZfby1GLDYlUTF+UG9pc3Nvbn5icmFja2V0RidGL0YyRlx0Rjk=</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1324" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEjeHZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSN4MUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRI3gyRidGL0YyRlItRiw2JVEjeDNGJ0YvRjJGUi1GLDYlUSN4NEYnRi9GMi1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEjeHZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSN4MUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRI3gyRidGL0YyRlItRiw2JVEjeDNGJ0YvRjJGUi1GLDYlUSN4NEYnRi9GMi1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1314" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEkZHh2RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEkZHgxRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEkZHgyRidGL0YyRlItRiw2JVEkZHgzRidGL0YyRlItRiw2JVEkZHg0RidGL0YyLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEkZHh2RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEkZHgxRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEkZHgyRidGL0YyRlItRiw2JVEkZHgzRidGL0YyRlItRiw2JVEkZHg0RidGL0YyLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1315" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYxLUkjbWlHRiQ2JVEiUEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRJGFkZEYnRi9GMi1GUzYkLUYjNi8tRlM2JC1GIzYnLUYsNiVRInBGJ0YvRjItRjY2LVEnJnNwYXI7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSJpRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZbcC1GLDYlUSRkeHZGJ0YvRjItRlM2Ji1GIzYlRmJvRmVvRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmpvL0ZOUSwwLjMzMzMzMzNlbUYnRmdvRmJvLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMUYnRjktRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRidGXHAtRmRxNiRRIjRGJ0Y5RmVvRjlGOUZlb0Y5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEiSEYnRi9GMkY1LUYsNiVRMENvbnRyYWN0SW5kaWNlc0YnRi9GMi1GUzYkLUYjNjItRiw2JVEuSW52ZXJzZU1ldHJpY0YnRi9GMi1GUzYkLUYjNiUtRiw2JVEiZ0YnRi9GMkZlb0Y5RjlGanBGZ29GK0Znby1GNjYtUSImRidGOUY7Rj5GQEZCRkRGRkZIRmpvRlxwLUYsNiVRInRGJ0YvRjJGZ29GK0ZqcEZnby1GUzYmLUYjNictRlM2Ji1GIzYnRmNxRmpwRmNxRmVvRjlGOUZkcEZncEZqcC1GUzYmLUYjNictRmRxNiRRIjJGJ0Y5RmpwRmh0RmVvRjlGOUZkcEZncEZlb0Y5RjlGZHBGZ3BGZ29GZW9GOUY5LUY2Ni1RIjtGJ0Y5RjtGXXFGQEZCRkRGRkZIRmpvRk1GZ28tRjY2LVEiI0YnRjlGO0Y+RkBGQkZERkZGSEZqb0ZccC1GLDYlUT5+SGFtaWx0b25pYW5+b2Z+R2VvZGVzaWN+Rmxvd0YnRi9GMkZlb0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYxLUkjbWlHRiQ2JVEiUEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRJGFkZEYnRi9GMi1GUzYkLUYjNi8tRlM2JC1GIzYnLUYsNiVRInBGJ0YvRjItRjY2LVEnJnNwYXI7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSJpRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZbcC1GLDYlUSRkeHZGJ0YvRjItRlM2Ji1GIzYlRmJvRmVvRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmpvL0ZOUSwwLjMzMzMzMzNlbUYnRmdvRmJvLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMUYnRjktRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRidGXHAtRmRxNiRRIjRGJ0Y5RmVvRjlGOUZlb0Y5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEiSEYnRi9GMkY1LUYsNiVRMENvbnRyYWN0SW5kaWNlc0YnRi9GMi1GUzYkLUYjNjItRiw2JVEuSW52ZXJzZU1ldHJpY0YnRi9GMi1GUzYkLUYjNiUtRiw2JVEiZ0YnRi9GMkZlb0Y5RjlGanBGZ29GK0Znby1GNjYtUSImRidGOUY7Rj5GQEZCRkRGRkZIRmpvRlxwLUYsNiVRInRGJ0YvRjJGZ29GK0ZqcEZnby1GUzYmLUYjNictRlM2Ji1GIzYnRmNxRmpwRmNxRmVvRjlGOUZkcEZncEZqcC1GUzYmLUYjNictRmRxNiRRIjJGJ0Y5RmpwRmh0RmVvRjlGOUZkcEZncEZlb0Y5RjlGZHBGZ3BGZ29GZW9GOUY5LUY2Ni1RIjtGJ0Y5RjtGXXFGQEZCRkRGRkZIRmpvRk1GZ28tRjY2LVEiI0YnRjlGO0Y+RkBGQkZERkZGSEZqb0ZccC1GLDYlUT5+SGFtaWx0b25pYW5+b2Z+R2VvZGVzaWN+Rmxvd0YnRi9GMkZlb0Y5</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2JVEiSEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORlMtRiM2Ki1JI21uR0YkNiRRIjJGJ0Y5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GaW4tSSVtc3VwR0YkNiUtRiw2JVEjcDRGJ0YvRjJGVy8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGZW4tRlxvNiUtRiw2JVEjeDFGJ0YvRjJGV0Zhb0Zlbi1GXG82JS1GLDYlUSN4M0YnRi9GMkZXRmFvRjktRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSEZSRlQtRiM2KkZXRmVuRltvRmVuLUZcbzYlLUYsNiVRI3gyRidGL0YyRldGYW9GZW5GaW9GOUZecC1GXG82JS1GLDYlUSNwMUYnRi9GMkZXRmFvRl5wLUZcbzYlLUYsNiVRI3AyRidGL0YyRldGYW8tRjY2LVEnJnBsdXM7RidGOUY7Rj5GQEZCRkRGRkZIRlJGVC1GIzYoRldGZW4tRiw2JVEjcDNGJ0YvRjJGZW5GXm9GOUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSJIR0YoLCwqKEkjcDRHRigiIiNJI3gxR0YmRjFJI3gzR0YmRjEhIiMqKEYwRjFJI3gyR0YmRjFGM0YxRjQqJEkjcDFHRihGMSEiIiokSSNwMkdGKEYxRjkqJkkjcDNHRigiIiJGMEY+RjE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1340" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1339" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Font bold="true">Implementing Cartan's prolongation method (algorithm 1):</Font>
Here we define several procedures that simplify the implementation of algorithm 1. Note that we encode multi-indices as lists (with four entries). 

</Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1322" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY7LUkjbWlHRiQ2JVEmRGlmZkpGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSJ+RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkwtRjY2LVEqJmNvbG9uZXE7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjI3Nzc3NzhlbUYnL0ZORlMtRjY2L1ElcHJvY0YnLyUlYm9sZEdGMS9GM1ElYm9sZEYnLyUrZm9udHdlaWdodEdGZW5GO0Y+RkBGQkZERkZGSEZKRk0tSShtZmVuY2VkR0YkNiQtRiM2KS1GLDYlUSJmRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGSi9GTlEsMC4zMzMzMzMzZW1GJ0Y1LUYsNiVRIkpGJ0YvRjItRjY2LVEtJlByb3BvcnRpb247RidGOUY7Rj5GQEZCRkRGRkZIRlJGVC1GLDYlUSVsaXN0RidGL0YyRjlGOUY1LUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRW3F+VGhpc35wcm9jZWR1cmV+Y29tcHV0ZXN+dGhlfmhpZ2hlcn5vcmRlcn5wYXJ0aWFsfm9mfmF+ZnVuY3Rpb25+YWNjb3JkaW5nfnRvfnRoZX5tdWx0aS1pbmRleH5KLn5GJ0YvRjItSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGTC8lJmRlcHRoR0ZqcC8lKmxpbmVicmVha0dRKG5ld2xpbmVGJ0Y1RjVGNUY1RjUtRiw2JVElZGlmZkYnRi9GMi1GaW42JC1GIzY8Rl1vRmBvRjUtRiw2JVEjeDFGJ0YvRjItRjY2LVEiJEYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GZm8tRmluNiYtRiM2JC1JI21uR0YkNiRRIjFGJ0Y5RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zgb0Y1LUYsNiVRI3gyRidGL0YyRlxyRmZvLUZpbjYmLUYjNiQtRmRyNiRRIjJGJ0Y5RjlGOUZnckZqckZgb0Y1LUYsNiVRI3gzRidGL0YyRlxyRmZvLUZpbjYmLUYjNiQtRmRyNiRRIjNGJ0Y5RjlGOUZnckZqckZgb0Y1LUYsNiVRI3g0RidGL0YyRlxyRmZvLUZpbjYmLUYjNiQtRmRyNiRRIjRGJ0Y5RjlGOUZnckZqckY5RjktRjY2LVEiO0YnRjlGO0Zjb0ZARkJGREZGRkhGSkZURjVGZXAtRjY2L1EkZW5kRidGWEZaRmZuRjtGPkZARkJGREZGRkhGSkZNRjVGVS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRlJGVC8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY7LUkjbWlHRiQ2JVEmRGlmZkpGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSJ+RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkwtRjY2LVEqJmNvbG9uZXE7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjI3Nzc3NzhlbUYnL0ZORlMtRjY2L1ElcHJvY0YnLyUlYm9sZEdGMS9GM1ElYm9sZEYnLyUrZm9udHdlaWdodEdGZW5GO0Y+RkBGQkZERkZGSEZKRk0tSShtZmVuY2VkR0YkNiQtRiM2KS1GLDYlUSJmRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGSi9GTlEsMC4zMzMzMzMzZW1GJ0Y1LUYsNiVRIkpGJ0YvRjItRjY2LVEtJlByb3BvcnRpb247RidGOUY7Rj5GQEZCRkRGRkZIRlJGVC1GLDYlUSVsaXN0RidGL0YyRjlGOUY1LUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRW3F+VGhpc35wcm9jZWR1cmV+Y29tcHV0ZXN+dGhlfmhpZ2hlcn5vcmRlcn5wYXJ0aWFsfm9mfmF+ZnVuY3Rpb25+YWNjb3JkaW5nfnRvfnRoZX5tdWx0aS1pbmRleH5KLn5GJ0YvRjItSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGTC8lJmRlcHRoR0ZqcC8lKmxpbmVicmVha0dRKG5ld2xpbmVGJ0Y1RjVGNUY1RjUtRiw2JVElZGlmZkYnRi9GMi1GaW42JC1GIzY8Rl1vRmBvRjUtRiw2JVEjeDFGJ0YvRjItRjY2LVEiJEYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GZm8tRmluNiYtRiM2JC1JI21uR0YkNiRRIjFGJ0Y5RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zgb0Y1LUYsNiVRI3gyRidGL0YyRlxyRmZvLUZpbjYmLUYjNiQtRmRyNiRRIjJGJ0Y5RjlGOUZnckZqckZgb0Y1LUYsNiVRI3gzRidGL0YyRlxyRmZvLUZpbjYmLUYjNiQtRmRyNiRRIjNGJ0Y5RjlGOUZnckZqckZgb0Y1LUYsNiVRI3g0RidGL0YyRlxyRmZvLUZpbjYmLUYjNiQtRmRyNiRRIjRGJ0Y5RjlGOUZnckZqckY5RjktRjY2LVEiO0YnRjlGO0Zjb0ZARkJGREZGRkhGSkZURjVGZXAtRjY2L1EkZW5kRidGWEZaRmZuRjtGPkZARkJGREZGRkhGSkZNRjVGVS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRlJGVC8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1319" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZKLUkjbWlHRiQ2JVEobXVsdGluZEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUY2Ni9RJXByb2NGJy8lJWJvbGRHRjEvRjNRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRlVGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZZLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVEiTUYnRi9GMi1GNjYtUS0mUHJvcG9ydGlvbjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRKGludGVnZXJGJ0YvRjJGOUY5LUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGWEZaLUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGWEZaLUYsNiVRXnB+VGhpc35wcm9jZWR1cmV+Y29tcHV0ZXN+YWxsfm11bHRpLWluZGljZXN+b2Z+bGVuZ3Rofk1+YW5kfmNvbGxlY3Rzfml0fmludG9+YX5saXN0LkYnRi9GMi1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0ZZLyUmZGVwdGhHRmFwLyUqbGluZWJyZWFrR1EobmV3bGluZUYnRmNvLUY2Ni9RJmxvY2FsRidGUkZURlZGO0Y+RkBGQkZERkZGSEZYRlpGY28tRiw2JVEiTEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRlgvRk5RLDAuMzMzMzMzM2VtRidGY28tRiw2JVEiTkYnRi9GMi1GNjYtUSI7RidGOUY7RmJxRkBGQkZERkZGSEZYRk1GXHBGXHFGNS1GZm42Ji1GIzYmLUYsNiVRJHNlcUYnRi9GMi1GZm42JC1GIzYsRl9yLUZmbjYkLUYjNi1GX3ItRmZuNiQtRiM2Ky1GZm42Ji1GIzY4RmpuRmNvLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZmc0Zjby1GLDYlUSJrRidGL0YyLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGZXNGZ3NGY28tRiw2JVEiakYnRi9GMkZjb0Zic0Zjby1GLDYlUSJpRidGL0YyRl9xRmNvRmF0Rl9xRmNvRl50Rl9xRmNvRmhzRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZfcUZjb0Zocy1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JI21uR0YkNiRRIjBGJ0Y5LUY2Ni1RIy4uRidGOUY7Rj5GQEZCRkRGRkZIRmVzRlotRmZuNiQtRiM2KUZqbkZjb0Zic0ZhdEZbdEZedEY5RjlGOUY5Rl9xRmNvRl50Rmp0Rl11RmF1LUZmbjYkLUYjNiZGam5GW3RGYXRGOUY5RmNvRjlGOUZfcUZjb0ZhdEZqdEZddUZhdUZqbkY5RjkvJStleGVjdXRhYmxlR0Y9RjlGOUZkdEZndEZocUZccEZlcUY1LUYsNiVRJW5vcHNGJ0YvRjItRmZuNiQtRiM2JUZccUZcdkY5RjlGaHFGXHAtRl1wNiZGX3BGYnBGZHAvRmdwUSVhdXRvRictRiw2JVEoUmV2ZXJzZUYnRi9GMi1GZm42JC1GIzYlLUYsNiVRJXNvcnRGJ0YvRjItRmZuNiQtRiM2JS1GZm42Ji1GIzYlRl9yLUZmbjYkLUYjNixGXHEtRmZuNiYtRiM2JEZhdEY5RjlGZHRGZ3RGX3FGY29GYXRGanQtRl51NiRRIjFGJ0Y5RmF1RmVxRjlGOUY5RjlGZHRGZ3QtRiw2I1EhRidGOUY5RjlGOUZmeEZccEZccC1GNjYvUSRlbmRGJ0ZSRlRGVkY7Rj5GQEZCRkRGRkZIRlhGWkZjb0ZPLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRlx2Rjk=">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</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1366" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1269" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1383" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Note that there are (4 + d -1 choose d) coefficient functions for a polynomial in momenta of degree d.</Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1433" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1385" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">We define a procedure to compute the prolongations of the Killing PDE. The procedure requires the degree d of the Killing tensor as input.</Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L1381" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1382" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1380" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1395" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1351" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1360" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Linear
</Font></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L1357" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEldGltZUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRK0FsZ29yaXRobTFGJ0YvRjItRjY2JC1GIzYlLUkjbW5HRiQ2JFEiMUYnL0YzUSdub3JtYWxGJy8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnRkVGRUZHRkVGRS1JI21vR0YkNi1RIn5GJ0ZFLyUmZmVuY2VHRkkvJSpzZXBhcmF0b3JHRkkvJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGaG4tRks2LVEiI0YnRkVGTkZQRlJGVEZWRlhGWkZmbkZpbi1GLDYlUWRvflRoZXJlfmFyZX42fktpbGxpbmd+dmVjdG9ycy5+SXR+dG9va34zNH5zZWNvbmRzfnRvfmZpbmlzaH50aGV+YWxnb3JpdGhtLkYnRi9GMkZHRkU=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEldGltZUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRK0FsZ29yaXRobTFGJ0YvRjItRjY2JC1GIzYlLUkjbW5HRiQ2JFEiMUYnL0YzUSdub3JtYWxGJy8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnRkVGRUZHRkVGRS1JI21vR0YkNi1RIn5GJ0ZFLyUmZmVuY2VHRkkvJSpzZXBhcmF0b3JHRkkvJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGaG4tRks2LVEiI0YnRkVGTkZQRlJGVEZWRlhGWkZmbkZpbi1GLDYlUWRvflRoZXJlfmFyZX42fktpbGxpbmd+dmVjdG9ycy5+SXR+dG9va34zNH5zZWNvbmRzfnRvfmZpbmlzaH50aGV+YWxnb3JpdGhtLkYnRi9GMkZHRkU=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIzEwRidGL0Yv">NiQiIiEiIzU=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIzEwRidGL0Yv">NiQiIiIiIzU=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjdGJ0YvRi8=">NiQiIiMiIig=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjZGJ0YvRi8=">NiQiIiQiIic=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjZGJ0YvRi8=">NiQiIiUiIic=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEnMzMuODU5RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">JCImZlEkISIk</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1350" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Quadratic</Font></Text-field><Text-field style="Text" bold="true" layout="Normal"></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1349" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1348" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEldGltZUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRK0FsZ29yaXRobTFGJ0YvRjItRjY2JC1GIzYkLUkjbW5HRiQ2JFEiMkYnL0YzUSdub3JtYWxGJ0ZFRkVGRUZFLUkjbW9HRiQ2LVEifkYnRkUvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRk0vJSlzdHJldGNoeUdGTS8lKnN5bW1ldHJpY0dGTS8lKGxhcmdlb3BHRk0vJS5tb3ZhYmxlbGltaXRzR0ZNLyUnYWNjZW50R0ZNLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGZm4tRkg2LVEiI0YnRkVGS0ZORlBGUkZURlZGWEZaRmduLUYsNiVRam9+VGhlcmV+YXJlfjIyfktpbGxpbmd+Mi10ZW5zb3JzLn5JdH50b29rfmFwcHJveC5+MX5kYXl+dG9+ZmluaXNofnRoZX5hbGdvcml0aG0uRidGL0YyLyUrZXhlY3V0YWJsZUdGTUZF">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEldGltZUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRK0FsZ29yaXRobTFGJ0YvRjItRjY2JC1GIzYkLUkjbW5HRiQ2JFEiMkYnL0YzUSdub3JtYWxGJ0ZFRkVGRUZFLUkjbW9HRiQ2LVEifkYnRkUvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRk0vJSlzdHJldGNoeUdGTS8lKnN5bW1ldHJpY0dGTS8lKGxhcmdlb3BHRk0vJS5tb3ZhYmxlbGltaXRzR0ZNLyUnYWNjZW50R0ZNLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGZm4tRkg2LVEiI0YnRkVGS0ZORlBGUkZURlZGWEZaRmduLUYsNiVRam9+VGhlcmV+YXJlfjIyfktpbGxpbmd+Mi10ZW5zb3JzLn5JdH50b29rfmFwcHJveC5+MX5kYXl+dG9+ZmluaXNofnRoZX5hbGdvcml0aG0uRidGL0YyLyUrZXhlY3V0YWJsZUdGTUZF</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIzMwRidGL0Yv">NiQiIiEiI0k=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIzUwRidGL0Yv">NiQiIiIiI10=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIzUwRidGL0Yv">NiQiIiMiI10=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIzM1RidGL0Yv">NiQiIiQiI04=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIzI4RidGL0Yv">NiQiIiUiI0c=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiNUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIzI0RidGL0Yv">NiQiIiYiI0M=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiNkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIzIyRidGL0Yv">NiQiIiciI0E=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiN0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIzIyRidGL0Yv">NiQiIigiI0E=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEqODQyOTUuOTUzRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">JCIpYGZIJSkhIiQ=</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1347" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1396" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Cubic:</Font></Text-field><Text-field style="Text" layout="Normal">Running Algorithm1 in Maple is not conclusive. Therefore we need to export the matrices to a text file and compute the ranks using LinBox in SageMath.</Text-field><Text-field style="Text" bold="true" layout="Normal"></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1346" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVErQWxnb3JpdGhtMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUkjbW5HRiQ2JFEiM0YnL0YzUSdub3JtYWxGJy8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnRj5GPi1JI21vR0YkNi1RIn5GJ0Y+LyUmZmVuY2VHRkIvJSpzZXBhcmF0b3JHRkIvJSlzdHJldGNoeUdGQi8lKnN5bW1ldHJpY0dGQi8lKGxhcmdlb3BHRkIvJS5tb3ZhYmxlbGltaXRzR0ZCLyUnYWNjZW50R0ZCLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGV0ZARj4=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVErQWxnb3JpdGhtMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUkjbW5HRiQ2JFEiM0YnL0YzUSdub3JtYWxGJy8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnRj5GPi1JI21vR0YkNi1RIn5GJ0Y+LyUmZmVuY2VHRkIvJSpzZXBhcmF0b3JHRkIvJSlzdHJldGNoeUdGQi8lKnN5bW1ldHJpY0dGQi8lKGxhcmdlb3BHRkIvJS5tb3ZhYmxlbGltaXRzR0ZCLyUnYWNjZW50R0ZCLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGV0ZARj4=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIzY1RidGL0Yv">NiQiIiEiI2w=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRJDEyNUYnRi9GLw==">NiQiIiIiJEQi</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRJDE3NUYnRi9GLw==">NiQiIiMiJHYi</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRJDE3NUYnRi9GLw==">NiQiIiQiJHYi</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRJDEzMUYnRi9GLw==">NiQiIiUiJEoi</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1344" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L1408" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVEjSTNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSxwb2x5bW9tZW50YUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUkjbW5HRiQ2JFEiM0YnRjkvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORl5vLUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGXW9GX28tRiw2JVFbcH5HZW5lcmF0ZX5hbn5hcmJpdHJhcnl+Y3ViaWN+cG9seW5vbWlhbC5+VGhlcmV+YXJlfjIwfmNvZWZmaWNpZW50fmZ1bmN0aW9uc35hX2kuRidGL0YyRmVuRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVEjSTNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSxwb2x5bW9tZW50YUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUkjbW5HRiQ2JFEiM0YnRjkvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORl5vLUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGXW9GX28tRiw2JVFbcH5HZW5lcmF0ZX5hbn5hcmJpdHJhcnl+Y3ViaWN+cG9seW5vbWlhbC5+VGhlcmV+YXJlfjIwfmNvZWZmaWNpZW50fmZ1bmN0aW9uc35hX2kuRidGL0YyRmVuRjk=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L1407" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEjRTNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYmLUYsNiVRJ2NvZWZmc0YnRi9GMi1GUDYkLUYjNigtRiw2JVEnZXhwYW5kRidGL0YyLUZQNiQtRiM2Ji1GLDYlUSNQQkYnRi9GMi1GUDYkLUYjNictRiw2JVEjSTNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJIRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjlGYXBGOUY5RmZvLUZQNiYtRiM2Ky1GLDYlUSNwMUYnRi9GMkZmby1GLDYlUSNwMkYnRi9GMkZmby1GLDYlUSNwM0YnRi9GMkZmby1GLDYlUSNwNEYnRi9GMkZhcEY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYXBGOUY5RmFwRjlGOS9GZHFRInxmckYnL0ZncVEifGhyRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZqby9GTkZbcC1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRmpvRmNyLUYsNiVRYXF+R2VuZXJhdGV+dGhlflBERX5vYnRhaW5lZH5mcm9tfnRoZX5Qb2lzc29ufmJyYWNrZXR+b2Z+dGhlfmN1YmljfnBvbHlub21pYWx+STN+d2l0aH50aGV+SGFtaWx0b25pYW5+SC5GJ0YvRjJGYXBGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEjRTNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYmLUYsNiVRJ2NvZWZmc0YnRi9GMi1GUDYkLUYjNigtRiw2JVEnZXhwYW5kRidGL0YyLUZQNiQtRiM2Ji1GLDYlUSNQQkYnRi9GMi1GUDYkLUYjNictRiw2JVEjSTNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJIRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjlGYXBGOUY5RmZvLUZQNiYtRiM2Ky1GLDYlUSNwMUYnRi9GMkZmby1GLDYlUSNwMkYnRi9GMkZmby1GLDYlUSNwM0YnRi9GMkZmby1GLDYlUSNwNEYnRi9GMkZhcEY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYXBGOUY5RmFwRjlGOS9GZHFRInxmckYnL0ZncVEifGhyRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZqby9GTkZbcC1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRmpvRmNyLUYsNiVRYXF+R2VuZXJhdGV+dGhlflBERX5vYnRhaW5lZH5mcm9tfnRoZX5Qb2lzc29ufmJyYWNrZXR+b2Z+dGhlfmN1YmljfnBvbHlub21pYWx+STN+d2l0aH50aGV+SGFtaWx0b25pYW5+SC5GJ0YvRjJGYXBGOQ==</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1410" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1409" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2JVEkUE1DRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEzUHJvbG9uZ2F0aW9uTWF0cml4RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNigtRiw2JVEjRTNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJuRidGL0YyRlotSSNtbkdGJDYkUSIzRidGOUY5RjktRjY2LVEiO0YnRjlGO0ZnbkZARkJGREZGRkhGaG5GTS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmhuL0ZORmluLUYsNiVRKkRpbWVuc2lvbkYnRi9GMi1GUzYkLUYjNiRGK0Y5RjlGY29GZm8tRiw2JVEtRXhwb3J0TWF0cml4RidGL0YyLUZTNiQtRiM2Jy1GLDYjUSFGJy1JI21zR0YkNiNRTFBhdGhUby9hbGcxX3Bwd2F2ZV9tZXRyaWMzX2N1YmljX3Byb2xfbi50eHRGJ0ZaRitGOUY5RmZvLUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGaG5GaW8tRiw2JVE9fkV4cG9ydH5NYXRyaXh+dG9+dGV4dH5maWxlLkYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2JVEkUE1DRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEzUHJvbG9uZ2F0aW9uTWF0cml4RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNigtRiw2JVEjRTNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJuRidGL0YyRlotSSNtbkdGJDYkUSIzRidGOUY5RjktRjY2LVEiO0YnRjlGO0ZnbkZARkJGREZGRkhGaG5GTS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmhuL0ZORmluLUYsNiVRKkRpbWVuc2lvbkYnRi9GMi1GUzYkLUYjNiRGK0Y5RjlGY29GZm8tRiw2JVEtRXhwb3J0TWF0cml4RidGL0YyLUZTNiQtRiM2Jy1GLDYjUSFGJy1JI21zR0YkNiNRTFBhdGhUby9hbGcxX3Bwd2F2ZV9tZXRyaWMzX2N1YmljX3Byb2xfbi50eHRGJ0ZaRitGOUY5RmZvLUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGaG5GaW8tRiw2JVE9fkV4cG9ydH5NYXRyaXh+dG9+dGV4dH5maWxlLkYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1412" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1414" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1405" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1294" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Quartic Case: 
</Font><Font bold="false">For the quartic case, we use a combinatorial description of the prolongation equation. See pages 7-8 and equation (16) in the article. </Font><Font bold="true">
</Font><Font bold="false">We generate the prolongation matrices and then export them into a text file. We compute the ranks using the LinBox package in SageMath.</Font><Font bold="true">
</Font></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1292" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1304" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZBLUkjbWlHRiQ2JVElZmFjdEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUY2Ni9RJXByb2NGJy8lJWJvbGRHRjEvRjNRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRlVGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZZLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2JVEiTEYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGWEZaLUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGWEZaLUYsNiVRWX5UaGlzfnByb2NlZHVyZX5jb21wdXRlc350aGV+ZmFjdG9yaWFsfm9mfmF+bXVsdGktaW5kZXguRidGL0YyLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRlkvJSZkZXB0aEdGXXAvJSpsaW5lYnJlYWtHUShuZXdsaW5lRidGam4tRmZuNiYtRiM2JS1JI21uR0YkNiRRIjFGJ0Y5Rl1vRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUSIhRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjExMTExMTFlbUYnL0ZORmdxLUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSEZYRlpGam4tRmZuNiYtRiM2JS1GanA2JFEiMkYnRjlGXW9GOUY5Rl1xRmBxRmNxRmlxRmpuLUZmbjYmLUYjNiUtRmpwNiRRIjNGJ0Y5Rl1vRjlGOUZdcUZgcUZjcUZpcUZqbi1GZm42Ji1GIzYlLUZqcDYkUSI0RidGOUZdb0Y5RjlGXXFGYHFGY3FGX29GaG8tRjY2L1EkZW5kRidGUkZURlZGO0Y+RkBGQkZERkZGSEZYRlpGX29GTy1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZdb0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZBLUkjbWlHRiQ2JVElZmFjdEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUY2Ni9RJXByb2NGJy8lJWJvbGRHRjEvRjNRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRlVGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZZLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2JVEiTEYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGWEZaLUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGWEZaLUYsNiVRWX5UaGlzfnByb2NlZHVyZX5jb21wdXRlc350aGV+ZmFjdG9yaWFsfm9mfmF+bXVsdGktaW5kZXguRidGL0YyLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRlkvJSZkZXB0aEdGXXAvJSpsaW5lYnJlYWtHUShuZXdsaW5lRidGam4tRmZuNiYtRiM2JS1JI21uR0YkNiRRIjFGJ0Y5Rl1vRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUSIhRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjExMTExMTFlbUYnL0ZORmdxLUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSEZYRlpGam4tRmZuNiYtRiM2JS1GanA2JFEiMkYnRjlGXW9GOUY5Rl1xRmBxRmNxRmlxRmpuLUZmbjYmLUYjNiUtRmpwNiRRIjNGJ0Y5Rl1vRjlGOUZdcUZgcUZjcUZpcUZqbi1GZm42Ji1GIzYlLUZqcDYkUSI0RidGOUZdb0Y5RjlGXXFGYHFGY3FGX29GaG8tRjY2L1EkZW5kRidGUkZURlZGO0Y+RkBGQkZERkZGSEZYRlpGX29GTy1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZdb0Y5</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1283" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1328" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZJLUkjbWlHRiQ2JVEtZmFjdHF1b3RpZW50RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRjY2L1ElcHJvY0YnLyUlYm9sZEdGMS9GM1ElYm9sZEYnLyUrZm9udHdlaWdodEdGVUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORlktSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSJBRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGWC9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJCRidGL0YyRjlGOS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRlhGWi1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRlhGWi1GLDYlUVxwflRoaXN+cHJvY2VkdXJlfmNvbXB1dGVzfnRoZX5xdW90aWVudH5vZn50d29+ZmFjdG9yaWFsc35vZn5tdWx0aS1pbmRpY2VzfkF+YW5kfkIuRidGL0YyLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRlkvJSZkZXB0aEdGZHAvJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRjY2L1EjaWZGJ0ZSRlRGVkY7Rj5GQEZCRkRGRkZIRlhGWkZmby1GZm42JC1GIzY9RmNvLUZmbjYmLUYjNiQtSSNtbkdGJDYkUSIxRidGOUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEvJkdyZWF0ZXJFcXVhbDtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUZocTYkUSIwRidGOUZmby1GNjYvUSRhbmRGJ0ZSRlRGVkY7Rj5GQEZCRkRGRkZIRlhGWkZmb0Zmb0Zjby1GZm42Ji1GIzYkLUZocTYkUSIyRidGOUY5RjlGW3JGXnJGYXJGZHJGZm9GZ3JGZm9GY28tRmZuNiYtRiM2JC1GaHE2JFEiM0YnRjlGOUY5RltyRl5yRmFyRmRyRmZvRmdyRmZvRmNvLUZmbjYmLUYjNiQtRmhxNiRRIjRGJ0Y5RjlGOUZbckZeckZhckZkckY5RjlGZm8tRjY2L1EldGhlbkYnRlJGVEZWRjtGPkZARkJGREZGRkhGWEZaLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRl9wLUkmbWZyYWNHRiQ2KC1GIzYmRmZvLUYsNiVRJWZhY3RGJ0YvRjItRmZuNiQtRiM2JEZqbkY5RjlGOS1GIzYlRmp0LUZmbjYkLUYjNiRGY29GOUY5RjkvJS5saW5ldGhpY2tuZXNzR0ZqcS8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zbdi8lKWJldmVsbGVkR0Y9LUY2Ni1RIjtGJ0Y5RjtGYG9GQEZCRkRGRkZIRlhGTUZfcEZmby1GNjYvUSVlbHNlRidGUkZURlZGO0Y+RkBGQkZERkZGSEZYRlpGYnRGX3BGZm9GZHJGYHZGX3BGZm8tRjY2L1EkZW5kRidGUkZURlZGO0Y+RkBGQkZERkZGSEZYRlpGZm9GXHFGYnRGX3BGZm9GZnZGZm9GT0ZidC8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZJLUkjbWlHRiQ2JVEtZmFjdHF1b3RpZW50RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRjY2L1ElcHJvY0YnLyUlYm9sZEdGMS9GM1ElYm9sZEYnLyUrZm9udHdlaWdodEdGVUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORlktSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSJBRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGWC9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJCRidGL0YyRjlGOS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRlhGWi1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRlhGWi1GLDYlUVxwflRoaXN+cHJvY2VkdXJlfmNvbXB1dGVzfnRoZX5xdW90aWVudH5vZn50d29+ZmFjdG9yaWFsc35vZn5tdWx0aS1pbmRpY2VzfkF+YW5kfkIuRidGL0YyLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRlkvJSZkZXB0aEdGZHAvJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRjY2L1EjaWZGJ0ZSRlRGVkY7Rj5GQEZCRkRGRkZIRlhGWkZmby1GZm42JC1GIzY9RmNvLUZmbjYmLUYjNiQtSSNtbkdGJDYkUSIxRidGOUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEvJkdyZWF0ZXJFcXVhbDtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUZocTYkUSIwRidGOUZmby1GNjYvUSRhbmRGJ0ZSRlRGVkY7Rj5GQEZCRkRGRkZIRlhGWkZmb0Zmb0Zjby1GZm42Ji1GIzYkLUZocTYkUSIyRidGOUY5RjlGW3JGXnJGYXJGZHJGZm9GZ3JGZm9GY28tRmZuNiYtRiM2JC1GaHE2JFEiM0YnRjlGOUY5RltyRl5yRmFyRmRyRmZvRmdyRmZvRmNvLUZmbjYmLUYjNiQtRmhxNiRRIjRGJ0Y5RjlGOUZbckZeckZhckZkckY5RjlGZm8tRjY2L1EldGhlbkYnRlJGVEZWRjtGPkZARkJGREZGRkhGWEZaLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRl9wLUkmbWZyYWNHRiQ2KC1GIzYmRmZvLUYsNiVRJWZhY3RGJ0YvRjItRmZuNiQtRiM2JEZqbkY5RjlGOS1GIzYlRmp0LUZmbjYkLUYjNiRGY29GOUY5RjkvJS5saW5ldGhpY2tuZXNzR0ZqcS8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zbdi8lKWJldmVsbGVkR0Y9LUY2Ni1RIjtGJ0Y5RjtGYG9GQEZCRkRGRkZIRlhGTUZfcEZmby1GNjYvUSVlbHNlRidGUkZURlZGO0Y+RkBGQkZERkZGSEZYRlpGYnRGX3BGZm9GZHJGYHZGX3BGZm8tRjY2L1EkZW5kRidGUkZURlZGO0Y+RkBGQkZERkZGSEZYRlpGZm9GXHFGYnRGX3BGZm9GZnZGZm9GT0ZidC8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1326" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1422" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Example of the above procedure:</Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1277" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEiekYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYnLUY2NiYtRiM2Ky1JI21uR0YkNiRRIjFGJy9GM1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGQi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZKLyUqc3ltbWV0cmljR0ZKLyUobGFyZ2VvcEdGSi8lLm1vdmFibGVsaW1pdHNHRkovJSdhY2NlbnRHRkovJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJ0Y+RkRGPkZERj4vJStleGVjdXRhYmxlR0ZKRkJGQi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZERjpGZ25GQkZCRmduRkI=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEiekYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYnLUY2NiYtRiM2Ky1JI21uR0YkNiRRIjFGJy9GM1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGQi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZKLyUqc3ltbWV0cmljR0ZKLyUobGFyZ2VvcEdGSi8lLm1vdmFibGVsaW1pdHNHRkovJSdhY2NlbnRHRkovJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJ0Y+RkRGPkZERj4vJStleGVjdXRhYmxlR0ZKRkJGQi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZERjpGZ25GQkZCRmduRkI=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXN1Ykc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkobWZlbmNlZEdGJDYkLUklbXJvd0dGJDYmLUYjNiUtSSNtaUdGJDYlUSJhRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUYvNiotSSNtbkdGJDYkUSIxRicvRjtRJ25vcm1hbEYnLUkjbW9HRiQ2LVEoJmNvbW1hO0YnRkMvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjkvJSlzdHJldGNoeUdGSy8lKnN5bW1ldHJpY0dGSy8lKGxhcmdlb3BHRksvJS5tb3ZhYmxlbGltaXRzR0ZLLyUnYWNjZW50R0ZLLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRidGP0ZFRj9GRUY/RkMvJS9zdWJzY3JpcHRzaGlmdEdRIjBGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGS0ZDRkNGPUZobg==">JiZJImFHNiI2JiIiIkYnRidGJ0Ym</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1424" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1423" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">By virtue of the product rule for multi-index notation, the prolongations of the analogue of equation (16) are given by the following combinatorial assignment.</Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1285" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZfcC1JI21pR0YkNiVRKGNvbWJlcW5GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GNjYvUSVwcm9jRicvJSVib2xkR0YxL0YzUSVib2xkRicvJStmb250d2VpZ2h0R0ZVRjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GWS1JKG1mZW5jZWRHRiQ2JC1GIzYsLUYsNiVRIlNGJ0YvRjItRjY2LVEtJlByb3BvcnRpb247RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSVsaXN0RidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGWC9GTlEsMC4zMzMzMzMzZW1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRlhGWkZpby1GLDYlUSJBRidGL0YyRl1vRmBvRjlGOUZpby1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRlhGWi1GLDYlUWJ1fk5vdGV+dGhhdH5TfnNob3VsZH5iZX5hfm11bHRpLWluZGV4fm9mfmxlbmd0aH41LH5iZWNhdXNlfnxmckgsfkk0fGhyfmlzfnBvbHlub21pYWx+b2Z+ZGVncmVlfjUufldlfmRpZmZlcmVudGlhdGV+dGhlfmFuYWxvZ3Vlfm9mfmVxdWF0aW9ufigxNil+YWNjb3JkaW5nfnRvfm11bHRpLWluZGV4fkEuRidGL0YyLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRlkvJSZkZXB0aEdGanAvJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRmZwNiZGaHBGW3FGXXEvRmBxUSVhdXRvRictSSNtbkdGJDYkUSIyRidGOUZpby1GLDYlUSJ6RidGL0YyLUZmbjYkLUYjNi5Gam4tRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZlci1GZm42Ji1GIzYqLUZncTYkUSIxRidGOUZjby1GZ3E2JFEiMEYnRjlGY29GXnNGY29GXnNGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmNvRmlvRlxwRmlvLUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkhGZHJGZnJGaW9GZ3ItRiw2I1EhRidGOUY5RmlvRmVwRmlvRmdzRmlvRmlvRmZxRmlvRmpxLUZmbjYkLUYjNi5Gam5GYXItRmZuNiYtRiM2KkZec0Zjb0Zbc0Zjb0Zec0Zjb0Zec0Y5RjlGYXNGZHNGY29GaW9GXHBGaW9GZ3NGaW9GYXRGanNGOUY5RmpzRmVwRmlvRmlvLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSEZkckZmckZpb0ZmcUZpb0ZqcS1GZm42JC1GIzYuRmpuRmFyLUZmbjYmLUYjNipGXnNGY29GXnNGY29GXnNGY29GW3NGOUY5RmFzRmRzRmNvRmlvRlxwRmlvRmdzRmlvLUZmbjYmLUYjNipGXnNGY29GXnNGY29GW3NGY29GXnNGOUY5RmFzRmRzRmpzRjlGOUZpb0Zpb0ZlcEZpb0ZldEZpb0ZmcUZpb0ZqcS1GZm42JC1GIzYuRmpuRmFyRmB1RmNvRmlvRlxwRmlvRmdzRmlvRlx1RmpzRjlGOUZpb0Zpb0Znc0ZlcEZpby1GZm42JC1GIzYpLUZncTYkUSI0RidGOUZpb0Zpby1GLDYlUS1mYWN0cXVvdGllbnRGJ0YvRjItRmZuNiQtRiM2LUZqbkZncy1GZm42Ji1GIzYrRl5zRmNvRl5zRmNvRltzRmNvRmV0RmZxRjlGOUZhc0Zkc0Zjb0Zpb0ZqbkZpb0Znc0Zpby1GZm42Ji1GIzYrRl5zRmNvRl5zRmNvRl5zRmNvRmV0RmZxRjlGOUZhc0Zkc0Y5RjlGanNGOUY5LUY2Ni1RJyZzZG90O0YnRjlGO0Y+RkBGQkZERkZGSEZYRlotRmZuNiQtRiM2ZHJGaW9GZXRGaW8tRiw2JVElYmlub0YnRi9GMi1GZm42JC1GIzYmRlxwRmNvLUZmbjYmLUYjNipGXnNGY29GXnNGY29GXnNGY29GXnNGOUY5RmFzRmRzRjlGOUZedy1GZm42JC1GIzYmLUYsNiVRI3gzRidGL0YyRl53LUZmbjYkLUYjNigtSSVtc3VwR0YkNiUtRiw2JVEjeDFGJ0YvRjItRiM2JEZmcUY5LyUxc3VwZXJzY3JpcHRzaGlmdEdGYHNGaW9GZ3NGaW8tRlx5NiUtRiw2JVEjeDJGJ0YvRjJGYXlGY3lGOUY5RjlGOUZpb0Zpb0ZqcS1GZm42JC1GIzYuRmpuRmlvRmdzRmlvRmZ2RmNvRmlvRlxwRmV0RmlvRlx4RjlGOUZpb0ZldEZpb0Zldy1GZm42JC1GIzYmRlxwRmNvRmdyRjlGOUZedy1GZm42JC1GIzYoRmZxRmlvRl55RmlvRmR4RjlGOUZpb0Zed0ZqcS1GZm42JC1GIzYtRmpuRmlvRmdzRmlvRmZ2RmNvRmlvRlxwRmV0RmdyRjlGOUZpb0ZldEZpb0Zldy1GZm42JC1GIzYmRlxwRmNvRmF0RjlGOUZedy1GZm42JC1GIzYpRmZxRmlvRmlvRmd5RmlvRmR4RjlGOUZpb0ZqcS1GZm42JC1GIzYtRmpuRmlvRmdzRmlvRmZ2RmNvRmlvRlxwRmV0RmF0RjlGOUZpb0ZldEZpb0Zldy1GZm42JC1GIzYmRlxwRmNvLUZmbjYmLUYjNipGZnFGY29GXnNGY29GXnNGY29GXnNGOUY5RmFzRmRzRjlGOUZed0Zpb0Zpby1GZm42JC1GIzYmRmZxRmlvRmR4RjlGOUZed0Zpb0ZqcS1GZm42JC1GIzYuRmpuRmlvRmdzRmlvRmZ2RmNvRmlvRlxwRmV0RmlvRmpbbEY5RjlGaW9GZXRGaW9GZXctRmZuNiQtRiM2JkZccEZjby1GZm42Ji1GIzYqRl5zRmNvRmZxRmNvRl5zRmNvRl5zRjlGOUZhc0Zkc0Y5RjlGXndGXlxsRmlvRl53RmlvRmpxLUZmbjYkLUYjNi1Gam5GaW9GZ3NGaW9GZnZGY29GaW9GXHBGZXRGalxsRjlGOUZpb0Zpb0ZldEZpb0Zldy1GZm42JC1GIzYmRlxwRmNvLUZmbjYmLUYjNipGXnNGY29GZnFGY29GW3NGY29GXnNGOUY5RmFzRmRzRjlGOUZedy1GZm42JEZheUY5RmlvRl53RmlvRmpxLUZmbjYkLUYjNi1Gam5GaW9GZ3NGaW9GZnZGY29GaW9GXHBGZXRGZl1sRjlGOUZpb0ZldEZpb0Zldy1GZm42JC1GIzYmRlxwRmNvLUZmbjYmLUYjNipGZnFGY29GXnNGY29GW3NGY29GXnNGOUY5RmFzRmRzRjlGOUZed0ZqXWxGaW9GXndGaW9GanEtRmZuNiQtRiM2LUZqbkZpb0Znc0Zpb0ZmdkZjb0Zpb0ZccEZldEZkXmxGOUY5RmlvRmlvRmV0RmlvRmV3LUZmbjYkLUYjNiZGXHBGY29GYHVGOUY5Rl53LUZmbjYkLUYjNiZGW3lGZ3NGZXlGOUY5RmlvRl53RmlvRmpxLUZmbjYkLUYjNi1Gam5GaW9GZ3NGaW9GZnZGY29GaW9GXHBGZXRGYHVGOUY5RmlvRmV0RmlvRmV3LUZmbjYkLUYjNiZGXHBGY28tRmZuNiYtRiM2KkZec0Zjb0Zbc0Zjb0Zbc0Zjb0Zec0Y5RjlGYXNGZHNGOUY5Rl53LUZmbjYkLUYjNiZGZnFGaW9GZ3lGOUY5RmlvRl53RmlvRmpxLUZmbjYkLUYjNi1Gam5GaW9GZ3NGaW9GZnZGY29GaW9GXHBGZXRGXGBsRjlGOUZpb0ZldEZpb0Zldy1GZm42JC1GIzYmRlxwRmNvLUZmbjYmLUYjNipGW3NGY29GXnNGY29GW3NGY29GXnNGOUY5RmFzRmRzRjlGOUZedy1GZm42JC1GIzYmRmZxRmlvRl55RjlGOUZpb0Zed0Zpb0ZqcS1GZm42JC1GIzYtRmpuRmlvRmdzRmlvRmZ2RmNvRmlvRlxwRmV0RlxhbEY5RjlGOUY5RmdzRmlvRmVwRmlvLUZmbjYkLUYjNilGXHZGaW9GX3YtRmZuNiQtRiM2LkZqbkZpb0Znc0Zpby1GZm42Ji1GIzYrRltzRmNvRl5zRmNvRl5zRmNvRmV0RmZxRjlGOUZhc0Zkc0Zjb0ZqbkZpb0Znc0Zpb0ZqdkY5RjlGaW9GaW9GOUY5Rl53LUZmbjYkLUYjNl1vRmV0RmV3LUZmbjYkLUYjNidGXHBGY29GaW9GXHhGOUY5Rl53RmlvLUZmbjYkLUYjNidGXnlGaW8tRlx5NiVGZHhGYXlGY3lGanNGOUY5Rl53RmlvRmpxLUZmbjYkLUYjNitGam5GZ3NGYGJsRmNvRmlvRlxwRmV0Rlx4RjlGOUZpb0ZldEZpb0Zldy1GZm42JC1GIzYnRlxwRmNvRmlvRmdyRjlGOUZed0Zpby1GZm42JC1GIzYkRmBjbEY5RjlGXndGaW9GanEtRmZuNiQtRiM2K0ZqbkZnc0ZgYmxGY29GaW9GXHBGZXRGZ3JGOUY5RmlvRmV0RmlvRmlvRmV3LUZmbjYkLUYjNidGXHBGY29GaW9GYHVGOUY5Rl53RmlvRmJ6Rl53RmlvRmpxLUZmbjYkLUYjNitGam5GZ3NGYGJsRmNvRmlvRlxwRmV0RmB1RjlGOUZpb0ZldEZpb0Zpb0Zldy1GZm42JC1GIzYnRlxwRmNvRmlvRlxhbEY5RjlGXndGaW9GXlxsRl53RmpxLUZmbjYkLUYjNitGam5GZ3NGYGJsRmNvRmlvRlxwRmV0RlxhbEY5RjlGaW9GZXRGaW9GaW9GaW9GZXctRmZuNiQtRiM2J0ZccEZjb0Zpby1GZm42Ji1GIzYqRltzRmNvRl5zRmNvRmZxRmNvRl5zRjlGOUZhc0Zkc0Y5RjlGXndGaW9Gal1sRl53RmlvRmpxLUZmbjYkLUYjNitGam5GZ3NGYGJsRmNvRmlvRlxwRmV0RmZlbEY5RjlGaW8tRiM2MEZqc0ZldEZpb0Zpb0Zldy1GZm42JC1GIzYnRlxwRmNvRmlvLUZmbjYmLUYjNipGXnNGY29GXnNGY29GZnFGY29GXnNGOUY5RmFzRmRzRjlGOUZed0Zpb0ZgYWxGXndGaW9GanEtRmZuNiQtRiM2K0ZqbkZnc0ZgYmxGY29GaW9GXHBGZXRGZGZsRjlGOUY5RmlvRjlGOUZpb0Znc0Zpb0ZlcEZpby1GZm42JC1GIzYpRlx2RmlvRmlvRl92LUZmbjYkLUYjNi5Gam5GZ3MtRmZuNiYtRiM2K0Zec0Zjb0Zbc0Zjb0Zec0Zjb0ZldEZmcUY5RjlGYXNGZHNGY29GaW9Gam5GaW9GZ3NGaW9GanZGanNGOUY5RmpzRjlGOUZedy1GZm42JC1GIzZobkZldEZpb0Zld0Zod0Zed0Zpby1GZm42JC1GIzYmRmd5RmlvRmBjbEY5RjlGXndGanEtRmZuNiQtRiM2LEZqbkZnc0ZkZ2xGY29GaW9GXHBGZXRGaW9GXHhGOUY5RmlvRmV0RmlvRmlvRmV3Rmp6Rl53RmlvRmpjbEZed0ZqcS1GZm42JC1GIzYrRmpuRmdzRmRnbEZjb0Zpb0ZccEZldEZhdEY5RjlGaW9GZXRGaW9GaW9GZXdGXF9sRl53RmlvRl5bbEZed0ZqcS1GZm42JC1GIzYrRmpuRmdzRmRnbEZjb0Zpb0ZccEZldEZgdUY5RjlGaW9GZXRGaW9GaW9GZXdGaF9sRl53Rl5cbEZpb0ZqcS1GZm42JC1GIzYrRmpuRmdzRmRnbEZjb0Zpb0ZccEZldEZcYGxGOUY5RmFyRmlvRmlvRmV3LUZmbjYkLUYjNiZGXHBGY28tRmZuNiYtRiM2KkZec0Zjb0Zbc0Zjb0ZmcUZjb0Zec0Y5RjlGYXNGZHNGOUY5Rl53RmpdbEZed0Zpb0ZqcS1GZm42JC1GIzYrRmpuRmdzRmRnbEZjb0Zpb0ZccEZldEZkaWxGOUY5RmpzLUYjNi5GYXJGaW9GaW9GZXctRmZuNiQtRiM2JkZccEZjb0ZkZmxGOUY5Rl53RmBgbEZed0Zpb0ZqcS1GZm42JC1GIzYrRmpuRmdzRmRnbEZjb0Zpb0ZccEZldEZkZmxGOUY5RjlGaW9GOUY5RmpzRmVwRmJxRmdzRmlvRlx2Rl53LUZmbjYkLUYjNl51RmlvRmV3Rmh3Rl53LUZmbjYkLUYjNihGYF9sRmlvRmlvRl53RmBjbEY5RjlGXndGaW9GanEtRmZuNiQtRiM2MEZqbkZpb0ZldEZpb0ZcdUZjb0Zpb0ZccEZpb0Znc0Zpb0ZcdUZqc0Y5RjlGaW9GZ3NGaW9GZXdGXnpGXnctRmZuNiQtRiM2KUZmcUZpb0ZeeUZpb0Zpb0ZgY2xGOUY5Rl53RmlvRmpxLUZmbjYkLUYjNjFGam5GaW9GZXRGaW9GXHVGY29GaW9GXHBGaW9GZ3NGaW9GXHVGZXRGZ3JGOUY5RmlvRmdzRmlvRmV3RlxfbEZedy1GZm42JC1GIzYoRmZxRmlvRmR4Rl53RmBfbEY5RjlGXndGaW9GanEtRmZuNiQtRiM2MkZqbkZpb0ZldEZpb0ZcdUZjb0Zpb0ZccEZpb0Znc0Zpb0ZcdUZldEZpb0ZgdUY5RjlGaW9GZ3NGaW9GZXdGZltsRl53LUZmbjYkLUYjNidGZnFGaW9GaW9GYGNsRjlGOUZed0Zpb0ZqcS1GZm42JC1GIzYxRmpuRmlvRmV0RmlvRlx1RmNvRmlvRlxwRmlvRmdzRmlvRlx1RmV0RmpbbEY5RjlGaW9GZ3NGaW9GZXdGZlxsRl53RmJcbUZed0Zpb0ZqcS1GZm42JC1GIzYyRmpuRmlvRmV0RmlvRlx1RmNvRmlvRlxwRmlvRmdzRmlvRlx1RmV0RmlvRmpcbEY5RjlGaW9GZ3NGaW9GZXctRmZuNiQtRiM2JkZccEZjby1GZm42Ji1GIzYqRmZxRmNvRl5zRmNvRmZxRmNvRl5zRjlGOUZhc0Zkc0Y5RjlGXnctRmZuNiQtRiM2JEZcdkY5RjlGXndGaW9GanEtRmZuNiQtRiM2MUZqbkZpb0ZldEZpb0ZcdUZjb0Zpb0ZccEZpb0Znc0Zpb0ZcdUZldEZiXW1GOUY5RmlvRmdzRmlvRmV3LUZmbjYkLUYjNiZGXHBGY28tRmZuNiYtRiM2KkZec0Zjb0ZmcUZjb0ZmcUZjb0Zec0Y5RjlGYXNGZHNGOUY5Rl53RmZdbUZed0Zpb0ZqcS1GZm42JC1GIzYxRmpuRmlvRmV0RmlvRlx1RmNvRmlvRlxwRmlvRmdzRmlvRlx1RmV0RmJebUY5RjlGaW9GZ3NGaW9GZXdGanpGXnctRmZuNiQtRiM2KUZmcUZpb0ZneUZpb0Zpb0ZgY2xGOUY5Rl53RmlvRmpxLUZmbjYkLUYjNjJGam5GaW9GZXRGaW9GXHVGY29GaW9GXHBGaW9GZ3NGaW9GXHVGZXRGaW9GYXRGOUY5RmlvRmdzRmlvRmV3RmhgbEZedy1GZm42JC1GIzYoRlx2RmlvRl55RmlvRmR4RjlGOUZed0Zpb0ZqcS1GZm42JC1GIzYyRmpuRmlvRmV0RmlvRlx1RmNvRmlvRlxwRmlvRmdzRmlvRlx1RmV0RmlvRlxhbEY5RjlGaW9GZ3NGaW9GZXdGaF9sRl53LUZmbjYkLUYjNihGXHZGaW9GZ3lGaW9GZHhGOUY5Rl53RmlvRmpxLUZmbjYkLUYjNjJGam5GaW9GZXRGaW9GXHVGY29GaW9GXHBGaW9GZ3NGaW9GXHVGZXRGaW9GXGBsRjlGOUZpb0Znc0Zld0ZeamxGXnctRmZuNiQtRiM2J0ZmcUZpb0ZgX2xGanNGOUY5Rl53RmlvRmpxLUZmbjYkLUYjNjJGam5GaW9GZXRGaW9GXHVGY29GaW9GXHBGaW9GZ3NGaW9GXHVGZXRGaW9GZGZsRjlGOUZpb0Zpb0Znc0Zpb0Zld0ZgXmxGXnctRmZuNiQtRiM2JkZcdkZpb0ZkeEY5RjlGXndGanEtRmZuNiQtRiM2MkZqbkZpb0ZldEZpb0ZcdUZjb0Zpb0ZccEZpb0Znc0Zpb0ZcdUZldEZpb0ZkXmxGOUY5RmlvRmdzRmlvRmV3RmJdbEZed0ZqYG1GXndGanEtRmZuNiQtRiM2MkZqbkZpb0ZldEZpb0ZcdUZjb0Zpb0ZccEZpb0Znc0Zpb0ZcdUZldEZpb0ZmXWxGOUY5RmlvRmdzRmlvRmV3LUZmbjYkLUYjNiZGXHBGY29GZmVsRjlGOUZedy1GZm42JC1GIzYmRlx2RmlvRl55RjlGOUZed0ZqcS1GZm42JC1GIzYyRmpuRmlvRmV0RmlvRlx1RmNvRmlvRlxwRmlvRmdzRmlvRlx1RmV0RmlvRmZlbEY5RjlGaW9GZ3NGaW9GZXdGYGlsRl53LUZmbjYkLUYjNiZGXHZGaW9GZ3lGOUY5Rl53RmpxLUZmbjYkLUYjNjJGam5GaW9GZXRGaW9GXHVGY29GaW9GXHBGaW9GZ3NGaW9GXHVGZXRGaW9GZGlsRjlGOUZpb0Zpb0Y5RjktRjY2LVEiO0YnRjlGO0Zmb0ZARkJGREZGRkhGWEZNRmVwRmVwLUY2Ni9RJGVuZEYnRlJGVEZWRjtGPkZARkJGREZGRkhGWEZaRmlvRk8tRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1427" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Example of the above procedure:</Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1426" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEoY29tYmVxbkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYoLUY2NiYtRiM2Ky1JI21uR0YkNiRRIjVGJy9GM1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGQi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZKLyUqc3ltbWV0cmljR0ZKLyUobGFyZ2VvcEdGSi8lLm1vdmFibGVsaW1pdHNHRkovJSdhY2NlbnRHRkovJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GPzYkUSIwRidGQkZERmduRkRGZ24vJStleGVjdXRhYmxlR0ZKRkJGQi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZELUZFNi1RIn5GJ0ZCRkgvRkxGSkZNRk9GUUZTRlVGVy9GZW5GWS1GNjYmLUYjNitGZ25GREZnbkZERmduRkRGZ25Gam5GQkZCRlxvRl9vRmpuRkJGQkZqbkZC">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEoY29tYmVxbkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYoLUY2NiYtRiM2Ky1JI21uR0YkNiRRIjVGJy9GM1Enbm9ybWFsRictSSNtb0dGJDYtUSIsRidGQi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZKLyUqc3ltbWV0cmljR0ZKLyUobGFyZ2VvcEdGSi8lLm1vdmFibGVsaW1pdHNHRkovJSdhY2NlbnRHRkovJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GPzYkUSIwRidGQkZERmduRkRGZ24vJStleGVjdXRhYmxlR0ZKRkJGQi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZELUZFNi1RIn5GJ0ZCRkgvRkxGSkZNRk9GUUZTRlVGVy9GZW5GWS1GNjYmLUYjNitGZ25GREZnbkZERmduRkRGZ25Gam5GQkZCRlxvRl9vRmpuRkJGQkZqbkZC</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkctSSVtc3ViR0YkNiUtSShtZmVuY2VkR0YkNiQtRiM2Ji1GSzYlLUkjbWlHRiQ2JVEiYUYnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJy1GIzYqLUYsNiRRIjRGJ0YvLUYzNi1RKCZjb21tYTtGJ0YvRjYvRjpGWkY7Rj1GP0ZBRkNGRS9GSVEsMC4zMzMzMzMzZW1GJy1GLDYkUSIwRidGL0Zcb0Zib0Zcb0Zib0YvLyUvc3Vic2NyaXB0c2hpZnRHRmRvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y4Ri9GLy1GIzYqLUYsNiRRIjFGJ0YvRlxvRmJvRlxvRmJvRlxvRmJvRi9GZW9GLw==">LCQqJiIiIyIiIiYmSSJhRzYiNiYiIiUiIiFGLEYsNiZGJUYsRixGLEYlRiU=</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1295" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">We generate the jet variables.</Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1330" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1279" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZCLUkjbWlHRiQ2JVEoamV0dmFyc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUY2Ni9RJXByb2NGJy8lJWJvbGRHRjEvRjNRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRlVGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZZLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEiTkYnRi9GMi1GNjYtUS0mUHJvcG9ydGlvbjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRKGludGVnZXJGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRlhGWi1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRlhGWi1GLDYlUWJwflRoaXN+cHJvY2VkdXJlfmdlbmVyYXRlc350aGV+amV0fnZhcmlhYmxlc35vZn50aGV+Y29lZmZpY2llbnR+ZnVuY3Rpb25zfnVwfnRvfm9yZGVyfk4uRidGL0YyLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRlkvJSZkZXB0aEdGY3AvJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRjY2L1EmbG9jYWxGJ0ZSRlRGVkY7Rj5GQEZCRkRGRkZIRlhGWkZlby1GLDYlUSJMRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGWC9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJpRidGL0YyLUY2Ni1RIjtGJ0Y5RjtGZHFGQEZCRkRGRkZIRlhGTUZlb0ZecC1GX3A2JkZhcEZkcEZmcC9GaXBRJWF1dG9GJ0Zlb0ZecUZlb0Y1RmVvLUZmbjYmLUYjNiYtRiw2JVEkc2VxRidGL0YyLUZmbjYkLUYjNiwtRiw2JVEjb3BGJ0YvRjItRmZuNiQtRiM2Ji1GLDYlUSxqZXR2YXJzcHVyZUYnRi9GMi1GZm42JC1GIzYlRmdxRmNvRjlGOUZjb0Y5RjlGYXFGZ3EtRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIwRidGOS1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJ0ZaRmpuRmNvRjlGOUZjb0Y5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGanFGXnBGZW8tRjY2L1EkZW5kRidGUkZURlZGO0Y+RkBGQkZERkZGSEZYRlpGZW9GTy1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZjb0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZCLUkjbWlHRiQ2JVEoamV0dmFyc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUY2Ni9RJXByb2NGJy8lJWJvbGRHRjEvRjNRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRlVGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZZLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEiTkYnRi9GMi1GNjYtUS0mUHJvcG9ydGlvbjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRKGludGVnZXJGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRlhGWi1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRlhGWi1GLDYlUWJwflRoaXN+cHJvY2VkdXJlfmdlbmVyYXRlc350aGV+amV0fnZhcmlhYmxlc35vZn50aGV+Y29lZmZpY2llbnR+ZnVuY3Rpb25zfnVwfnRvfm9yZGVyfk4uRidGL0YyLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRlkvJSZkZXB0aEdGY3AvJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRjY2L1EmbG9jYWxGJ0ZSRlRGVkY7Rj5GQEZCRkRGRkZIRlhGWkZlby1GLDYlUSJMRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGWC9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJpRidGL0YyLUY2Ni1RIjtGJ0Y5RjtGZHFGQEZCRkRGRkZIRlhGTUZlb0ZecC1GX3A2JkZhcEZkcEZmcC9GaXBRJWF1dG9GJ0Zlb0ZecUZlb0Y1RmVvLUZmbjYmLUYjNiYtRiw2JVEkc2VxRidGL0YyLUZmbjYkLUYjNiwtRiw2JVEjb3BGJ0YvRjItRmZuNiQtRiM2Ji1GLDYlUSxqZXR2YXJzcHVyZUYnRi9GMi1GZm42JC1GIzYlRmdxRmNvRjlGOUZjb0Y5RjlGYXFGZ3EtRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIwRidGOS1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJ0ZaRmpuRmNvRjlGOUZjb0Y5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGanFGXnBGZW8tRjY2L1EkZW5kRidGUkZURlZGO0Y+RkBGQkZERkZGSEZYRlpGZW9GTy1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZjb0Y5</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1297" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1428" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">We generate the prolongation equations.</Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1312" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1306" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY0LUkjbWlHRiQ2JVEpZXZhbHByb2xGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GNjYvUSVwcm9jRicvJSVib2xkR0YxL0YzUSVib2xkRicvJStmb250d2VpZ2h0R0ZVRjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GWS1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRIk1GJ0YvRjItRjY2LVEtJlByb3BvcnRpb247RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRlhGWi1GLDYlUShpbnRlZ2VyRidGL0YyRjlGOUZgby1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRlhGWi1GLDYlUVl+RXZhbHVhdGVzfnRoZX5NJ3RofnByb2xvbmdhdGlvbn5pbn50aGV+cG9pbnR+KDEsMiwzLDQpLkYnRi9GMi1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0ZZLyUmZGVwdGhHRmFwLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUYsNiVRJWV2YWxGJ0YvRjItRmZuNiQtRiM2KC1GLDYlUSVwcm9sRidGL0YyLUZmbjYkLUYjNiRGam5GOUY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGWC9GTlEsMC4zMzMzMzMzZW1GJ0Zgby1GZm42Ji1GIzYyLUYsNiVRI3gxRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMUYnRjlGZ3EtRiw2JVEjeDJGJ0YvRjJGZHItRmhyNiRRIjJGJ0Y5RmdxLUYsNiVRI3gzRidGL0YyRmRyLUZocjYkUSIzRidGOUZncS1GLDYlUSN4NEYnRi9GMkZkci1GaHI2JFEiNEYnRjlGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRjlGOS1GNjYtUSI7RidGOUY7RmpxRkBGQkZERkZGSEZYRk1GXHAtRjY2L1EkZW5kRidGUkZURlZGO0Y+RkBGQkZERkZGSEZYRlpGYG9GTy1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY0LUkjbWlHRiQ2JVEpZXZhbHByb2xGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GNjYvUSVwcm9jRicvJSVib2xkR0YxL0YzUSVib2xkRicvJStmb250d2VpZ2h0R0ZVRjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GWS1JKG1mZW5jZWRHRiQ2JC1GIzYnLUYsNiVRIk1GJ0YvRjItRjY2LVEtJlByb3BvcnRpb247RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRlhGWi1GLDYlUShpbnRlZ2VyRidGL0YyRjlGOUZgby1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRlhGWi1GLDYlUVl+RXZhbHVhdGVzfnRoZX5NJ3RofnByb2xvbmdhdGlvbn5pbn50aGV+cG9pbnR+KDEsMiwzLDQpLkYnRi9GMi1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0ZZLyUmZGVwdGhHRmFwLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUYsNiVRJWV2YWxGJ0YvRjItRmZuNiQtRiM2KC1GLDYlUSVwcm9sRidGL0YyLUZmbjYkLUYjNiRGam5GOUY5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGWC9GTlEsMC4zMzMzMzMzZW1GJ0Zgby1GZm42Ji1GIzYyLUYsNiVRI3gxRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMUYnRjlGZ3EtRiw2JVEjeDJGJ0YvRjJGZHItRmhyNiRRIjJGJ0Y5RmdxLUYsNiVRI3gzRidGL0YyRmRyLUZocjYkUSIzRidGOUZncS1GLDYlUSN4NEYnRi9GMkZkci1GaHI2JFEiNEYnRjlGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRjlGOS1GNjYtUSI7RidGOUY7RmpxRkBGQkZERkZGSEZYRk1GXHAtRjY2L1EkZW5kRidGUkZURlZGO0Y+RkBGQkZERkZGSEZYRlpGYG9GTy1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1286" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1430" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Example of the above procedure:</Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1421" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2JVEqRGltZW5zaW9uRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVE6UHJvbG9uZ2F0aW9uTWF0cml4UXVhcnRpY0YnRi9GMi1GNjYkLUYjNiUtSSNtbkdGJDYkUSIwRicvRjNRJ25vcm1hbEYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRidGRUZFRkdGRUZFLUY2NiYtRiM2JS1GQjYkUSIyRidGRUZHRkVGRS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1JI21vR0YkNi1RIn5GJ0ZFLyUmZmVuY2VHRkkvJSpzZXBhcmF0b3JHRkkvJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGZW8tRlg2LVEqJnVtaW51czA7RidGRUZlbkZnbkZpbkZbb0Zdb0Zfb0Zhby9GZG9RLDAuMjIyMjIyMmVtRicvRmdvRlxwRlctRiw2JVElUmFua0YnRi9GMkY1RlctRlg2LVEiI0YnRkVGZW5GZ25GaW5GW29GXW9GX29GYW9GY29GZm8tRiw2JVE8flRoZX4mIzk0ODtfMC12YWx1ZX5pc34xMTkuRidGL0YyRkdGRQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2JVEqRGltZW5zaW9uRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVE6UHJvbG9uZ2F0aW9uTWF0cml4UXVhcnRpY0YnRi9GMi1GNjYkLUYjNiUtSSNtbkdGJDYkUSIwRicvRjNRJ25vcm1hbEYnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRidGRUZFRkdGRUZFLUY2NiYtRiM2JS1GQjYkUSIyRidGRUZHRkVGRS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1JI21vR0YkNi1RIn5GJ0ZFLyUmZmVuY2VHRkkvJSpzZXBhcmF0b3JHRkkvJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGZW8tRlg2LVEqJnVtaW51czA7RidGRUZlbkZnbkZpbkZbb0Zdb0Zfb0Zhby9GZG9RLDAuMjIyMjIyMmVtRicvRmdvRlxwRlctRiw2JVElUmFua0YnRi9GMkY1RlctRlg2LVEiI0YnRkVGZW5GZ25GaW5GW29GXW9GX29GYW9GY29GZm8tRiw2JVE8flRoZX4mIzk0ODtfMC12YWx1ZX5pc34xMTkuRidGL0YyRkdGRQ==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEkMTE5RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">IiQ+Ig==</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1418" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Exporting the prolongation matrix to a text file:</Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1317" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2JVEkUE1RRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVE6UHJvbG9uZ2F0aW9uTWF0cml4UXVhcnRpY0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRIm5GJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI7RidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnRk0tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZqbi9GTkZbby1GLDYlUSpEaW1lbnNpb25GJ0YvRjItRlM2JC1GIzYkRitGOUY5RmZuRlxvLUYsNiVRLUV4cG9ydE1hdHJpeEYnRi9GMi1GUzYkLUYjNictRiw2I1EhRictSSNtc0dGJDYjUUdhbGcxX3Bwd2F2ZV9tZXRyaWMzX3F1YXJ0aWNfcHJvbF9uLnR4dEYnLUY2Ni1RIixGJ0Y5RjtGaW5GQEZCRkRGRkZIRmpuL0ZOUSwwLjMzMzMzMzNlbUYnRitGOUY5RlxvLUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGam5GX28tRiw2JVE9fkV4cG9ydH5NYXRyaXh+dG9+dGV4dH5maWxlLkYnRi9GMkZaRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2JVEkUE1RRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVE6UHJvbG9uZ2F0aW9uTWF0cml4UXVhcnRpY0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRIm5GJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI7RidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnRk0tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZqbi9GTkZbby1GLDYlUSpEaW1lbnNpb25GJ0YvRjItRlM2JC1GIzYkRitGOUY5RmZuRlxvLUYsNiVRLUV4cG9ydE1hdHJpeEYnRi9GMi1GUzYkLUYjNictRiw2I1EhRictSSNtc0dGJDYjUUdhbGcxX3Bwd2F2ZV9tZXRyaWMzX3F1YXJ0aWNfcHJvbF9uLnR4dEYnLUY2Ni1RIixGJ0Y5RjtGaW5GQEZCRkRGRkZIRmpuL0ZOUSwwLjMzMzMzMzNlbUYnRitGOUY5RlxvLUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGam5GX28tRiw2JVE9fkV4cG9ydH5NYXRyaXh+dG9+dGV4dH5maWxlLkYnRi9GMkZaRjk=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1307" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1305" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">How to proceed: </Font><Font bold="false" encoding="UTF-8">After exporting the matrix to a text file, we compute the rank of the matrix in LinBox. This is most easily done in SageMath, where LinBox is already installed. The above command also shows the number of rows and columns. By subtracting the rank from the number of columns we obtain the \316\264-value.</Font></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1301" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1302" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1299" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="presentation" inline-output="false" labelreference="L1" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Equation executable="true" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group></Presentation-Block>
</Worksheet>

==> anc/algorithm1_ppwave_metric4.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="2020" minor="2"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="true" autoexpanding_sections="true" UserProfileName="Maple Default Profile" NumericFormat-ApplyInteger="true" NumericFormat-ApplyRational="true" NumericFormat-ApplyExponent="false" editable="true">
</View-Properties>
<MapleNet-Properties prettyprint="3" warnlevel="3" compactdisplay="false" preplot="" helpbrowser="standard" displayprecision="-1" echo="1" unitattributes="&quot;fontweight&quot; = &quot;bold&quot;" imaginaryunit="I" longdelim="true" elisiontermsthreshold="10000" elisiondigitsafter="100" elisiondigitsbefore="100" plotdevice="inline" errorbreak="1" plotoptions="" plotdriver="opengl" quiet="false" elisiontermsbefore="100" elisiontermsafter="100" historytimestamp="false" screenwidth="79" indentamount="4" plotoutput="terminal" screenpixelheight="1080" rtablesize="[10, 10]" useclientjvm="true" labelwidth="20" postplot="" typesetting="extended" ansi="false" ansicolor="[]" elisiondigitsthreshold="10000" showassumed="1" ansilprint="false" trailingsemicolon="true" errorcursor="false" labelling="true" screenheight="25" prompt="&gt; " verboseproc="1" latexwidth="8.0" ShowLabels="true"/>
<Styles>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="16" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[40,120,40]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[120,0,14]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Atomic Variable" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[175,0,175]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="true"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.3" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="newline" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
</Styles>
<Startup-Code startupcode=""/>
<Task-table>
    <Task-category name="&lt;default&gt;"/>
</Task-table>
<Task/><Presentation-Block>
<Group view="code" labelreference="L1316" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZOLUkjbWlHRiQ2JVEld2l0aEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYkLUYsNiVRNURpZmZlcmVudGlhbEdlb21ldHJ5RidGL0YyL0YzUSdub3JtYWxGJ0Y9LUkjbW9HRiQ2LVEiOkYnRj0vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkUvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGVEYrLUY2NiQtRiM2JC1GLDYlUSxMaWVBbGdlYnJhc0YnRi9GMkY9Rj1GP0YrLUY2NiQtRiM2JC1GLDYlUSdUZW5zb3JGJ0YvRjJGPUY9Rj9GKy1GNjYkLUYjNiQtRiw2JVEtR3JvdXBBY3Rpb25zRidGL0YyRj1GPUY/RistRjY2JC1GIzYkLUYsNiVRJlRvb2xzRidGL0YyRj1GPUY/LUYsNiVRLFByZWZlcmVuY2VzRidGL0YyLUY2NiQtRiM2KS1GLDYjUSFGJy1JI21zR0YkNiNRMFNob3dGcmFtZVByb21wdEYnLUZANi1RIixGJ0Y9RkMvRkdGMUZIRkpGTEZORlAvRlNRJjAuMGVtRicvRlZRLDAuMzMzMzMzM2VtRictRkA2LVEiJ0YnRj1GQ0ZGRkhGSkZMRk5GUC9GU1EsMC4xMTExMTExZW1GJy9GVkZgcS1GLDYlRkVGL0YyRmNxRj1GPUY/LUZANi1RIn5GJ0Y9RkNGRkZIRkpGTEZORlBGX3FGaHFGW3JGW3JGKy1GNjYkLUYjNiQtRiw2JVEuTGluZWFyQWxnZWJyYUYnRi9GMkY9Rj1GP0ZbckYrLUY2NiQtRiM2JC1GLDYlUSlQREVUb29sc0YnRi9GMkY9Rj1GP0ZbckYrLUY2NiQtRiM2JC1GLDYlUSxKZXRDYWxjdWx1c0YnRi9GMkY9Rj1GP0YrLUY2NiQtRiM2JS1GLDYlUStBcnJheVRvb2xzRidGL0YyLyUrZXhlY3V0YWJsZUdGRUY9Rj1GP0YrLUY2NiQtRiM2JS1GLDYlUSpMaXN0VG9vbHNGJ0YvRjJGanNGPUY9Rj9GW3JGKy1GNjYkLUYjNiUtRiw2JVEwUG9seW5vbWlhbFRvb2xzRidGL0YyRmpzRj1GPUY/RmpzRj0=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZOLUkjbWlHRiQ2JVEld2l0aEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYkLUYsNiVRNURpZmZlcmVudGlhbEdlb21ldHJ5RidGL0YyL0YzUSdub3JtYWxGJ0Y9LUkjbW9HRiQ2LVEiOkYnRj0vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkUvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGVEYrLUY2NiQtRiM2JC1GLDYlUSxMaWVBbGdlYnJhc0YnRi9GMkY9Rj1GP0YrLUY2NiQtRiM2JC1GLDYlUSdUZW5zb3JGJ0YvRjJGPUY9Rj9GKy1GNjYkLUYjNiQtRiw2JVEtR3JvdXBBY3Rpb25zRidGL0YyRj1GPUY/RistRjY2JC1GIzYkLUYsNiVRJlRvb2xzRidGL0YyRj1GPUY/LUYsNiVRLFByZWZlcmVuY2VzRidGL0YyLUY2NiQtRiM2KS1GLDYjUSFGJy1JI21zR0YkNiNRMFNob3dGcmFtZVByb21wdEYnLUZANi1RIixGJ0Y9RkMvRkdGMUZIRkpGTEZORlAvRlNRJjAuMGVtRicvRlZRLDAuMzMzMzMzM2VtRictRkA2LVEiJ0YnRj1GQ0ZGRkhGSkZMRk5GUC9GU1EsMC4xMTExMTExZW1GJy9GVkZgcS1GLDYlRkVGL0YyRmNxRj1GPUY/LUZANi1RIn5GJ0Y9RkNGRkZIRkpGTEZORlBGX3FGaHFGW3JGW3JGKy1GNjYkLUYjNiQtRiw2JVEuTGluZWFyQWxnZWJyYUYnRi9GMkY9Rj1GP0ZbckYrLUY2NiQtRiM2JC1GLDYlUSlQREVUb29sc0YnRi9GMkY9Rj1GP0ZbckYrLUY2NiQtRiM2JC1GLDYlUSxKZXRDYWxjdWx1c0YnRi9GMkY9Rj1GP0YrLUY2NiQtRiM2JS1GLDYlUStBcnJheVRvb2xzRidGL0YyLyUrZXhlY3V0YWJsZUdGRUY9Rj1GP0YrLUY2NiQtRiM2JS1GLDYlUSpMaXN0VG9vbHNGJ0YvRjJGanNGPUY9Rj9GW3JGKy1GNjYkLUYjNiUtRiw2JVEwUG9seW5vbWlhbFRvb2xzRidGL0YyRmpzRj1GPUY/RmpzRj0=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1309" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1310" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Description</Font><Font bold="false">: This Maple worksheet implements Cartan's prolongation method. We apply Cartan's method to the conformally flat pp-wave with f(x3) = 1/x3^2 (metric 4) to compute the number of Killing tensors up to degree 4.  (Written by Wijnand Steneker under the supervision of prof. Boris Kruglikov. Supplement to the article 'Killing Tensors in Koutras--McIntosh Spacetimes'.)</Font></Text-field><Text-field style="Text" bold="true" layout="Normal"></Text-field><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Comments:</Font></Text-field><Text-field style="Text" bold="true" layout="Normal"><Font bold="false">-Cubic and Quartic case: We cannot compute all the <Font encoding="UTF-8">\316\264-values in Maple. This worksheet also contains code to export the generated prolongation matrices to a text file. The ranks can then be computed exactly using the LinBox package in SageMath. See the attached zip file for Sage code that converts the text-file into an integer matrix.</Font></Font></Text-field><Text-field style="Text" bold="true" layout="Normal"></Text-field><Text-field style="Text" bold="true" layout="Normal"></Text-field><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Results:</Font></Text-field><Text-field style="Text" bold="true" layout="Normal"><Font bold="false">Number of Killing 1-tensors: 7</Font></Text-field><Text-field style="Text" bold="true" layout="Normal"><Font bold="false">Number of Killing 2-tensors: 28</Font></Text-field><Text-field style="Text" bold="true" layout="Normal"><Font bold="false">Number of Killing 3-tensors: 84</Font></Text-field><Text-field style="Text" bold="true" layout="Normal"><Font bold="false">Number of Killing 4-tensors: 210
</Font></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1337" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1338" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Setup:</Font></Text-field><Text-field style="Text" layout="Normal">Here we define the conformally flat pp-wave metric in local coordinates, the Poisson bracket on its cotangent bundle and the Hamiltonian of its geodesic flow.
</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L1311" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYnLUY2NiYtRiM2Ky1GLDYlUSN4MUYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjeDJGJ0YvRjJGQS1GLDYlUSN4M0YnRi9GMkZBLUYsNiVRI3g0RidGL0YyLyUrZXhlY3V0YWJsZUdGSUZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GLDYlUSJNRidGL0YyRl9vRkVGRS1GQjYtUSI6RidGRUZHL0ZLRklGTEZORlBGUkZUL0ZXUSwwLjI3Nzc3NzhlbUYnL0ZaRl9wRl9vRkU=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYnLUY2NiYtRiM2Ky1GLDYlUSN4MUYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjeDJGJ0YvRjJGQS1GLDYlUSN4M0YnRi9GMkZBLUYsNiVRI3g0RidGL0YyLyUrZXhlY3V0YWJsZUdGSUZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GLDYlUSJNRidGL0YyRl9vRkVGRS1GQjYtUSI6RidGRUZHL0ZLRklGTEZORlBGUkZUL0ZXUSwwLjI3Nzc3NzhlbUYnL0ZaRl9wRl9vRkU=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L1303" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzZFLUkjbW5HRiQ2JFEiMkYnRjktRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZpbi1GLDYlUSRkeDRGJ0YvRjJGZW4tRjY2LVEiJkYnRjlGO0Y+RkBGQkZERkZGSEZobkZqbi1GLDYlUSJzRidGL0YyRmVuLUYsNiVRJGR4M0YnRi9GMi1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORltwLUkmbWZyYWNHRiQ2KEZXLUYjNiUtSSVtc3VwR0YkNiUtRiw2JVEjeDNGJ0YvRjItRiM2JUZXRi9GMi8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGL0YyLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZicS8lKWJldmVsbGVkR0Y9RmVuLUZTNiQtRiM2KEZlbi1GY3A2JS1GLDYlUSN4MUYnRi9GMkZocEZqcEZnby1GY3A2JS1GLDYlUSN4MkYnRi9GMkZocEZqcC8lK2V4ZWN1dGFibGVHRj1GOUY5RmVuRmRvRmVuRl5vLUYsNiVRInRGJ0YvRjJGZW5GZG8tRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSEZqb0ZccC1GLDYlUSRkeDFGJ0YvRjJGZW5GXm9GZ3JGZW5GXXNGanItRiw2JVEkZHgyRidGL0YyRmVuRl5vRmdyRmVuRmBzRmVyRjlGOUZlbi1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRmhuRmpuLUYsNiVRRH5NZXRyaWN+NCx+Y29uZm9ybWFsbHl+ZmxhdH5wcH53YXZlRidGL0YyRmVyRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzZFLUkjbW5HRiQ2JFEiMkYnRjktRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZpbi1GLDYlUSRkeDRGJ0YvRjJGZW4tRjY2LVEiJkYnRjlGO0Y+RkBGQkZERkZGSEZobkZqbi1GLDYlUSJzRidGL0YyRmVuLUYsNiVRJGR4M0YnRi9GMi1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORltwLUkmbWZyYWNHRiQ2KEZXLUYjNiUtSSVtc3VwR0YkNiUtRiw2JVEjeDNGJ0YvRjItRiM2JUZXRi9GMi8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGL0YyLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZicS8lKWJldmVsbGVkR0Y9RmVuLUZTNiQtRiM2KEZlbi1GY3A2JS1GLDYlUSN4MUYnRi9GMkZocEZqcEZnby1GY3A2JS1GLDYlUSN4MkYnRi9GMkZocEZqcC8lK2V4ZWN1dGFibGVHRj1GOUY5RmVuRmRvRmVuRl5vLUYsNiVRInRGJ0YvRjJGZW5GZG8tRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSEZqb0ZccC1GLDYlUSRkeDFGJ0YvRjJGZW5GXm9GZ3JGZW5GXXNGanItRiw2JVEkZHgyRidGL0YyRmVuRl5vRmdyRmVuRmBzRmVyRjlGOUZlbi1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRmhuRmpuLUYsNiVRRH5NZXRyaWN+NCx+Y29uZm9ybWFsbHl+ZmxhdH5wcH53YXZlRidGL0YyRmVyRjk=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSJnR0YoLUkqbWNvbXBsZXRlRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2JC1JJW1yb3dHRjA2LC1JI21vR0YwNiNRKiZ1bWludXMwO0YoLUYvNiQtRjU2JS1GLzYkLUkjbWlHRjA2I1EkZHgxRigtSSZfSG9sZEdGMDYjNyMtRi82JEZBLUZGNiM3Iy1GLzYkRkEtRkY2IzcjLUkrX0RHcHJvZHVjdEdGKDYjSSRkeDFHNiMvSSdfbG9jYWxHRiZJMF9uMTQwNjkxMjYxNjQ0OEdGKC1GODYjUTEmSW52aXNpYmxlVGltZXM7RihGQS1GRjYjNyMtRi82JC1GNTYlRk5GZW5GQS1GRjYjNyMtRlQ2JEZTRlYtRjg2I1EoJm1pbnVzO0YoLUYvNiQtRjU2JS1GLzYkLUZCNiNRJGR4MkYoLUZGNiM3Iy1GLzYkRl1wLUZGNiM3Iy1GLzYkRl1wLUZGNiM3Iy1GVDYjSSRkeDJHNiMvRllJMF9uMTQwNjkxNTM2MjQ5NkdGKEZlbkZdcC1GRjYjNyMtRi82JC1GNTYlRmhwRmVuRl1wLUZGNiM3Iy1GVDYkRl1xRl9xLUY4NiNRJyZwbHVzO0YoLUYvNiQtRjU2JS1GLzYkLUkmbWZyYWNHRjA2JC1GNTYnLUkjbW5HRjA2I1EiMkYoRmVuLUkobWZlbmNlZEdGMDYjLUY1NiUtSSVtc3VwR0YwNiQtRkI2I1EjeDFGKEZdc0Zfci1GZ3M2JC1GQjYjUSN4MkYoRl1zRmVuLUZCNiNRJGR4M0YoLUZnczYkLUZCNiNRI3gzRihGXXMtRkY2IzcjLUYvNiRGaHItRkY2IzcjLUYvNiRGaHItRkY2IzcjLUZUNiQsJComSSN4M0dGJiEiIywmKiRJI3gxR0YmIiIjIiIiKiRJI3gyR0YmRl92RmB2RmB2Rl92SSRkeDNHNiMvRllJMF9uMTQwNjkyMDkwNTUzNkdGKEZlbkZhdC1GRjYjNyMtRi82JC1GNTYlRmF1RmVuRmF0LUZGNiM3Iy1GVDYkRmZ1RmN2Rl9yLUYvNiQtRjU2JS1GLzYkRmF0LUZGNiM3Iy1GLzYkRmF0LUZGNiM3Iy1GLzYkRmF0LUZGNiM3Iy1GVDYjRmN2RmVuLUZCNiNRJGR4NEYoLUZGNiM3Iy1GLzYkLUY1NiVGYXhGZW5GaHgtRkY2IzcjLUZUNiRGZnhJJGR4NEc2Iy9GWUkwX24xNDA2OTIyODY3MzI4R0YoRl9yLUYvNiQtRjU2JS1GLzYkRmh4LUZGNiM3Iy1GLzYkRmh4LUZGNiM3Iy1GLzYkRmh4LUZGNiM3Iy1GVDYjRmd5RmVuRmF0LUZGNiM3Iy1GLzYkLUY1NiVGaXpGZW5GYXQtRkY2IzcjLUZUNiRGXltsRmN2LUZGNiM3Iy1JJF9ER0dGKDYjNyQ3JVEndGVuc29yRihJIk1HRig3JDckUShjb3ZfYmFzRihGaFxsNyI3JzckNyRGYHZGYHYhIiI3JDckRl92Rl92Rl1dbDckNyQiIiRGYl1sRmh1NyQ3JEZiXWwiIiVGYHY3JDckRmVdbEZiXWxGYHZGXlxs</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1321" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEjUEJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRImZGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJnRidGL0YyRjlGOS1GNjYtUSgmc3JhcnI7RidGOUY7Rj5GQEZCRkRGRkZIRmVuL0ZORmZuLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUZQNiQtRiM2Ji1GLDYlUSdleHBhbmRGJ0YvRjItRlA2JC1GIzYmLUYsNiVRJGFkZEYnRi9GMi1GUDYkLUYjNjAtRiw2JVElZGlmZkYnRi9GMi1GUDYkLUYjNihGVEZXLUYsNiVRInhGJ0YvRjItRjY2LVEnJnNwYXI7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSJpRidGL0YyRjlGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGZW5GX29GZXAtRlA2JC1GIzYoRmluRlctRiw2JVEicEYnRi9GMkZfcUZicUY5RjktRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZjci1GIzYoRmVwLUZQNiQtRiM2KEZpbkZXRlxxRl9xRmJxRjlGOUZlcUZlcC1GUDYkLUYjNihGVEZXRlxyRl9xRmJxRjlGOUY5RldGYnEtRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIxRidGOS1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSEZickZfby1GY3M2JFEiNEYnRjlGOUY5LyUrZXhlY3V0YWJsZUdGPUY5RjlGXHRGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGZW5GX28tRjY2LVEiI0YnRjlGO0Y+RkBGQkZERkZGSEZlbkZfby1GLDYlUTF+UG9pc3Nvbn5icmFja2V0RidGL0YyRlx0Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEjUEJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRImZGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJnRidGL0YyRjlGOS1GNjYtUSgmc3JhcnI7RidGOUY7Rj5GQEZCRkRGRkZIRmVuL0ZORmZuLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUZQNiQtRiM2Ji1GLDYlUSdleHBhbmRGJ0YvRjItRlA2JC1GIzYmLUYsNiVRJGFkZEYnRi9GMi1GUDYkLUYjNjAtRiw2JVElZGlmZkYnRi9GMi1GUDYkLUYjNihGVEZXLUYsNiVRInhGJ0YvRjItRjY2LVEnJnNwYXI7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSJpRidGL0YyRjlGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGZW5GX29GZXAtRlA2JC1GIzYoRmluRlctRiw2JVEicEYnRi9GMkZfcUZicUY5RjktRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZjci1GIzYoRmVwLUZQNiQtRiM2KEZpbkZXRlxxRl9xRmJxRjlGOUZlcUZlcC1GUDYkLUYjNihGVEZXRlxyRl9xRmJxRjlGOUY5RldGYnEtRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIxRidGOS1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSEZickZfby1GY3M2JFEiNEYnRjlGOUY5LyUrZXhlY3V0YWJsZUdGPUY5RjlGXHRGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGZW5GX28tRjY2LVEiI0YnRjlGO0Y+RkBGQkZERkZGSEZlbkZfby1GLDYlUTF+UG9pc3Nvbn5icmFja2V0RidGL0YyRlx0Rjk=</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1324" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEjeHZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSN4MUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRI3gyRidGL0YyRlItRiw2JVEjeDNGJ0YvRjJGUi1GLDYlUSN4NEYnRi9GMi1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEjeHZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSN4MUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRI3gyRidGL0YyRlItRiw2JVEjeDNGJ0YvRjJGUi1GLDYlUSN4NEYnRi9GMi1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1314" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEkZHh2RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEkZHgxRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEkZHgyRidGL0YyRlItRiw2JVEkZHgzRidGL0YyRlItRiw2JVEkZHg0RidGL0YyLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEkZHh2RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEkZHgxRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEkZHgyRidGL0YyRlItRiw2JVEkZHgzRidGL0YyRlItRiw2JVEkZHg0RidGL0YyLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1315" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYxLUkjbWlHRiQ2JVEiUEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRJGFkZEYnRi9GMi1GUzYkLUYjNi8tRlM2JC1GIzYnLUYsNiVRInBGJ0YvRjItRjY2LVEnJnNwYXI7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSJpRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZbcC1GLDYlUSRkeHZGJ0YvRjItRlM2Ji1GIzYlRmJvRmVvRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmpvL0ZOUSwwLjMzMzMzMzNlbUYnRmdvRmJvLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMUYnRjktRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRidGXHAtRmRxNiRRIjRGJ0Y5RmVvRjlGOUZlb0Y5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEiSEYnRi9GMkY1LUYsNiVRMENvbnRyYWN0SW5kaWNlc0YnRi9GMi1GUzYkLUYjNjItRiw2JVEuSW52ZXJzZU1ldHJpY0YnRi9GMi1GUzYkLUYjNiUtRiw2JVEiZ0YnRi9GMkZlb0Y5RjlGanBGZ29GK0Znby1GNjYtUSImRidGOUY7Rj5GQEZCRkRGRkZIRmpvRlxwLUYsNiVRInRGJ0YvRjJGZ29GK0ZqcEZnby1GUzYmLUYjNictRlM2Ji1GIzYnRmNxRmpwRmNxRmVvRjlGOUZkcEZncEZqcC1GUzYmLUYjNictRmRxNiRRIjJGJ0Y5RmpwRmh0RmVvRjlGOUZkcEZncEZlb0Y5RjlGZHBGZ3BGZ29GZW9GOUY5LUY2Ni1RIjtGJ0Y5RjtGXXFGQEZCRkRGRkZIRmpvRk1GZ28tRjY2LVEiI0YnRjlGO0Y+RkBGQkZERkZGSEZqb0ZccC1GLDYlUT5+SGFtaWx0b25pYW5+b2Z+R2VvZGVzaWN+Rmxvd0YnRi9GMkZlb0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYxLUkjbWlHRiQ2JVEiUEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRJGFkZEYnRi9GMi1GUzYkLUYjNi8tRlM2JC1GIzYnLUYsNiVRInBGJ0YvRjItRjY2LVEnJnNwYXI7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSJpRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZbcC1GLDYlUSRkeHZGJ0YvRjItRlM2Ji1GIzYlRmJvRmVvRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmpvL0ZOUSwwLjMzMzMzMzNlbUYnRmdvRmJvLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMUYnRjktRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRidGXHAtRmRxNiRRIjRGJ0Y5RmVvRjlGOUZlb0Y5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEiSEYnRi9GMkY1LUYsNiVRMENvbnRyYWN0SW5kaWNlc0YnRi9GMi1GUzYkLUYjNjItRiw2JVEuSW52ZXJzZU1ldHJpY0YnRi9GMi1GUzYkLUYjNiUtRiw2JVEiZ0YnRi9GMkZlb0Y5RjlGanBGZ29GK0Znby1GNjYtUSImRidGOUY7Rj5GQEZCRkRGRkZIRmpvRlxwLUYsNiVRInRGJ0YvRjJGZ29GK0ZqcEZnby1GUzYmLUYjNictRlM2Ji1GIzYnRmNxRmpwRmNxRmVvRjlGOUZkcEZncEZqcC1GUzYmLUYjNictRmRxNiRRIjJGJ0Y5RmpwRmh0RmVvRjlGOUZkcEZncEZlb0Y5RjlGZHBGZ3BGZ29GZW9GOUY5LUY2Ni1RIjtGJ0Y5RjtGXXFGQEZCRkRGRkZIRmpvRk1GZ28tRjY2LVEiI0YnRjlGO0Y+RkBGQkZERkZGSEZqb0ZccC1GLDYlUT5+SGFtaWx0b25pYW5+b2Z+R2VvZGVzaWN+Rmxvd0YnRi9GMkZlb0Y5</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEiSEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORlMtSSZtZnJhY0dGJDYoLUYjNiwtRiM2Ji1JJW1zdXBHRiQ2JS1GLDYlUSNwMUYnRi9GMi1JI21uR0YkNiRRIjJGJ0Y5LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJy1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmdvLUZnbjYlLUYsNiVRI3gzRidGL0YyRlxvRmBvRjktRjY2LVEnJnBsdXM7RidGOUY7Rj5GQEZCRkRGRkZIRlJGVC1GIzYmLUZnbjYlLUYsNiVRI3AyRidGL0YyRlxvRmBvRmNvRmlvRjktRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSEZSRlQtRiM2KkZcb0Zjby1GLDYlUSNwM0YnRi9GMkZjby1GLDYlUSNwNEYnRi9GMkZjb0Zpb0Y5Rl5wLUYjNihGXG9GY28tRmduNiVGYHFGXG9GYG9GY28tRmduNiUtRiw2JVEjeDFGJ0YvRjJGXG9GYG9GOUZecC1GIzYoRlxvRmNvRmVxRmNvLUZnbjYlLUYsNiVRI3gyRidGL0YyRlxvRmBvRjlGOUZpby8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGaHIvJSliZXZlbGxlZEdGPUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSJIR0YoLCQqJiwsKiZJI3AxR0YoIiIjSSN4M0dGJkYzIiIiKiZJI3AyR0YoRjNGNEYzRjUqKEkjcDNHRihGNUkjcDRHRihGNUY0RjMhIiMqJkY6RjNJI3gxR0YmRjNGMyomRjpGM0kjeDJHRiZGM0YzRjVGNEY7ISIiNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1340" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1339" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Font bold="true">Implementing Cartan's prolongation method (algorithm 1):</Font>
Here we define several procedures that simplify the implementation of algorithm 1. Note that we encode multi-indices as lists (with four entries). 

</Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1322" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY7LUkjbWlHRiQ2JVEmRGlmZkpGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSJ+RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkwtRjY2LVEqJmNvbG9uZXE7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjI3Nzc3NzhlbUYnL0ZORlMtRjY2L1ElcHJvY0YnLyUlYm9sZEdGMS9GM1ElYm9sZEYnLyUrZm9udHdlaWdodEdGZW5GO0Y+RkBGQkZERkZGSEZKRk0tSShtZmVuY2VkR0YkNiQtRiM2KS1GLDYlUSJmRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGSi9GTlEsMC4zMzMzMzMzZW1GJ0Y1LUYsNiVRIkpGJ0YvRjItRjY2LVEtJlByb3BvcnRpb247RidGOUY7Rj5GQEZCRkRGRkZIRlJGVC1GLDYlUSVsaXN0RidGL0YyRjlGOUY1LUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRW3F+VGhpc35wcm9jZWR1cmV+Y29tcHV0ZXN+dGhlfmhpZ2hlcn5vcmRlcn5wYXJ0aWFsfm9mfmF+ZnVuY3Rpb25+YWNjb3JkaW5nfnRvfnRoZX5tdWx0aS1pbmRleH5KLn5GJ0YvRjItSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGTC8lJmRlcHRoR0ZqcC8lKmxpbmVicmVha0dRKG5ld2xpbmVGJ0Y1RjVGNUY1RjUtRiw2JVElZGlmZkYnRi9GMi1GaW42JC1GIzY8Rl1vRmBvRjUtRiw2JVEjeDFGJ0YvRjItRjY2LVEiJEYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GZm8tRmluNiYtRiM2JC1JI21uR0YkNiRRIjFGJ0Y5RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zgb0Y1LUYsNiVRI3gyRidGL0YyRlxyRmZvLUZpbjYmLUYjNiQtRmRyNiRRIjJGJ0Y5RjlGOUZnckZqckZgb0Y1LUYsNiVRI3gzRidGL0YyRlxyRmZvLUZpbjYmLUYjNiQtRmRyNiRRIjNGJ0Y5RjlGOUZnckZqckZgb0Y1LUYsNiVRI3g0RidGL0YyRlxyRmZvLUZpbjYmLUYjNiQtRmRyNiRRIjRGJ0Y5RjlGOUZnckZqckY5RjktRjY2LVEiO0YnRjlGO0Zjb0ZARkJGREZGRkhGSkZURjVGZXAtRjY2L1EkZW5kRidGWEZaRmZuRjtGPkZARkJGREZGRkhGSkZNRjVGVS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRlJGVC8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY7LUkjbWlHRiQ2JVEmRGlmZkpGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSJ+RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkwtRjY2LVEqJmNvbG9uZXE7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjI3Nzc3NzhlbUYnL0ZORlMtRjY2L1ElcHJvY0YnLyUlYm9sZEdGMS9GM1ElYm9sZEYnLyUrZm9udHdlaWdodEdGZW5GO0Y+RkBGQkZERkZGSEZKRk0tSShtZmVuY2VkR0YkNiQtRiM2KS1GLDYlUSJmRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGSi9GTlEsMC4zMzMzMzMzZW1GJ0Y1LUYsNiVRIkpGJ0YvRjItRjY2LVEtJlByb3BvcnRpb247RidGOUY7Rj5GQEZCRkRGRkZIRlJGVC1GLDYlUSVsaXN0RidGL0YyRjlGOUY1LUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRW3F+VGhpc35wcm9jZWR1cmV+Y29tcHV0ZXN+dGhlfmhpZ2hlcn5vcmRlcn5wYXJ0aWFsfm9mfmF+ZnVuY3Rpb25+YWNjb3JkaW5nfnRvfnRoZX5tdWx0aS1pbmRleH5KLn5GJ0YvRjItSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGTC8lJmRlcHRoR0ZqcC8lKmxpbmVicmVha0dRKG5ld2xpbmVGJ0Y1RjVGNUY1RjUtRiw2JVElZGlmZkYnRi9GMi1GaW42JC1GIzY8Rl1vRmBvRjUtRiw2JVEjeDFGJ0YvRjItRjY2LVEiJEYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GZm8tRmluNiYtRiM2JC1JI21uR0YkNiRRIjFGJ0Y5RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zgb0Y1LUYsNiVRI3gyRidGL0YyRlxyRmZvLUZpbjYmLUYjNiQtRmRyNiRRIjJGJ0Y5RjlGOUZnckZqckZgb0Y1LUYsNiVRI3gzRidGL0YyRlxyRmZvLUZpbjYmLUYjNiQtRmRyNiRRIjNGJ0Y5RjlGOUZnckZqckZgb0Y1LUYsNiVRI3g0RidGL0YyRlxyRmZvLUZpbjYmLUYjNiQtRmRyNiRRIjRGJ0Y5RjlGOUZnckZqckY5RjktRjY2LVEiO0YnRjlGO0Zjb0ZARkJGREZGRkhGSkZURjVGZXAtRjY2L1EkZW5kRidGWEZaRmZuRjtGPkZARkJGREZGRkhGSkZNRjVGVS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRlJGVC8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1319" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZKLUkjbWlHRiQ2JVEobXVsdGluZEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUY2Ni9RJXByb2NGJy8lJWJvbGRHRjEvRjNRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRlVGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZZLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVEiTUYnRi9GMi1GNjYtUS0mUHJvcG9ydGlvbjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRKGludGVnZXJGJ0YvRjJGOUY5LUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGWEZaLUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGWEZaLUYsNiVRXnB+VGhpc35wcm9jZWR1cmV+Y29tcHV0ZXN+YWxsfm11bHRpLWluZGljZXN+b2Z+bGVuZ3Rofk1+YW5kfmNvbGxlY3Rzfml0fmludG9+YX5saXN0LkYnRi9GMi1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0ZZLyUmZGVwdGhHRmFwLyUqbGluZWJyZWFrR1EobmV3bGluZUYnRmNvLUY2Ni9RJmxvY2FsRidGUkZURlZGO0Y+RkBGQkZERkZGSEZYRlpGY28tRiw2JVEiTEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRlgvRk5RLDAuMzMzMzMzM2VtRidGY28tRiw2JVEiTkYnRi9GMi1GNjYtUSI7RidGOUY7RmJxRkBGQkZERkZGSEZYRk1GXHBGXHFGNS1GZm42Ji1GIzYmLUYsNiVRJHNlcUYnRi9GMi1GZm42JC1GIzYsRl9yLUZmbjYkLUYjNi1GX3ItRmZuNiQtRiM2Ky1GZm42Ji1GIzY4RmpuRmNvLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZmc0Zjby1GLDYlUSJrRidGL0YyLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGZXNGZ3NGY28tRiw2JVEiakYnRi9GMkZjb0Zic0Zjby1GLDYlUSJpRidGL0YyRl9xRmNvRmF0Rl9xRmNvRl50Rl9xRmNvRmhzRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZfcUZjb0Zocy1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JI21uR0YkNiRRIjBGJ0Y5LUY2Ni1RIy4uRidGOUY7Rj5GQEZCRkRGRkZIRmVzRlotRmZuNiQtRiM2KUZqbkZjb0Zic0ZhdEZbdEZedEY5RjlGOUY5Rl9xRmNvRl50Rmp0Rl11RmF1LUZmbjYkLUYjNiZGam5GW3RGYXRGOUY5RmNvRjlGOUZfcUZjb0ZhdEZqdEZddUZhdUZqbkY5RjkvJStleGVjdXRhYmxlR0Y9RjlGOUZkdEZndEZocUZccEZlcUY1LUYsNiVRJW5vcHNGJ0YvRjItRmZuNiQtRiM2JUZccUZcdkY5RjlGaHFGXHAtRl1wNiZGX3BGYnBGZHAvRmdwUSVhdXRvRictRiw2JVEoUmV2ZXJzZUYnRi9GMi1GZm42JC1GIzYlLUYsNiVRJXNvcnRGJ0YvRjItRmZuNiQtRiM2JS1GZm42Ji1GIzYlRl9yLUZmbjYkLUYjNixGXHEtRmZuNiYtRiM2JEZhdEY5RjlGZHRGZ3RGX3FGY29GYXRGanQtRl51NiRRIjFGJ0Y5RmF1RmVxRjlGOUY5RjlGZHRGZ3QtRiw2I1EhRidGOUY5RjlGOUZmeEZccEZccC1GNjYvUSRlbmRGJ0ZSRlRGVkY7Rj5GQEZCRkRGRkZIRlhGWkZjb0ZPLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRlx2Rjk=">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</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1366" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1269" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1383" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Note that there are (4 + d -1 choose d) coefficient functions for a polynomial in momenta of degree d.</Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1433" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1385" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">We define a procedure to compute the prolongations of the Killing PDE. The procedure requires the degree d of the Killing tensor as input.</Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L1381" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZocy1JI21pR0YkNiVRLVByb2xvbmdhdGlvbkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUY2Ni9RJXByb2NGJy8lJWJvbGRHRjEvRjNRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRlVGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZZLUkobWZlbmNlZEdGJDYkLUYjNi8tRiw2JVEiRUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRlgvRk5RLDAuMzMzMzMzM2VtRictRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZYRlotRiw2JVEiTkYnRi9GMi1GNjYtUS0mUHJvcG9ydGlvbjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRKGludGVnZXJGJ0YvRjJGXW9GY28tRiw2JVEiZEYnRi9GMkZpb0ZccC8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGWEZaLUYsNiVRZ3B+VGhpc35wcm9jZWR1cmV+Y29tcHV0ZXN+dGhlfk4ndGh+cHJvbG9uZ2F0aW9ufm9mfnRoZX5LaWxsaW5nflBERX5Ffihmb3J+S2lsbGluZ35kLXRlbnNvcnMpLkYnRi9GMi1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0ZZLyUmZGVwdGhHRl9xLyUqbGluZWJyZWFrR1EobmV3bGluZUYnRmNvLUY2Ni9RJmxvY2FsRidGUkZURlZGO0Y+RkBGQkZERkZGSEZYRlpGY28tRiw2JVEjTExGJ0YvRjJGXW9GY28tRiw2JVEjZWxGJ0YvRjJGXW9GY28tRiw2JVEiaUYnRi9GMkZdb0Zjby1GLDYlUSJKRidGL0YyLUY2Ni1RIjtGJ0Y5RjtGYG9GQEZCRkRGRkZIRlhGTUZqcEZqcUY1RmpuRmZyRmNvRmpwLUY2Ni9RJGZvckYnRlJGVEZWRjtGPkZARkJGREZGRkhGWEZaRmNvRl1yRmNvLUY2Ni9RI2luRidGUkZURlZGO0Y+RkBGQkZERkZGSEZYRlpGY29Gam5GY28tRjY2L1EjZG9GJ0ZSRlRGVkY7Rj5GQEZCRkRGRkZIRlhGWkZqcEZjb0Zjb0Zjb0Zjb0Zjb0ZpckZjb0ZgckZjb0Zcc0Zjby1GLDYlUSRzZXFGJ0YvRjItRmZuNiQtRiM2LC1GLDYlUSJhRidGL0YyRl1vRmNvRmlzLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMUYnRjktRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRidGWi1GZm42JC1GIzYlRmZvRmJwRjlGOUZicEY5RjlGY29GX3NGanBGY29GY29GY29GY29GY29GY29GY29GY29GY29GY29GaXJGY29GY3JGY29GXHNGY28tRiw2JVEobXVsdGluZEYnRi9GMi1GZm42JC1GIzYlRmByRmJwRjlGOUZfc0ZqcEZjb0Zjb0Zjb0Zjb0Zjb0Zjb0Zjb0Zjb0Zjb0Zjb0Zjb0Zjb0Zjb0Zjb0Zjb0ZqcUZjb0Y1RmpxRmNvLUY2Ni9RJnVuaW9uRidGUkZURlZGO0Y+RkBGQkZERkZGSEZYRlpGY28tRmZuNiYtRiM2Ji1GLDYlUSZEaWZmSkYnRi9GMi1GZm42JC1GIzYoRl1yRl1vRmNvRmNyRmJwRjlGOUZicEY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRmZyRmpwRmNvRmNvRmNvRmNvRmNvRmNvRmNvRmNvRmNvRmNvLUY2Ni9RJGVuZEYnRlJGVEZWRjtGPkZARkJGREZGRkhGWEZaRmNvRl9zRmZyRmpwRmNvRmNvRmNvRmNvRmNvRmd2RmNvRl9zRmZyRmNvRmpwRmd2RmNvRl9zRmZyRmpwLUYsNiVRJlRvSmV0RidGL0YyLUZmbjYkLUYjNi9GanFGXW9GY28tRmZuNiYtRiM2JUZicy1GZm42JC1GIzYsLUZmbjYkLUYjNiZGaXMtRjY2LVEnJnNwYXI7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZgckY5RjktRmZuNiQtRiM2Ki1GLDYlUSN4MUYnRi9GMkZdby1GLDYlUSN4MkYnRi9GMkZdby1GLDYlUSN4M0YnRi9GMkZdby1GLDYlUSN4NEYnRi9GMkY5RjlGXW9GYHJGXHRGX3RGY3QtRiw2JVEpYmlub21pYWxGJy9GMEY9RjktRmZuNiQtRiM2Ky1GYHQ2JFEiNEYnRjktRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSEZmdC9GTkZndEZfcC1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRmZ0Rl56Rl90Rl1vRmNvRl9wRjlGOUY5RjlGOUY5RmF2RmR2Rl1vRmNvLUYsNiVRKW5vdGF0aW9uRidGL0YyRmNvRlx0RmNvLUYsNiVRK2pldG51bWJlcnNGJ0YvRjJGY29GOUY5LUYsNiNRIUYnRmpwRmd2RmNvRk8tRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GYnBGOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1382" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1380" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1402" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1395" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1351" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1360" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Linear
</Font></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L1357" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEldGltZUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRK0FsZ29yaXRobTFGJ0YvRjItRjY2JC1GIzYlLUkjbW5HRiQ2JFEiMUYnL0YzUSdub3JtYWxGJy8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnRkVGRUZHRkVGRS1JI21vR0YkNi1RIn5GJ0ZFLyUmZmVuY2VHRkkvJSpzZXBhcmF0b3JHRkkvJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGaG4tRks2LVEiI0YnRkVGTkZQRlJGVEZWRlhGWkZmbkZpbi1GLDYlUWRvflRoZXJlfmFyZX43fktpbGxpbmd+dmVjdG9ycy5+SXR+dG9va342OX5zZWNvbmRzfnRvfmZpbmlzaH50aGV+YWxnb3JpdGhtLkYnRi9GMkZHRkU=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEldGltZUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRK0FsZ29yaXRobTFGJ0YvRjItRjY2JC1GIzYlLUkjbW5HRiQ2JFEiMUYnL0YzUSdub3JtYWxGJy8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnRkVGRUZHRkVGRS1JI21vR0YkNi1RIn5GJ0ZFLyUmZmVuY2VHRkkvJSpzZXBhcmF0b3JHRkkvJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGaG4tRks2LVEiI0YnRkVGTkZQRlJGVEZWRlhGWkZmbkZpbi1GLDYlUWRvflRoZXJlfmFyZX43fktpbGxpbmd+dmVjdG9ycy5+SXR+dG9va342OX5zZWNvbmRzfnRvfmZpbmlzaH50aGV+YWxnb3JpdGhtLkYnRi9GMkZHRkU=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIzEwRidGL0Yv">NiQiIiEiIzU=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIzEwRidGL0Yv">NiQiIiIiIzU=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjdGJ0YvRi8=">NiQiIiMiIig=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjdGJ0YvRi8=">NiQiIiQiIig=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEnNjguOTY4RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">JCImbypvISIk</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1350" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Quadratic</Font></Text-field><Text-field style="Text" bold="true" layout="Normal"></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1349" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1348" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEldGltZUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRK0FsZ29yaXRobTFGJ0YvRjItRjY2JC1GIzYkLUkjbW5HRiQ2JFEiMkYnL0YzUSdub3JtYWxGJ0ZFRkVGRUZFLUkjbW9HRiQ2LVEifkYnRkUvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRk0vJSlzdHJldGNoeUdGTS8lKnN5bW1ldHJpY0dGTS8lKGxhcmdlb3BHRk0vJS5tb3ZhYmxlbGltaXRzR0ZNLyUnYWNjZW50R0ZNLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGZm4tRkg2LVEiI0YnRkVGS0ZORlBGUkZURlZGWEZaRmduLUYsNiVRQX5UaGVyZX5hcmV+Mjh+S2lsbGluZ34yLXRlbnNvcnMuRidGL0YyLyUrZXhlY3V0YWJsZUdGTUZF">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEldGltZUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRK0FsZ29yaXRobTFGJ0YvRjItRjY2JC1GIzYkLUkjbW5HRiQ2JFEiMkYnL0YzUSdub3JtYWxGJ0ZFRkVGRUZFLUkjbW9HRiQ2LVEifkYnRkUvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRk0vJSlzdHJldGNoeUdGTS8lKnN5bW1ldHJpY0dGTS8lKGxhcmdlb3BHRk0vJS5tb3ZhYmxlbGltaXRzR0ZNLyUnYWNjZW50R0ZNLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGZm4tRkg2LVEiI0YnRkVGS0ZORlBGUkZURlZGWEZaRmduLUYsNiVRQX5UaGVyZX5hcmV+Mjh+S2lsbGluZ34yLXRlbnNvcnMuRidGL0YyLyUrZXhlY3V0YWJsZUdGTUZF</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIzMwRidGL0Yv">NiQiIiEiI0k=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIzUwRidGL0Yv">NiQiIiIiI10=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIzUwRidGL0Yv">NiQiIiMiI10=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIzM1RidGL0Yv">NiQiIiQiI04=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIzI5RidGL0Yv">NiQiIiUiI0g=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiNUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIzI4RidGL0Yv">NiQiIiYiI0c=</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1347" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1396" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Cubic:</Font></Text-field><Text-field style="Text" layout="Normal">Running Algorithm1 in Maple is not conclusive. Therefore we need to export the matrices to a text file and compute the ranks using LinBox in SageMath.</Text-field><Text-field style="Text" bold="true" layout="Normal"></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1346" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVErQWxnb3JpdGhtMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUkjbW5HRiQ2JFEiM0YnL0YzUSdub3JtYWxGJy8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnRj5GPi1JI21vR0YkNi1RIn5GJ0Y+LyUmZmVuY2VHRkIvJSpzZXBhcmF0b3JHRkIvJSlzdHJldGNoeUdGQi8lKnN5bW1ldHJpY0dGQi8lKGxhcmdlb3BHRkIvJS5tb3ZhYmxlbGltaXRzR0ZCLyUnYWNjZW50R0ZCLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGV0ZARj4=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVErQWxnb3JpdGhtMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUkjbW5HRiQ2JFEiM0YnL0YzUSdub3JtYWxGJy8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnRj5GPi1JI21vR0YkNi1RIn5GJ0Y+LyUmZmVuY2VHRkIvJSpzZXBhcmF0b3JHRkIvJSlzdHJldGNoeUdGQi8lKnN5bW1ldHJpY0dGQi8lKGxhcmdlb3BHRkIvJS5tb3ZhYmxlbGltaXRzR0ZCLyUnYWNjZW50R0ZCLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGV0ZARj4=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIzY1RidGL0Yv">NiQiIiEiI2w=</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1344" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L1408" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVEjSTNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSxwb2x5bW9tZW50YUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUkjbW5HRiQ2JFEiM0YnRjkvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORl5vLUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGXW9GX28tRiw2JVFbcH5HZW5lcmF0ZX5hbn5hcmJpdHJhcnl+Y3ViaWN+cG9seW5vbWlhbC5+VGhlcmV+YXJlfjIwfmNvZWZmaWNpZW50fmZ1bmN0aW9uc35hX2kuRidGL0YyRmVuRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVEjSTNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSxwb2x5bW9tZW50YUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUkjbW5HRiQ2JFEiM0YnRjkvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORl5vLUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGXW9GX28tRiw2JVFbcH5HZW5lcmF0ZX5hbn5hcmJpdHJhcnl+Y3ViaWN+cG9seW5vbWlhbC5+VGhlcmV+YXJlfjIwfmNvZWZmaWNpZW50fmZ1bmN0aW9uc35hX2kuRidGL0YyRmVuRjk=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L1407" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEjRTNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYmLUYsNiVRJ2NvZWZmc0YnRi9GMi1GUDYkLUYjNigtRiw2JVEnZXhwYW5kRidGL0YyLUZQNiQtRiM2Ji1GLDYlUSNQQkYnRi9GMi1GUDYkLUYjNictRiw2JVEjSTNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJIRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjlGYXBGOUY5RmZvLUZQNiYtRiM2Ky1GLDYlUSNwMUYnRi9GMkZmby1GLDYlUSNwMkYnRi9GMkZmby1GLDYlUSNwM0YnRi9GMkZmby1GLDYlUSNwNEYnRi9GMkZhcEY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYXBGOUY5RmFwRjlGOS9GZHFRInxmckYnL0ZncVEifGhyRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZqby9GTkZbcC1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRmpvRmNyLUYsNiVRYXF+R2VuZXJhdGV+dGhlflBERX5vYnRhaW5lZH5mcm9tfnRoZX5Qb2lzc29ufmJyYWNrZXR+b2Z+dGhlfmN1YmljfnBvbHlub21pYWx+STN+d2l0aH50aGV+SGFtaWx0b25pYW5+SC5GJ0YvRjJGYXBGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEjRTNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYmLUYsNiVRJ2NvZWZmc0YnRi9GMi1GUDYkLUYjNigtRiw2JVEnZXhwYW5kRidGL0YyLUZQNiQtRiM2Ji1GLDYlUSNQQkYnRi9GMi1GUDYkLUYjNictRiw2JVEjSTNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJIRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjlGYXBGOUY5RmZvLUZQNiYtRiM2Ky1GLDYlUSNwMUYnRi9GMkZmby1GLDYlUSNwMkYnRi9GMkZmby1GLDYlUSNwM0YnRi9GMkZmby1GLDYlUSNwNEYnRi9GMkZhcEY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYXBGOUY5RmFwRjlGOS9GZHFRInxmckYnL0ZncVEifGhyRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZqby9GTkZbcC1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRmpvRmNyLUYsNiVRYXF+R2VuZXJhdGV+dGhlflBERX5vYnRhaW5lZH5mcm9tfnRoZX5Qb2lzc29ufmJyYWNrZXR+b2Z+dGhlfmN1YmljfnBvbHlub21pYWx+STN+d2l0aH50aGV+SGFtaWx0b25pYW5+SC5GJ0YvRjJGYXBGOQ==</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1410" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1409" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2JVEkUE1DRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEzUHJvbG9uZ2F0aW9uTWF0cml4RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNigtRiw2JVEjRTNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJuRidGL0YyRlotSSNtbkdGJDYkUSIzRidGOUY5RjktRjY2LVEiO0YnRjlGO0ZnbkZARkJGREZGRkhGaG5GTS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmhuL0ZORmluLUYsNiVRKkRpbWVuc2lvbkYnRi9GMi1GUzYkLUYjNiRGK0Y5RjlGY29GZm8tRiw2JVEtRXhwb3J0TWF0cml4RidGL0YyLUZTNiQtRiM2Jy1GLDYjUSFGJy1JI21zR0YkNiNRTFBhdGhUby9hbGcxX3Bwd2F2ZV9tZXRyaWM0X2N1YmljX3Byb2xfbi50eHRGJ0ZaRitGOUY5RmZvLUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGaG5GaW8tRiw2JVE9fkV4cG9ydH5NYXRyaXh+dG9+dGV4dH5maWxlLkYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2JVEkUE1DRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEzUHJvbG9uZ2F0aW9uTWF0cml4RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNigtRiw2JVEjRTNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJuRidGL0YyRlotSSNtbkdGJDYkUSIzRidGOUY5RjktRjY2LVEiO0YnRjlGO0ZnbkZARkJGREZGRkhGaG5GTS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmhuL0ZORmluLUYsNiVRKkRpbWVuc2lvbkYnRi9GMi1GUzYkLUYjNiRGK0Y5RjlGY29GZm8tRiw2JVEtRXhwb3J0TWF0cml4RidGL0YyLUZTNiQtRiM2Jy1GLDYjUSFGJy1JI21zR0YkNiNRTFBhdGhUby9hbGcxX3Bwd2F2ZV9tZXRyaWM0X2N1YmljX3Byb2xfbi50eHRGJ0ZaRitGOUY5RmZvLUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGaG5GaW8tRiw2JVE9fkV4cG9ydH5NYXRyaXh+dG9+dGV4dH5maWxlLkYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1412" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1414" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1405" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1294" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Quartic Case: 
</Font></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1434" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L1439" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVEjSTRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSxwb2x5bW9tZW50YUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUkjbW5HRiQ2JFEiNEYnRjkvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORl5vLUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGXW9GX28tRiw2JVFbcH5HZW5lcmF0ZX5hbn5hcmJpdHJhcnl+Y3ViaWN+cG9seW5vbWlhbC5+VGhlcmV+YXJlfjM1fmNvZWZmaWNpZW50fmZ1bmN0aW9uc35hX2kuRidGL0YyRmVuRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVEjSTRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSxwb2x5bW9tZW50YUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUkjbW5HRiQ2JFEiNEYnRjkvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORl5vLUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGXW9GX28tRiw2JVFbcH5HZW5lcmF0ZX5hbn5hcmJpdHJhcnl+Y3ViaWN+cG9seW5vbWlhbC5+VGhlcmV+YXJlfjM1fmNvZWZmaWNpZW50fmZ1bmN0aW9uc35hX2kuRidGL0YyRmVuRjk=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L1438" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEjRTRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYmLUYsNiVRJ2NvZWZmc0YnRi9GMi1GUDYkLUYjNigtRiw2JVEnZXhwYW5kRidGL0YyLUZQNiQtRiM2Ji1GLDYlUSNQQkYnRi9GMi1GUDYkLUYjNictRiw2JVEjSTRGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJIRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjlGYXBGOUY5RmZvLUZQNiYtRiM2Ky1GLDYlUSNwMUYnRi9GMkZmby1GLDYlUSNwMkYnRi9GMkZmby1GLDYlUSNwM0YnRi9GMkZmby1GLDYlUSNwNEYnRi9GMkZhcEY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYXBGOUY5RmFwRjlGOS9GZHFRInxmckYnL0ZncVEifGhyRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZqby9GTkZbcC1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRmpvRmNyLUYsNiVRYXF+R2VuZXJhdGV+dGhlflBERX5vYnRhaW5lZH5mcm9tfnRoZX5Qb2lzc29ufmJyYWNrZXR+b2Z+dGhlfmN1YmljfnBvbHlub21pYWx+STR+d2l0aH50aGV+SGFtaWx0b25pYW5+SC5GJ0YvRjJGYXBGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEjRTRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYmLUYsNiVRJ2NvZWZmc0YnRi9GMi1GUDYkLUYjNigtRiw2JVEnZXhwYW5kRidGL0YyLUZQNiQtRiM2Ji1GLDYlUSNQQkYnRi9GMi1GUDYkLUYjNictRiw2JVEjSTRGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJIRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjlGYXBGOUY5RmZvLUZQNiYtRiM2Ky1GLDYlUSNwMUYnRi9GMkZmby1GLDYlUSNwMkYnRi9GMkZmby1GLDYlUSNwM0YnRi9GMkZmby1GLDYlUSNwNEYnRi9GMkZhcEY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYXBGOUY5RmFwRjlGOS9GZHFRInxmckYnL0ZncVEifGhyRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZqby9GTkZbcC1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRmpvRmNyLUYsNiVRYXF+R2VuZXJhdGV+dGhlflBERX5vYnRhaW5lZH5mcm9tfnRoZX5Qb2lzc29ufmJyYWNrZXR+b2Z+dGhlfmN1YmljfnBvbHlub21pYWx+STR+d2l0aH50aGV+SGFtaWx0b25pYW5+SC5GJ0YvRjJGYXBGOQ==</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1435" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1437" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1418" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Exporting the prolongation matrix to a text file:</Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1317" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2JVEkUE1RRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEzUHJvbG9uZ2F0aW9uTWF0cml4RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNistRiw2JVEjRTRGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmhuL0ZORmluLUYsNiVRIm5GJ0YvRjJGWkZcby1JI21uR0YkNiRRIjRGJ0Y5LyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEiO0YnRjlGO0ZnbkZARkJGREZGRkhGaG5GTUZcby1GLDYlUSpEaW1lbnNpb25GJ0YvRjItRlM2JC1GIzYkRitGOUY5RmlvRlxvLUYsNiVRLUV4cG9ydE1hdHJpeEYnRi9GMi1GUzYkLUYjNictRiw2I1EhRictSSNtc0dGJDYjUT9hbGcxX3Bwd2F2ZV9tZXRyaWM0X3Byb2xfbi50eHRGJ0ZaRitGOUY5RlxvLUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGaG5GX28tRiw2JVE9fkV4cG9ydH5NYXRyaXh+dG9+dGV4dH5maWxlLkYnRi9GMkZnb0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2JVEkUE1RRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEzUHJvbG9uZ2F0aW9uTWF0cml4RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNistRiw2JVEjRTRGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmhuL0ZORmluLUYsNiVRIm5GJ0YvRjJGWkZcby1JI21uR0YkNiRRIjRGJ0Y5LyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEiO0YnRjlGO0ZnbkZARkJGREZGRkhGaG5GTUZcby1GLDYlUSpEaW1lbnNpb25GJ0YvRjItRlM2JC1GIzYkRitGOUY5RmlvRlxvLUYsNiVRLUV4cG9ydE1hdHJpeEYnRi9GMi1GUzYkLUYjNictRiw2I1EhRictSSNtc0dGJDYjUT9hbGcxX3Bwd2F2ZV9tZXRyaWM0X3Byb2xfbi50eHRGJ0ZaRitGOUY5RlxvLUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGaG5GX28tRiw2JVE9fkV4cG9ydH5NYXRyaXh+dG9+dGV4dH5maWxlLkYnRi9GMkZnb0Y5</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1307" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1305" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">How to proceed: </Font><Font bold="false" encoding="UTF-8">After exporting the matrix to a text file, we compute the rank of the matrix in LinBox. This is most easily done in SageMath, where LinBox is already installed. The above command also shows the number of rows and columns. By subtracting the rank from the number of columns we obtain the \316\264-value.</Font></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1301" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1302" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1299" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="presentation" inline-output="false" labelreference="L1" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Equation executable="true" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group></Presentation-Block>
</Worksheet>

==> anc/algorithm1_wils_metric1.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="2020" minor="2"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="true" autoexpanding_sections="true" UserProfileName="Maple Default Profile" NumericFormat-ApplyInteger="true" NumericFormat-ApplyRational="true" NumericFormat-ApplyExponent="false" editable="true">
</View-Properties>
<MapleNet-Properties prettyprint="3" warnlevel="3" compactdisplay="false" preplot="" helpbrowser="standard" displayprecision="-1" echo="1" unitattributes="&quot;fontweight&quot; = &quot;bold&quot;" imaginaryunit="I" longdelim="true" elisiontermsthreshold="10000" elisiondigitsafter="100" elisiondigitsbefore="100" plotdevice="inline" errorbreak="1" plotoptions="" plotdriver="opengl" quiet="false" elisiontermsbefore="100" elisiontermsafter="100" historytimestamp="false" screenwidth="79" indentamount="4" plotoutput="terminal" screenpixelheight="1080" rtablesize="[10, 10]" useclientjvm="true" labelwidth="20" postplot="" typesetting="extended" ansi="false" ansicolor="[]" elisiondigitsthreshold="10000" showassumed="1" ansilprint="false" trailingsemicolon="true" errorcursor="false" labelling="true" screenheight="25" prompt="&gt; " verboseproc="1" latexwidth="8.0" ShowLabels="true"/>
<Styles>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="16" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[40,120,40]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[120,0,14]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Atomic Variable" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[175,0,175]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="true"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.3" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="newline" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
</Styles>
<Startup-Code startupcode=""/>
<Task-table>
    <Task-category name="&lt;default&gt;"/>
</Task-table>
<Task/><Presentation-Block>
<Group view="code" labelreference="L1316" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZOLUkjbWlHRiQ2JVEld2l0aEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYkLUYsNiVRNURpZmZlcmVudGlhbEdlb21ldHJ5RidGL0YyL0YzUSdub3JtYWxGJ0Y9LUkjbW9HRiQ2LVEiOkYnRj0vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkUvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGVEYrLUY2NiQtRiM2JC1GLDYlUSxMaWVBbGdlYnJhc0YnRi9GMkY9Rj1GP0YrLUY2NiQtRiM2JC1GLDYlUSdUZW5zb3JGJ0YvRjJGPUY9Rj9GKy1GNjYkLUYjNiQtRiw2JVEtR3JvdXBBY3Rpb25zRidGL0YyRj1GPUY/RistRjY2JC1GIzYkLUYsNiVRJlRvb2xzRidGL0YyRj1GPUY/LUYsNiVRLFByZWZlcmVuY2VzRidGL0YyLUY2NiQtRiM2KS1GLDYjUSFGJy1JI21zR0YkNiNRMFNob3dGcmFtZVByb21wdEYnLUZANi1RIixGJ0Y9RkMvRkdGMUZIRkpGTEZORlAvRlNRJjAuMGVtRicvRlZRLDAuMzMzMzMzM2VtRictRkA2LVEiJ0YnRj1GQ0ZGRkhGSkZMRk5GUC9GU1EsMC4xMTExMTExZW1GJy9GVkZgcS1GLDYlRkVGL0YyRmNxRj1GPUY/LUZANi1RIn5GJ0Y9RkNGRkZIRkpGTEZORlBGX3FGaHFGW3JGW3JGKy1GNjYkLUYjNiQtRiw2JVEuTGluZWFyQWxnZWJyYUYnRi9GMkY9Rj1GP0ZbckYrLUY2NiQtRiM2JC1GLDYlUSlQREVUb29sc0YnRi9GMkY9Rj1GP0ZbckYrLUY2NiQtRiM2JC1GLDYlUSxKZXRDYWxjdWx1c0YnRi9GMkY9Rj1GP0YrLUY2NiQtRiM2JS1GLDYlUStBcnJheVRvb2xzRidGL0YyLyUrZXhlY3V0YWJsZUdGRUY9Rj1GP0YrLUY2NiQtRiM2JS1GLDYlUSpMaXN0VG9vbHNGJ0YvRjJGanNGPUY9Rj9GW3JGKy1GNjYkLUYjNiUtRiw2JVEwUG9seW5vbWlhbFRvb2xzRidGL0YyRmpzRj1GPUY/RmpzRj0=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZOLUkjbWlHRiQ2JVEld2l0aEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYkLUYsNiVRNURpZmZlcmVudGlhbEdlb21ldHJ5RidGL0YyL0YzUSdub3JtYWxGJ0Y9LUkjbW9HRiQ2LVEiOkYnRj0vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkUvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGVEYrLUY2NiQtRiM2JC1GLDYlUSxMaWVBbGdlYnJhc0YnRi9GMkY9Rj1GP0YrLUY2NiQtRiM2JC1GLDYlUSdUZW5zb3JGJ0YvRjJGPUY9Rj9GKy1GNjYkLUYjNiQtRiw2JVEtR3JvdXBBY3Rpb25zRidGL0YyRj1GPUY/RistRjY2JC1GIzYkLUYsNiVRJlRvb2xzRidGL0YyRj1GPUY/LUYsNiVRLFByZWZlcmVuY2VzRidGL0YyLUY2NiQtRiM2KS1GLDYjUSFGJy1JI21zR0YkNiNRMFNob3dGcmFtZVByb21wdEYnLUZANi1RIixGJ0Y9RkMvRkdGMUZIRkpGTEZORlAvRlNRJjAuMGVtRicvRlZRLDAuMzMzMzMzM2VtRictRkA2LVEiJ0YnRj1GQ0ZGRkhGSkZMRk5GUC9GU1EsMC4xMTExMTExZW1GJy9GVkZgcS1GLDYlRkVGL0YyRmNxRj1GPUY/LUZANi1RIn5GJ0Y9RkNGRkZIRkpGTEZORlBGX3FGaHFGW3JGW3JGKy1GNjYkLUYjNiQtRiw2JVEuTGluZWFyQWxnZWJyYUYnRi9GMkY9Rj1GP0ZbckYrLUY2NiQtRiM2JC1GLDYlUSlQREVUb29sc0YnRi9GMkY9Rj1GP0ZbckYrLUY2NiQtRiM2JC1GLDYlUSxKZXRDYWxjdWx1c0YnRi9GMkY9Rj1GP0YrLUY2NiQtRiM2JS1GLDYlUStBcnJheVRvb2xzRidGL0YyLyUrZXhlY3V0YWJsZUdGRUY9Rj1GP0YrLUY2NiQtRiM2JS1GLDYlUSpMaXN0VG9vbHNGJ0YvRjJGanNGPUY9Rj9GW3JGKy1GNjYkLUYjNiUtRiw2JVEwUG9seW5vbWlhbFRvb2xzRidGL0YyRmpzRj1GPUY/RmpzRj0=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1309" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1310" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Description</Font><Font bold="false">: This Maple worksheet implements Cartan's prolongation method. We apply Cartan's method to the Wils metric with f(x3) = 1 (metric 1) to compute the number of Killing tensors up to degree 6.  (Written by Wijnand Steneker under the supervision of prof. Boris Kruglikov. Supplement to the article 'Killing Tensors in Koutras--McIntosh Spacetimes'.)</Font></Text-field><Text-field style="Text" bold="true" layout="Normal"></Text-field><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Comments:</Font></Text-field><Text-field style="Text" bold="true" layout="Normal"><Font bold="false">-Quartic, quintic and sextic case: We cannot compute all the <Font encoding="UTF-8">\316\264-values in Maple. This worksheet also contains code to export the generated prolongation matrices to a text file. The ranks can then be computed exactly using the LinBox package in SageMath. See the attached zip file for Sage code that converts the text-file into an integer matrix.</Font></Font></Text-field><Text-field style="Text" bold="true" layout="Normal"></Text-field><Text-field style="Text" bold="true" layout="Normal"></Text-field><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Results:</Font></Text-field><Text-field style="Text" bold="true" layout="Normal"><Font bold="false">Number of Killing 1-tensors: 1</Font></Text-field><Text-field style="Text" bold="true" layout="Normal"><Font bold="false">Number of Killing 2-tensors: 2</Font></Text-field><Text-field style="Text" bold="true" layout="Normal"><Font bold="false">Number of Killing 3-tensors: 2</Font></Text-field><Text-field style="Text" bold="true" layout="Normal"><Font bold="false">Number of Killing 4-tensors: 3</Font></Text-field><Text-field style="Text" bold="true" layout="Normal"><Font bold="false">Number of Killing 5-tensors: 3</Font></Text-field><Text-field style="Text" bold="true" layout="Normal"><Font bold="false">Number of Killing 6-tensors: 4
</Font></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1337" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1338" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Setup:</Font></Text-field><Text-field style="Text" layout="Normal">Here we define the Wils metric in local coordinates, the Poisson bracket on its cotangent bundle and the Hamiltonian of its geodesic flow.
</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L1311" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYnLUY2NiYtRiM2Ky1GLDYlUSN4MUYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjeDJGJ0YvRjJGQS1GLDYlUSN4M0YnRi9GMkZBLUYsNiVRI3g0RidGL0YyLyUrZXhlY3V0YWJsZUdGSUZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GLDYlUSJNRidGL0YyRl9vRkVGRS1GQjYtUSI6RidGRUZHL0ZLRklGTEZORlBGUkZUL0ZXUSwwLjI3Nzc3NzhlbUYnL0ZaRl9wRl9vRkU=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYnLUY2NiYtRiM2Ky1GLDYlUSN4MUYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjeDJGJ0YvRjJGQS1GLDYlUSN4M0YnRi9GMkZBLUYsNiVRI3g0RidGL0YyLyUrZXhlY3V0YWJsZUdGSUZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GLDYlUSJNRidGL0YyRl9vRkVGRS1GQjYtUSI6RidGRUZHL0ZLRklGTEZORlBGUkZUL0ZXUSwwLjI3Nzc3NzhlbUYnL0ZaRl9wRl9vRkU=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L1303" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzZSLUkjbW5HRiQ2JFEiMkYnRjktRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZpbkZlbi1GLDYlUSN4MUYnRi9GMkZlbi1GLDYlUSRkeDRGJ0YvRjJGZW4tRjY2LVEiJkYnRjlGO0Y+RkBGQkZERkZGSEZobkZqbi1GLDYlUSJzRidGL0YyRmVuLUYsNiVRJGR4M0YnRi9GMkZlbi1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GXnBGZW5GV0Zlbi1GLDYlUSN4NEYnRi9GMkZlbkZnb0ZlbkZhb0Zkb0Zlbi1GLDYlUSRkeDFGJ0YvRjItRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSEZdcEZfcC1GUzYkLUYjNiwtSSVtc3VwR0YkNiVGVy1GIzYkRmVuRjkvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRmVuRltvRmVuLUZTNiQtRiM2J0Zlbi1GXnE2JUZbby1GIzYkRldGOUZicUZmcC1GXnE2JS1GLDYlUSN4MkYnRi9GMkZbckZicUY5RjlGZW5Gam9GZW4tRl5xNiVGYHBGW3JGYnFGOUY5RmVuRmdvRmVuRmFvLUYsNiVRInRGJ0YvRjJGZW5GZ28tRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSEZdcEZfcEZjcEZlbkZhb0ZkckZlbkZjcEZnci1GLDYlUSRkeDJGJ0YvRjJGZW5GYW9GZHJGZW5GanJGOUY5RmVuLUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGaG5Gam4tRiw2JVEvfldpbHN+TWV0cmljfjFGJ0YvRjIvJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzZSLUkjbW5HRiQ2JFEiMkYnRjktRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZpbkZlbi1GLDYlUSN4MUYnRi9GMkZlbi1GLDYlUSRkeDRGJ0YvRjJGZW4tRjY2LVEiJkYnRjlGO0Y+RkBGQkZERkZGSEZobkZqbi1GLDYlUSJzRidGL0YyRmVuLUYsNiVRJGR4M0YnRi9GMkZlbi1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GXnBGZW5GV0Zlbi1GLDYlUSN4NEYnRi9GMkZlbkZnb0ZlbkZhb0Zkb0Zlbi1GLDYlUSRkeDFGJ0YvRjItRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSEZdcEZfcC1GUzYkLUYjNiwtSSVtc3VwR0YkNiVGVy1GIzYkRmVuRjkvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRmVuRltvRmVuLUZTNiQtRiM2J0Zlbi1GXnE2JUZbby1GIzYkRldGOUZicUZmcC1GXnE2JS1GLDYlUSN4MkYnRi9GMkZbckZicUY5RjlGZW5Gam9GZW4tRl5xNiVGYHBGW3JGYnFGOUY5RmVuRmdvRmVuRmFvLUYsNiVRInRGJ0YvRjJGZW5GZ28tRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSEZdcEZfcEZjcEZlbkZhb0ZkckZlbkZjcEZnci1GLDYlUSRkeDJGJ0YvRjJGZW5GYW9GZHJGZW5GanJGOUY5RmVuLUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGaG5Gam4tRiw2JVEvfldpbHN+TWV0cmljfjFGJ0YvRjIvJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1321" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEjUEJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRImZGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJnRidGL0YyRjlGOS1GNjYtUSgmc3JhcnI7RidGOUY7Rj5GQEZCRkRGRkZIRmVuL0ZORmZuLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUZQNiQtRiM2Ji1GLDYlUSdleHBhbmRGJ0YvRjItRlA2JC1GIzYmLUYsNiVRJGFkZEYnRi9GMi1GUDYkLUYjNjAtRiw2JVElZGlmZkYnRi9GMi1GUDYkLUYjNihGVEZXLUYsNiVRInhGJ0YvRjItRjY2LVEnJnNwYXI7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSJpRidGL0YyRjlGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGZW5GX29GZXAtRlA2JC1GIzYoRmluRlctRiw2JVEicEYnRi9GMkZfcUZicUY5RjktRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZjci1GIzYoRmVwLUZQNiQtRiM2KEZpbkZXRlxxRl9xRmJxRjlGOUZlcUZlcC1GUDYkLUYjNihGVEZXRlxyRl9xRmJxRjlGOUY5RldGYnEtRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIxRidGOS1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSEZickZfby1GY3M2JFEiNEYnRjlGOUY5LyUrZXhlY3V0YWJsZUdGPUY5RjlGXHRGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGZW5GX28tRjY2LVEiI0YnRjlGO0Y+RkBGQkZERkZGSEZlbkZfby1GLDYlUTF+UG9pc3Nvbn5icmFja2V0RidGL0YyRlx0Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEjUEJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRImZGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJnRidGL0YyRjlGOS1GNjYtUSgmc3JhcnI7RidGOUY7Rj5GQEZCRkRGRkZIRmVuL0ZORmZuLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUZQNiQtRiM2Ji1GLDYlUSdleHBhbmRGJ0YvRjItRlA2JC1GIzYmLUYsNiVRJGFkZEYnRi9GMi1GUDYkLUYjNjAtRiw2JVElZGlmZkYnRi9GMi1GUDYkLUYjNihGVEZXLUYsNiVRInhGJ0YvRjItRjY2LVEnJnNwYXI7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSJpRidGL0YyRjlGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGZW5GX29GZXAtRlA2JC1GIzYoRmluRlctRiw2JVEicEYnRi9GMkZfcUZicUY5RjktRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZjci1GIzYoRmVwLUZQNiQtRiM2KEZpbkZXRlxxRl9xRmJxRjlGOUZlcUZlcC1GUDYkLUYjNihGVEZXRlxyRl9xRmJxRjlGOUY5RldGYnEtRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIxRidGOS1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSEZickZfby1GY3M2JFEiNEYnRjlGOUY5LyUrZXhlY3V0YWJsZUdGPUY5RjlGXHRGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGZW5GX28tRjY2LVEiI0YnRjlGO0Y+RkBGQkZERkZGSEZlbkZfby1GLDYlUTF+UG9pc3Nvbn5icmFja2V0RidGL0YyRlx0Rjk=</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1324" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEjeHZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSN4MUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRI3gyRidGL0YyRlItRiw2JVEjeDNGJ0YvRjJGUi1GLDYlUSN4NEYnRi9GMi1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEjeHZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSN4MUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRI3gyRidGL0YyRlItRiw2JVEjeDNGJ0YvRjJGUi1GLDYlUSN4NEYnRi9GMi1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1314" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEkZHh2RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEkZHgxRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEkZHgyRidGL0YyRlItRiw2JVEkZHgzRidGL0YyRlItRiw2JVEkZHg0RidGL0YyLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEkZHh2RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEkZHgxRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEkZHgyRidGL0YyRlItRiw2JVEkZHgzRidGL0YyRlItRiw2JVEkZHg0RidGL0YyLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1315" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYxLUkjbWlHRiQ2JVEiUEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRJGFkZEYnRi9GMi1GUzYkLUYjNi8tRlM2JC1GIzYnLUYsNiVRInBGJ0YvRjItRjY2LVEnJnNwYXI7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSJpRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZbcC1GLDYlUSRkeHZGJ0YvRjItRlM2Ji1GIzYlRmJvRmVvRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmpvL0ZOUSwwLjMzMzMzMzNlbUYnRmdvRmJvLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMUYnRjktRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRidGXHAtRmRxNiRRIjRGJ0Y5RmVvRjlGOUZlb0Y5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEiSEYnRi9GMkY1LUYsNiVRMENvbnRyYWN0SW5kaWNlc0YnRi9GMi1GUzYkLUYjNjItRiw2JVEuSW52ZXJzZU1ldHJpY0YnRi9GMi1GUzYkLUYjNiUtRiw2JVEiZ0YnRi9GMkZlb0Y5RjlGanBGZ29GK0Znby1GNjYtUSImRidGOUY7Rj5GQEZCRkRGRkZIRmpvRlxwLUYsNiVRInRGJ0YvRjJGZ29GK0ZqcEZnby1GUzYmLUYjNictRlM2Ji1GIzYnRmNxRmpwRmNxRmVvRjlGOUZkcEZncEZqcC1GUzYmLUYjNictRmRxNiRRIjJGJ0Y5RmpwRmh0RmVvRjlGOUZkcEZncEZlb0Y5RjlGZHBGZ3BGZ29GZW9GOUY5LUY2Ni1RIjtGJ0Y5RjtGXXFGQEZCRkRGRkZIRmpvRk1GZ28tRjY2LVEiI0YnRjlGO0Y+RkBGQkZERkZGSEZqb0ZccC1GLDYlUT5+SGFtaWx0b25pYW5+b2Z+R2VvZGVzaWN+Rmxvd0YnRi9GMkZlb0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYxLUkjbWlHRiQ2JVEiUEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRJGFkZEYnRi9GMi1GUzYkLUYjNi8tRlM2JC1GIzYnLUYsNiVRInBGJ0YvRjItRjY2LVEnJnNwYXI7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSJpRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZbcC1GLDYlUSRkeHZGJ0YvRjItRlM2Ji1GIzYlRmJvRmVvRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmpvL0ZOUSwwLjMzMzMzMzNlbUYnRmdvRmJvLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMUYnRjktRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRidGXHAtRmRxNiRRIjRGJ0Y5RmVvRjlGOUZlb0Y5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEiSEYnRi9GMkY1LUYsNiVRMENvbnRyYWN0SW5kaWNlc0YnRi9GMi1GUzYkLUYjNjItRiw2JVEuSW52ZXJzZU1ldHJpY0YnRi9GMi1GUzYkLUYjNiUtRiw2JVEiZ0YnRi9GMkZlb0Y5RjlGanBGZ29GK0Znby1GNjYtUSImRidGOUY7Rj5GQEZCRkRGRkZIRmpvRlxwLUYsNiVRInRGJ0YvRjJGZ29GK0ZqcEZnby1GUzYmLUYjNictRlM2Ji1GIzYnRmNxRmpwRmNxRmVvRjlGOUZkcEZncEZqcC1GUzYmLUYjNictRmRxNiRRIjJGJ0Y5RmpwRmh0RmVvRjlGOUZkcEZncEZlb0Y5RjlGZHBGZ3BGZ29GZW9GOUY5LUY2Ni1RIjtGJ0Y5RjtGXXFGQEZCRkRGRkZIRmpvRk1GZ28tRjY2LVEiI0YnRjlGO0Y+RkBGQkZERkZGSEZqb0ZccC1GLDYlUT5+SGFtaWx0b25pYW5+b2Z+R2VvZGVzaWN+Rmxvd0YnRi9GMkZlb0Y5</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEiSEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORlMtSSZtZnJhY0dGJDYoLUYjNi4tRiM2KC1JI21uR0YkNiRRIjJGJ0Y5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GXm8tSSVtc3VwR0YkNiUtRiw2JVEjcDRGJ0YvRjJGZm4vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRmpuLUZhbzYlLUYsNiVRI3gxRidGL0YyRmZuRmZvRjktRjY2LVEnJnBsdXM7RidGOUY7Rj5GQEZCRkRGRkZIRlJGVC1GIzYoRmZuRmpuRmBvRmpuLUZhbzYlLUYsNiVRI3gyRidGL0YyRmZuRmZvRjlGXnAtRiM2Ji1GYW82JS1GLDYlUSNwMUYnRi9GMkZmbkZmb0ZqbkZbcEY5Rl5wLUYjNipGZm5Gam4tRiw2JVEjeDRGJ0YvRjJGam5GXHFGam5GY29GOUZecC1GIzYmLUZhbzYlLUYsNiVRI3AyRidGL0YyRmZuRmZvRmpuRltwRjktRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSEZSRlQtRiM2KEZmbkZqbi1GLDYlUSNwM0YnRi9GMkZqbkZjb0Y5RjlGW3AvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmhyLyUpYmV2ZWxsZWRHRj1GOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSJIR0YoLCQqJiwuKigiIiMiIiIpSSNwNEdGKEYyRjMpSSN4MUdGJkYyRjNGMyooRjJGM0Y0RjMpSSN4MkdGJkYyRjNGMyomKUkjcDFHRihGMkYzRjdGM0YzKipGMkYzRj1GM0Y1RjNJI3g0R0YmRjNGMyomKUkjcDJHRihGMkYzRjdGM0YzKihGMkYzSSNwM0dGKEYzRjVGMyEiIkYzRjdGRUZFNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1340" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1339" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Font bold="true">Implementing Cartan's prolongation method (algorithm 1):</Font>
Here we define several procedures that simplify the implementation of algorithm 1. Note that we encode multi-indices as lists (with four entries). 

</Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1322" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY7LUkjbWlHRiQ2JVEmRGlmZkpGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSJ+RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkwtRjY2LVEqJmNvbG9uZXE7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjI3Nzc3NzhlbUYnL0ZORlMtRjY2L1ElcHJvY0YnLyUlYm9sZEdGMS9GM1ElYm9sZEYnLyUrZm9udHdlaWdodEdGZW5GO0Y+RkBGQkZERkZGSEZKRk0tSShtZmVuY2VkR0YkNiQtRiM2KS1GLDYlUSJmRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGSi9GTlEsMC4zMzMzMzMzZW1GJ0Y1LUYsNiVRIkpGJ0YvRjItRjY2LVEtJlByb3BvcnRpb247RidGOUY7Rj5GQEZCRkRGRkZIRlJGVC1GLDYlUSVsaXN0RidGL0YyRjlGOUY1LUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRW3F+VGhpc35wcm9jZWR1cmV+Y29tcHV0ZXN+dGhlfmhpZ2hlcn5vcmRlcn5wYXJ0aWFsfm9mfmF+ZnVuY3Rpb25+YWNjb3JkaW5nfnRvfnRoZX5tdWx0aS1pbmRleH5KLn5GJ0YvRjItSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGTC8lJmRlcHRoR0ZqcC8lKmxpbmVicmVha0dRKG5ld2xpbmVGJ0Y1RjVGNUY1RjUtRiw2JVElZGlmZkYnRi9GMi1GaW42JC1GIzY8Rl1vRmBvRjUtRiw2JVEjeDFGJ0YvRjItRjY2LVEiJEYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GZm8tRmluNiYtRiM2JC1JI21uR0YkNiRRIjFGJ0Y5RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zgb0Y1LUYsNiVRI3gyRidGL0YyRlxyRmZvLUZpbjYmLUYjNiQtRmRyNiRRIjJGJ0Y5RjlGOUZnckZqckZgb0Y1LUYsNiVRI3gzRidGL0YyRlxyRmZvLUZpbjYmLUYjNiQtRmRyNiRRIjNGJ0Y5RjlGOUZnckZqckZgb0Y1LUYsNiVRI3g0RidGL0YyRlxyRmZvLUZpbjYmLUYjNiQtRmRyNiRRIjRGJ0Y5RjlGOUZnckZqckY5RjktRjY2LVEiO0YnRjlGO0Zjb0ZARkJGREZGRkhGSkZURjVGZXAtRjY2L1EkZW5kRidGWEZaRmZuRjtGPkZARkJGREZGRkhGSkZNRjVGVS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRlJGVC8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY7LUkjbWlHRiQ2JVEmRGlmZkpGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSJ+RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkwtRjY2LVEqJmNvbG9uZXE7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjI3Nzc3NzhlbUYnL0ZORlMtRjY2L1ElcHJvY0YnLyUlYm9sZEdGMS9GM1ElYm9sZEYnLyUrZm9udHdlaWdodEdGZW5GO0Y+RkBGQkZERkZGSEZKRk0tSShtZmVuY2VkR0YkNiQtRiM2KS1GLDYlUSJmRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGSi9GTlEsMC4zMzMzMzMzZW1GJ0Y1LUYsNiVRIkpGJ0YvRjItRjY2LVEtJlByb3BvcnRpb247RidGOUY7Rj5GQEZCRkRGRkZIRlJGVC1GLDYlUSVsaXN0RidGL0YyRjlGOUY1LUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRW3F+VGhpc35wcm9jZWR1cmV+Y29tcHV0ZXN+dGhlfmhpZ2hlcn5vcmRlcn5wYXJ0aWFsfm9mfmF+ZnVuY3Rpb25+YWNjb3JkaW5nfnRvfnRoZX5tdWx0aS1pbmRleH5KLn5GJ0YvRjItSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGTC8lJmRlcHRoR0ZqcC8lKmxpbmVicmVha0dRKG5ld2xpbmVGJ0Y1RjVGNUY1RjUtRiw2JVElZGlmZkYnRi9GMi1GaW42JC1GIzY8Rl1vRmBvRjUtRiw2JVEjeDFGJ0YvRjItRjY2LVEiJEYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GZm8tRmluNiYtRiM2JC1JI21uR0YkNiRRIjFGJ0Y5RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zgb0Y1LUYsNiVRI3gyRidGL0YyRlxyRmZvLUZpbjYmLUYjNiQtRmRyNiRRIjJGJ0Y5RjlGOUZnckZqckZgb0Y1LUYsNiVRI3gzRidGL0YyRlxyRmZvLUZpbjYmLUYjNiQtRmRyNiRRIjNGJ0Y5RjlGOUZnckZqckZgb0Y1LUYsNiVRI3g0RidGL0YyRlxyRmZvLUZpbjYmLUYjNiQtRmRyNiRRIjRGJ0Y5RjlGOUZnckZqckY5RjktRjY2LVEiO0YnRjlGO0Zjb0ZARkJGREZGRkhGSkZURjVGZXAtRjY2L1EkZW5kRidGWEZaRmZuRjtGPkZARkJGREZGRkhGSkZNRjVGVS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRlJGVC8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1319" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1366" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1269" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1383" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Note that there are (4 + d -1 choose d) coefficient functions for a polynomial in momenta of degree d.</Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1433" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1385" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">We define a procedure to compute the prolongations of the Killing PDE. The procedure requires the degree d of the Killing tensor as input.</Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L1381" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1382" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1380" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1395" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1351" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1360" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Linear
</Font></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L1357" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEldGltZUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRK0FsZ29yaXRobTFGJ0YvRjItRjY2JC1GIzYlLUkjbW5HRiQ2JFEiMUYnL0YzUSdub3JtYWxGJy8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnRkVGRUZHRkVGRS1JI21vR0YkNi1RIn5GJ0ZFLyUmZmVuY2VHRkkvJSpzZXBhcmF0b3JHRkkvJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGaG4tRks2LVEiI0YnRkVGTkZQRlJGVEZWRlhGWkZmbkZpbi1GLDYlUWNvflRoZXJlfmlzfjF+S2lsbGluZ352ZWN0b3Iufkl0fnRvb2t+MjMwfnNlY29uZHN+dG9+ZmluaXNofnRoZX5hbGdvcml0aG0uRidGL0YyRkdGRQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEldGltZUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRK0FsZ29yaXRobTFGJ0YvRjItRjY2JC1GIzYlLUkjbW5HRiQ2JFEiMUYnL0YzUSdub3JtYWxGJy8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnRkVGRUZHRkVGRS1JI21vR0YkNi1RIn5GJ0ZFLyUmZmVuY2VHRkkvJSpzZXBhcmF0b3JHRkkvJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGaG4tRks2LVEiI0YnRkVGTkZQRlJGVEZWRlhGWkZmbkZpbi1GLDYlUWNvflRoZXJlfmlzfjF+S2lsbGluZ352ZWN0b3Iufkl0fnRvb2t+MjMwfnNlY29uZHN+dG9+ZmluaXNofnRoZX5hbGdvcml0aG0uRidGL0YyRkdGRQ==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIzEwRidGL0Yv">NiQiIiEiIzU=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIzEwRidGL0Yv">NiQiIiIiIzU=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjdGJ0YvRi8=">NiQiIiMiIig=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjRGJ0YvRi8=">NiQiIiQiIiU=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjFGJ0YvRi8=">NiQiIiUiIiI=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiNUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjFGJ0YvRi8=">NiQiIiYiIiI=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEoMjMwLjQwNkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">JCInMS9CISIk</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1350" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Quadratic</Font></Text-field><Text-field style="Text" bold="true" layout="Normal"></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1349" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1348" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEldGltZUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRK0FsZ29yaXRobTFGJ0YvRjItRjY2JC1GIzYkLUkjbW5HRiQ2JFEiMkYnL0YzUSdub3JtYWxGJ0ZFRkVGRUZFLUkjbW9HRiQ2LVEifkYnRkUvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRk0vJSlzdHJldGNoeUdGTS8lKnN5bW1ldHJpY0dGTS8lKGxhcmdlb3BHRk0vJS5tb3ZhYmxlbGltaXRzR0ZNLyUnYWNjZW50R0ZNLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGZm4tRkg2LVEiI0YnRkVGS0ZORlBGUkZURlZGWEZaRmduLUYsNiVRQH5UaGVyZX5hcmV+Mn5LaWxsaW5nfjItdGVuc29ycy5GJ0YvRjIvJStleGVjdXRhYmxlR0ZNRkU=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEldGltZUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRK0FsZ29yaXRobTFGJ0YvRjItRjY2JC1GIzYkLUkjbW5HRiQ2JFEiMkYnL0YzUSdub3JtYWxGJ0ZFRkVGRUZFLUkjbW9HRiQ2LVEifkYnRkUvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRk0vJSlzdHJldGNoeUdGTS8lKnN5bW1ldHJpY0dGTS8lKGxhcmdlb3BHRk0vJS5tb3ZhYmxlbGltaXRzR0ZNLyUnYWNjZW50R0ZNLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGZm4tRkg2LVEiI0YnRkVGS0ZORlBGUkZURlZGWEZaRmduLUYsNiVRQH5UaGVyZX5hcmV+Mn5LaWxsaW5nfjItdGVuc29ycy5GJ0YvRjIvJStleGVjdXRhYmxlR0ZNRkU=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIzMwRidGL0Yv">NiQiIiEiI0k=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIzUwRidGL0Yv">NiQiIiIiI10=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIzUwRidGL0Yv">NiQiIiMiI10=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIzMxRidGL0Yv">NiQiIiQiI0o=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIzE0RidGL0Yv">NiQiIiUiIzk=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiNUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjJGJ0YvRi8=">NiQiIiYiIiM=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiNkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjJGJ0YvRi8=">NiQiIiciIiM=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEqMjIwOTAuMzQzRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">JCIpVi40QSEiJA==</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1347" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1396" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Cubic:</Font></Text-field><Text-field style="Text" layout="Normal">Running Algorithm1 in Maple is not conclusive. Therefore we need to export the matrices to a text file and compute the ranks using LinBox in SageMath.</Text-field><Text-field style="Text" bold="true" layout="Normal"></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1346" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVErQWxnb3JpdGhtMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUkjbW5HRiQ2JFEiM0YnL0YzUSdub3JtYWxGJy8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnRj5GPi1JI21vR0YkNi1RIn5GJ0Y+LyUmZmVuY2VHRkIvJSpzZXBhcmF0b3JHRkIvJSlzdHJldGNoeUdGQi8lKnN5bW1ldHJpY0dGQi8lKGxhcmdlb3BHRkIvJS5tb3ZhYmxlbGltaXRzR0ZCLyUnYWNjZW50R0ZCLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGV0ZARj4=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVErQWxnb3JpdGhtMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUkjbW5HRiQ2JFEiM0YnL0YzUSdub3JtYWxGJy8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnRj5GPi1JI21vR0YkNi1RIn5GJ0Y+LyUmZmVuY2VHRkIvJSpzZXBhcmF0b3JHRkIvJSlzdHJldGNoeUdGQi8lKnN5bW1ldHJpY0dGQi8lKGxhcmdlb3BHRkIvJS5tb3ZhYmxlbGltaXRzR0ZCLyUnYWNjZW50R0ZCLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGV0ZARj4=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIzY1RidGL0Yv">NiQiIiEiI2w=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRJDEyNUYnRi9GLw==">NiQiIiIiJEQi</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRJDE3NUYnRi9GLw==">NiQiIiMiJHYi</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRJDE3NUYnRi9GLw==">NiQiIiQiJHYi</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRJDExNUYnRi9GLw==">NiQiIiUiJDoi</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1344" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L1408" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVEjSTNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSxwb2x5bW9tZW50YUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUkjbW5HRiQ2JFEiM0YnRjkvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORl5vLUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGXW9GX28tRiw2JVFbcH5HZW5lcmF0ZX5hbn5hcmJpdHJhcnl+Y3ViaWN+cG9seW5vbWlhbC5+VGhlcmV+YXJlfjIwfmNvZWZmaWNpZW50fmZ1bmN0aW9uc35hX2kuRidGL0YyRmVuRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVEjSTNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSxwb2x5bW9tZW50YUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUkjbW5HRiQ2JFEiM0YnRjkvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORl5vLUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGXW9GX28tRiw2JVFbcH5HZW5lcmF0ZX5hbn5hcmJpdHJhcnl+Y3ViaWN+cG9seW5vbWlhbC5+VGhlcmV+YXJlfjIwfmNvZWZmaWNpZW50fmZ1bmN0aW9uc35hX2kuRidGL0YyRmVuRjk=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L1407" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEjRTNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYmLUYsNiVRJ2NvZWZmc0YnRi9GMi1GUDYkLUYjNigtRiw2JVEnZXhwYW5kRidGL0YyLUZQNiQtRiM2Ji1GLDYlUSNQQkYnRi9GMi1GUDYkLUYjNictRiw2JVEjSTNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJIRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjlGYXBGOUY5RmZvLUZQNiYtRiM2Ky1GLDYlUSNwMUYnRi9GMkZmby1GLDYlUSNwMkYnRi9GMkZmby1GLDYlUSNwM0YnRi9GMkZmby1GLDYlUSNwNEYnRi9GMkZhcEY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYXBGOUY5RmFwRjlGOS9GZHFRInxmckYnL0ZncVEifGhyRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZqby9GTkZbcC1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRmpvRmNyLUYsNiVRYXF+R2VuZXJhdGV+dGhlflBERX5vYnRhaW5lZH5mcm9tfnRoZX5Qb2lzc29ufmJyYWNrZXR+b2Z+dGhlfmN1YmljfnBvbHlub21pYWx+STN+d2l0aH50aGV+SGFtaWx0b25pYW5+SC5GJ0YvRjJGYXBGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEjRTNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYmLUYsNiVRJ2NvZWZmc0YnRi9GMi1GUDYkLUYjNigtRiw2JVEnZXhwYW5kRidGL0YyLUZQNiQtRiM2Ji1GLDYlUSNQQkYnRi9GMi1GUDYkLUYjNictRiw2JVEjSTNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJIRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjlGYXBGOUY5RmZvLUZQNiYtRiM2Ky1GLDYlUSNwMUYnRi9GMkZmby1GLDYlUSNwMkYnRi9GMkZmby1GLDYlUSNwM0YnRi9GMkZmby1GLDYlUSNwNEYnRi9GMkZhcEY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYXBGOUY5RmFwRjlGOS9GZHFRInxmckYnL0ZncVEifGhyRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZqby9GTkZbcC1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRmpvRmNyLUYsNiVRYXF+R2VuZXJhdGV+dGhlflBERX5vYnRhaW5lZH5mcm9tfnRoZX5Qb2lzc29ufmJyYWNrZXR+b2Z+dGhlfmN1YmljfnBvbHlub21pYWx+STN+d2l0aH50aGV+SGFtaWx0b25pYW5+SC5GJ0YvRjJGYXBGOQ==</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1410" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1409" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2JVEkUE1DRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEzUHJvbG9uZ2F0aW9uTWF0cml4RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNigtRiw2JVEjRTNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJuRidGL0YyRlotSSNtbkdGJDYkUSIzRidGOUY5RjktRjY2LVEiO0YnRjlGO0ZnbkZARkJGREZGRkhGaG5GTS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmhuL0ZORmluLUYsNiVRKkRpbWVuc2lvbkYnRi9GMi1GUzYkLUYjNiRGK0Y5RjlGY29GZm8tRiw2JVEtRXhwb3J0TWF0cml4RidGL0YyLUZTNiQtRiM2Jy1GLDYjUSFGJy1JI21zR0YkNiNRSlBhdGhUby9hbGcxX3dpbHNfbWV0cmljMV9jdWJpY19wcm9sX24udHh0RidGWkYrRjlGOUZmby1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRmhuRmlvLUYsNiVRPX5FeHBvcnR+TWF0cml4fnRvfnRleHR+ZmlsZS5GJ0YvRjIvJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2JVEkUE1DRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEzUHJvbG9uZ2F0aW9uTWF0cml4RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNigtRiw2JVEjRTNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJuRidGL0YyRlotSSNtbkdGJDYkUSIzRidGOUY5RjktRjY2LVEiO0YnRjlGO0ZnbkZARkJGREZGRkhGaG5GTS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmhuL0ZORmluLUYsNiVRKkRpbWVuc2lvbkYnRi9GMi1GUzYkLUYjNiRGK0Y5RjlGY29GZm8tRiw2JVEtRXhwb3J0TWF0cml4RidGL0YyLUZTNiQtRiM2Jy1GLDYjUSFGJy1JI21zR0YkNiNRSlBhdGhUby9hbGcxX3dpbHNfbWV0cmljMV9jdWJpY19wcm9sX24udHh0RidGWkYrRjlGOUZmby1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRmhuRmlvLUYsNiVRPX5FeHBvcnR+TWF0cml4fnRvfnRleHR+ZmlsZS5GJ0YvRjIvJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1412" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1414" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1405" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1294" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Quartic Case: 
</Font></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1434" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L1439" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVEjSTRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSxwb2x5bW9tZW50YUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUkjbW5HRiQ2JFEiNEYnRjkvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORl5vLUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGXW9GX28tRiw2JVFdcH5HZW5lcmF0ZX5hbn5hcmJpdHJhcnl+cXVhcnRpY35wb2x5bm9taWFsLn5UaGVyZX5hcmV+MzV+Y29lZmZpY2llbnR+ZnVuY3Rpb25zfmFfaS5GJ0YvRjJGZW5GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVEjSTRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSxwb2x5bW9tZW50YUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUkjbW5HRiQ2JFEiNEYnRjkvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORl5vLUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGXW9GX28tRiw2JVFdcH5HZW5lcmF0ZX5hbn5hcmJpdHJhcnl+cXVhcnRpY35wb2x5bm9taWFsLn5UaGVyZX5hcmV+MzV+Y29lZmZpY2llbnR+ZnVuY3Rpb25zfmFfaS5GJ0YvRjJGZW5GOQ==</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L1438" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEjRTRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYmLUYsNiVRJ2NvZWZmc0YnRi9GMi1GUDYkLUYjNigtRiw2JVEnZXhwYW5kRidGL0YyLUZQNiQtRiM2Ji1GLDYlUSNQQkYnRi9GMi1GUDYkLUYjNictRiw2JVEjSTRGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJIRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjlGYXBGOUY5RmZvLUZQNiYtRiM2Ky1GLDYlUSNwMUYnRi9GMkZmby1GLDYlUSNwMkYnRi9GMkZmby1GLDYlUSNwM0YnRi9GMkZmby1GLDYlUSNwNEYnRi9GMkZhcEY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYXBGOUY5RmFwRjlGOS9GZHFRInxmckYnL0ZncVEifGhyRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZqby9GTkZbcC1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRmpvRmNyLUYsNiVRY3F+R2VuZXJhdGV+dGhlflBERX5vYnRhaW5lZH5mcm9tfnRoZX5Qb2lzc29ufmJyYWNrZXR+b2Z+dGhlfnF1YXJ0aWN+cG9seW5vbWlhbH5JNH53aXRofnRoZX5IYW1pbHRvbmlhbn5ILkYnRi9GMkZhcEY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEjRTRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYmLUYsNiVRJ2NvZWZmc0YnRi9GMi1GUDYkLUYjNigtRiw2JVEnZXhwYW5kRidGL0YyLUZQNiQtRiM2Ji1GLDYlUSNQQkYnRi9GMi1GUDYkLUYjNictRiw2JVEjSTRGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJIRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjlGYXBGOUY5RmZvLUZQNiYtRiM2Ky1GLDYlUSNwMUYnRi9GMkZmby1GLDYlUSNwMkYnRi9GMkZmby1GLDYlUSNwM0YnRi9GMkZmby1GLDYlUSNwNEYnRi9GMkZhcEY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYXBGOUY5RmFwRjlGOS9GZHFRInxmckYnL0ZncVEifGhyRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZqby9GTkZbcC1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRmpvRmNyLUYsNiVRY3F+R2VuZXJhdGV+dGhlflBERX5vYnRhaW5lZH5mcm9tfnRoZX5Qb2lzc29ufmJyYWNrZXR+b2Z+dGhlfnF1YXJ0aWN+cG9seW5vbWlhbH5JNH53aXRofnRoZX5IYW1pbHRvbmlhbn5ILkYnRi9GMkZhcEY5</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1435" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1437" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1418" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Exporting the prolongation matrix to a text file:</Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1317" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2JVEkUE1RRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEzUHJvbG9uZ2F0aW9uTWF0cml4RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNistRiw2JVEjRTRGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmhuL0ZORmluLUYsNiVRIm5GJ0YvRjJGWkZcby1JI21uR0YkNiRRIjRGJ0Y5LyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEiO0YnRjlGO0ZnbkZARkJGREZGRkhGaG5GTUZcby1GLDYlUSpEaW1lbnNpb25GJ0YvRjItRlM2JC1GIzYkRitGOUY5RmlvRlxvLUYsNiVRLUV4cG9ydE1hdHJpeEYnRi9GMi1GUzYkLUYjNictRiw2I1EhRictSSNtc0dGJDYjUUVhbGcxX3dpbHNfbWV0cmljMV9xdWFydGljX3Byb2xfbi50eHRGJ0ZaRitGOUY5RlxvLUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGaG5GX28tRiw2JVE9fkV4cG9ydH5NYXRyaXh+dG9+dGV4dH5maWxlLkYnRi9GMkZnb0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2JVEkUE1RRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEzUHJvbG9uZ2F0aW9uTWF0cml4RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNistRiw2JVEjRTRGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmhuL0ZORmluLUYsNiVRIm5GJ0YvRjJGWkZcby1JI21uR0YkNiRRIjRGJ0Y5LyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEiO0YnRjlGO0ZnbkZARkJGREZGRkhGaG5GTUZcby1GLDYlUSpEaW1lbnNpb25GJ0YvRjItRlM2JC1GIzYkRitGOUY5RmlvRlxvLUYsNiVRLUV4cG9ydE1hdHJpeEYnRi9GMi1GUzYkLUYjNictRiw2I1EhRictSSNtc0dGJDYjUUVhbGcxX3dpbHNfbWV0cmljMV9xdWFydGljX3Byb2xfbi50eHRGJ0ZaRitGOUY5RlxvLUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGaG5GX28tRiw2JVE9fkV4cG9ydH5NYXRyaXh+dG9+dGV4dH5maWxlLkYnRi9GMkZnb0Y5</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1307" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1305" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">How to proceed: </Font><Font bold="false" encoding="UTF-8">After exporting the matrix to a text file, we compute the rank of the matrix in LinBox. This is most easily done in SageMath, where LinBox is already installed. The above command also shows the number of rows and columns. By subtracting the rank from the number of columns we obtain the \316\264-value.</Font></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1301" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1302" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1449" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Quintic Case: 
</Font></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1447" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L1444" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVEjSTVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSxwb2x5bW9tZW50YUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUkjbW5HRiQ2JFEiNUYnRjkvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORl5vLUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGXW9GX28tRiw2JVFdcH5HZW5lcmF0ZX5hbn5hcmJpdHJhcnl+cXVpbnRpY35wb2x5bm9taWFsLn5UaGVyZX5hcmV+NTZ+Y29lZmZpY2llbnR+ZnVuY3Rpb25zfmFfaS5GJ0YvRjJGZW5GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVEjSTVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSxwb2x5bW9tZW50YUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUkjbW5HRiQ2JFEiNUYnRjkvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORl5vLUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGXW9GX28tRiw2JVFdcH5HZW5lcmF0ZX5hbn5hcmJpdHJhcnl+cXVpbnRpY35wb2x5bm9taWFsLn5UaGVyZX5hcmV+NTZ+Y29lZmZpY2llbnR+ZnVuY3Rpb25zfmFfaS5GJ0YvRjJGZW5GOQ==</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L1442" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEjRTVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYmLUYsNiVRJ2NvZWZmc0YnRi9GMi1GUDYkLUYjNigtRiw2JVEnZXhwYW5kRidGL0YyLUZQNiQtRiM2Ji1GLDYlUSNQQkYnRi9GMi1GUDYkLUYjNictRiw2JVEjSTVGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJIRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjlGYXBGOUY5RmZvLUZQNiYtRiM2Ky1GLDYlUSNwMUYnRi9GMkZmby1GLDYlUSNwMkYnRi9GMkZmby1GLDYlUSNwM0YnRi9GMkZmby1GLDYlUSNwNEYnRi9GMkZhcEY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYXBGOUY5RmFwRjlGOS9GZHFRInxmckYnL0ZncVEifGhyRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZqby9GTkZbcC1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRmpvRmNyLUYsNiVRY3F+R2VuZXJhdGV+dGhlflBERX5vYnRhaW5lZH5mcm9tfnRoZX5Qb2lzc29ufmJyYWNrZXR+b2Z+dGhlfnF1aW50aWN+cG9seW5vbWlhbH5JNX53aXRofnRoZX5IYW1pbHRvbmlhbn5ILkYnRi9GMkZhcEY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEjRTVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYmLUYsNiVRJ2NvZWZmc0YnRi9GMi1GUDYkLUYjNigtRiw2JVEnZXhwYW5kRidGL0YyLUZQNiQtRiM2Ji1GLDYlUSNQQkYnRi9GMi1GUDYkLUYjNictRiw2JVEjSTVGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJIRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjlGYXBGOUY5RmZvLUZQNiYtRiM2Ky1GLDYlUSNwMUYnRi9GMkZmby1GLDYlUSNwMkYnRi9GMkZmby1GLDYlUSNwM0YnRi9GMkZmby1GLDYlUSNwNEYnRi9GMkZhcEY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYXBGOUY5RmFwRjlGOS9GZHFRInxmckYnL0ZncVEifGhyRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZqby9GTkZbcC1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRmpvRmNyLUYsNiVRY3F+R2VuZXJhdGV+dGhlflBERX5vYnRhaW5lZH5mcm9tfnRoZX5Qb2lzc29ufmJyYWNrZXR+b2Z+dGhlfnF1aW50aWN+cG9seW5vbWlhbH5JNX53aXRofnRoZX5IYW1pbHRvbmlhbn5ILkYnRi9GMkZhcEY5</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1448" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1446" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1441" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Exporting the prolongation matrix to a text file:</Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1443" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2JVEkUE01RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEzUHJvbG9uZ2F0aW9uTWF0cml4RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiotRiw2JVEjRTVGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmhuL0ZORmluLUYsNiVRIm5GJ0YvRjJGWi1JI21uR0YkNiRRIjVGJ0Y5LyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEiO0YnRjlGO0ZnbkZARkJGREZGRkhGaG5GTUZcby1GLDYlUSpEaW1lbnNpb25GJ0YvRjItRlM2JC1GIzYkRitGOUY5RmlvRlxvLUYsNiVRLUV4cG9ydE1hdHJpeEYnRi9GMi1GUzYkLUYjNictRiw2I1EhRictSSNtc0dGJDYjUUVhbGcxX3dpbHNfbWV0cmljMV9xdWludGljX3Byb2xfbi50eHRGJ0ZaRitGOUY5RlxvLUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGaG5GX28tRiw2JVE9fkV4cG9ydH5NYXRyaXh+dG9+dGV4dH5maWxlLkYnRi9GMkZnb0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2JVEkUE01RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEzUHJvbG9uZ2F0aW9uTWF0cml4RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiotRiw2JVEjRTVGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmhuL0ZORmluLUYsNiVRIm5GJ0YvRjJGWi1JI21uR0YkNiRRIjVGJ0Y5LyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEiO0YnRjlGO0ZnbkZARkJGREZGRkhGaG5GTUZcby1GLDYlUSpEaW1lbnNpb25GJ0YvRjItRlM2JC1GIzYkRitGOUY5RmlvRlxvLUYsNiVRLUV4cG9ydE1hdHJpeEYnRi9GMi1GUzYkLUYjNictRiw2I1EhRictSSNtc0dGJDYjUUVhbGcxX3dpbHNfbWV0cmljMV9xdWludGljX3Byb2xfbi50eHRGJ0ZaRitGOUY5RlxvLUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGaG5GX28tRiw2JVE9fkV4cG9ydH5NYXRyaXh+dG9+dGV4dH5maWxlLkYnRi9GMkZnb0Y5</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1445" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1458" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Sextic Case: 
</Font></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1456" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L1453" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVEjSTZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSxwb2x5bW9tZW50YUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUkjbW5HRiQ2JFEiNkYnRjkvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORl5vLUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGXW9GX28tRiw2JVFccH5HZW5lcmF0ZX5hbn5hcmJpdHJhcnl+c2V4dGljfnBvbHlub21pYWwuflRoZXJlfmFyZX44NH5jb2VmZmljaWVudH5mdW5jdGlvbnN+YV9pLkYnRi9GMkZlbkY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVEjSTZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSxwb2x5bW9tZW50YUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUkjbW5HRiQ2JFEiNkYnRjkvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORl5vLUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGXW9GX28tRiw2JVFccH5HZW5lcmF0ZX5hbn5hcmJpdHJhcnl+c2V4dGljfnBvbHlub21pYWwuflRoZXJlfmFyZX44NH5jb2VmZmljaWVudH5mdW5jdGlvbnN+YV9pLkYnRi9GMkZlbkY5</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L1451" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEjRTZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYmLUYsNiVRJ2NvZWZmc0YnRi9GMi1GUDYkLUYjNigtRiw2JVEnZXhwYW5kRidGL0YyLUZQNiQtRiM2Ji1GLDYlUSNQQkYnRi9GMi1GUDYkLUYjNictRiw2JVEjSTZGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJIRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjlGYXBGOUY5RmZvLUZQNiYtRiM2Ky1GLDYlUSNwMUYnRi9GMkZmby1GLDYlUSNwMkYnRi9GMkZmby1GLDYlUSNwM0YnRi9GMkZmby1GLDYlUSNwNEYnRi9GMkZhcEY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYXBGOUY5RmFwRjlGOS9GZHFRInxmckYnL0ZncVEifGhyRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZqby9GTkZbcC1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRmpvRmNyLUYsNiVRYnF+R2VuZXJhdGV+dGhlflBERX5vYnRhaW5lZH5mcm9tfnRoZX5Qb2lzc29ufmJyYWNrZXR+b2Z+dGhlfnNleHRpY35wb2x5bm9taWFsfkk2fndpdGh+dGhlfkhhbWlsdG9uaWFufkguRidGL0YyRmFwRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEjRTZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYmLUYsNiVRJ2NvZWZmc0YnRi9GMi1GUDYkLUYjNigtRiw2JVEnZXhwYW5kRidGL0YyLUZQNiQtRiM2Ji1GLDYlUSNQQkYnRi9GMi1GUDYkLUYjNictRiw2JVEjSTZGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJIRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjlGYXBGOUY5RmZvLUZQNiYtRiM2Ky1GLDYlUSNwMUYnRi9GMkZmby1GLDYlUSNwMkYnRi9GMkZmby1GLDYlUSNwM0YnRi9GMkZmby1GLDYlUSNwNEYnRi9GMkZhcEY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYXBGOUY5RmFwRjlGOS9GZHFRInxmckYnL0ZncVEifGhyRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZqby9GTkZbcC1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRmpvRmNyLUYsNiVRYnF+R2VuZXJhdGV+dGhlflBERX5vYnRhaW5lZH5mcm9tfnRoZX5Qb2lzc29ufmJyYWNrZXR+b2Z+dGhlfnNleHRpY35wb2x5bm9taWFsfkk2fndpdGh+dGhlfkhhbWlsdG9uaWFufkguRidGL0YyRmFwRjk=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1457" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1455" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1450" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Exporting the prolongation matrix to a text file:</Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1452" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2JVEkUE1TRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEzUHJvbG9uZ2F0aW9uTWF0cml4RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNistRiw2JVEjRTZGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmhuL0ZORmluLUYsNiVRIm5GJ0YvRjJGWkZcby1JI21uR0YkNiRRIjZGJ0Y5LyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEiO0YnRjlGO0ZnbkZARkJGREZGRkhGaG5GTUZcby1GLDYlUSpEaW1lbnNpb25GJ0YvRjItRlM2JC1GIzYkLUYsNiVRJFBNUUYnRi9GMkY5RjlGaW9GXG8tRiw2JVEtRXhwb3J0TWF0cml4RidGL0YyLUZTNiQtRiM2Jy1GLDYjUSFGJy1JI21zR0YkNiNRRGFsZzFfd2lsc19tZXRyaWMxX3NleHRpY19wcm9sX24udHh0RidGWkYrRjlGOUZcby1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRmhuRl9vLUYsNiVRPX5FeHBvcnR+TWF0cml4fnRvfnRleHR+ZmlsZS5GJ0YvRjJGZ29GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2JVEkUE1TRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEzUHJvbG9uZ2F0aW9uTWF0cml4RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNistRiw2JVEjRTZGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmhuL0ZORmluLUYsNiVRIm5GJ0YvRjJGWkZcby1JI21uR0YkNiRRIjZGJ0Y5LyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEiO0YnRjlGO0ZnbkZARkJGREZGRkhGaG5GTUZcby1GLDYlUSpEaW1lbnNpb25GJ0YvRjItRlM2JC1GIzYkLUYsNiVRJFBNUUYnRi9GMkY5RjlGaW9GXG8tRiw2JVEtRXhwb3J0TWF0cml4RidGL0YyLUZTNiQtRiM2Jy1GLDYjUSFGJy1JI21zR0YkNiNRRGFsZzFfd2lsc19tZXRyaWMxX3NleHRpY19wcm9sX24udHh0RidGWkYrRjlGOUZcby1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRmhuRl9vLUYsNiVRPX5FeHBvcnR+TWF0cml4fnRvfnRleHR+ZmlsZS5GJ0YvRjJGZ29GOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1454" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1299" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="presentation" inline-output="false" labelreference="L1" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Equation executable="true" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group></Presentation-Block>
</Worksheet>

==> anc/algorithm1_wils_metric2.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="2020" minor="2"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="true" autoexpanding_sections="true" UserProfileName="Maple Default Profile" NumericFormat-ApplyInteger="true" NumericFormat-ApplyRational="true" NumericFormat-ApplyExponent="false" editable="true">
</View-Properties>
<MapleNet-Properties prettyprint="3" warnlevel="3" compactdisplay="false" preplot="" helpbrowser="standard" displayprecision="-1" echo="1" unitattributes="&quot;fontweight&quot; = &quot;bold&quot;" imaginaryunit="I" longdelim="true" elisiontermsthreshold="10000" elisiondigitsafter="100" elisiondigitsbefore="100" plotdevice="inline" errorbreak="1" plotoptions="" plotdriver="opengl" quiet="false" elisiontermsbefore="100" elisiontermsafter="100" historytimestamp="false" screenwidth="79" indentamount="4" plotoutput="terminal" screenpixelheight="1080" rtablesize="[10, 10]" useclientjvm="true" labelwidth="20" postplot="" typesetting="extended" ansi="false" ansicolor="[]" elisiondigitsthreshold="10000" showassumed="1" ansilprint="false" trailingsemicolon="true" errorcursor="false" labelling="true" screenheight="25" prompt="&gt; " verboseproc="1" latexwidth="8.0" ShowLabels="true"/>
<Styles>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="16" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[40,120,40]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[120,0,14]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Atomic Variable" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[175,0,175]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="true"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.3" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="newline" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
</Styles>
<Startup-Code startupcode=""/>
<Task-table>
    <Task-category name="&lt;default&gt;"/>
</Task-table>
<Task/><Presentation-Block>
<Group view="code" labelreference="L1316" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZOLUkjbWlHRiQ2JVEld2l0aEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYkLUYsNiVRNURpZmZlcmVudGlhbEdlb21ldHJ5RidGL0YyL0YzUSdub3JtYWxGJ0Y9LUkjbW9HRiQ2LVEiOkYnRj0vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkUvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGVEYrLUY2NiQtRiM2JC1GLDYlUSxMaWVBbGdlYnJhc0YnRi9GMkY9Rj1GP0YrLUY2NiQtRiM2JC1GLDYlUSdUZW5zb3JGJ0YvRjJGPUY9Rj9GKy1GNjYkLUYjNiQtRiw2JVEtR3JvdXBBY3Rpb25zRidGL0YyRj1GPUY/RistRjY2JC1GIzYkLUYsNiVRJlRvb2xzRidGL0YyRj1GPUY/LUYsNiVRLFByZWZlcmVuY2VzRidGL0YyLUY2NiQtRiM2KS1GLDYjUSFGJy1JI21zR0YkNiNRMFNob3dGcmFtZVByb21wdEYnLUZANi1RIixGJ0Y9RkMvRkdGMUZIRkpGTEZORlAvRlNRJjAuMGVtRicvRlZRLDAuMzMzMzMzM2VtRictRkA2LVEiJ0YnRj1GQ0ZGRkhGSkZMRk5GUC9GU1EsMC4xMTExMTExZW1GJy9GVkZgcS1GLDYlRkVGL0YyRmNxRj1GPUY/LUZANi1RIn5GJ0Y9RkNGRkZIRkpGTEZORlBGX3FGaHFGW3JGW3JGKy1GNjYkLUYjNiQtRiw2JVEuTGluZWFyQWxnZWJyYUYnRi9GMkY9Rj1GP0ZbckYrLUY2NiQtRiM2JC1GLDYlUSlQREVUb29sc0YnRi9GMkY9Rj1GP0ZbckYrLUY2NiQtRiM2JC1GLDYlUSxKZXRDYWxjdWx1c0YnRi9GMkY9Rj1GP0YrLUY2NiQtRiM2JS1GLDYlUStBcnJheVRvb2xzRidGL0YyLyUrZXhlY3V0YWJsZUdGRUY9Rj1GP0YrLUY2NiQtRiM2JS1GLDYlUSpMaXN0VG9vbHNGJ0YvRjJGanNGPUY9Rj9GW3JGKy1GNjYkLUYjNiUtRiw2JVEwUG9seW5vbWlhbFRvb2xzRidGL0YyRmpzRj1GPUY/RmpzRj0=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZOLUkjbWlHRiQ2JVEld2l0aEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYkLUYsNiVRNURpZmZlcmVudGlhbEdlb21ldHJ5RidGL0YyL0YzUSdub3JtYWxGJ0Y9LUkjbW9HRiQ2LVEiOkYnRj0vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkUvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGVEYrLUY2NiQtRiM2JC1GLDYlUSxMaWVBbGdlYnJhc0YnRi9GMkY9Rj1GP0YrLUY2NiQtRiM2JC1GLDYlUSdUZW5zb3JGJ0YvRjJGPUY9Rj9GKy1GNjYkLUYjNiQtRiw2JVEtR3JvdXBBY3Rpb25zRidGL0YyRj1GPUY/RistRjY2JC1GIzYkLUYsNiVRJlRvb2xzRidGL0YyRj1GPUY/LUYsNiVRLFByZWZlcmVuY2VzRidGL0YyLUY2NiQtRiM2KS1GLDYjUSFGJy1JI21zR0YkNiNRMFNob3dGcmFtZVByb21wdEYnLUZANi1RIixGJ0Y9RkMvRkdGMUZIRkpGTEZORlAvRlNRJjAuMGVtRicvRlZRLDAuMzMzMzMzM2VtRictRkA2LVEiJ0YnRj1GQ0ZGRkhGSkZMRk5GUC9GU1EsMC4xMTExMTExZW1GJy9GVkZgcS1GLDYlRkVGL0YyRmNxRj1GPUY/LUZANi1RIn5GJ0Y9RkNGRkZIRkpGTEZORlBGX3FGaHFGW3JGW3JGKy1GNjYkLUYjNiQtRiw2JVEuTGluZWFyQWxnZWJyYUYnRi9GMkY9Rj1GP0ZbckYrLUY2NiQtRiM2JC1GLDYlUSlQREVUb29sc0YnRi9GMkY9Rj1GP0ZbckYrLUY2NiQtRiM2JC1GLDYlUSxKZXRDYWxjdWx1c0YnRi9GMkY9Rj1GP0YrLUY2NiQtRiM2JS1GLDYlUStBcnJheVRvb2xzRidGL0YyLyUrZXhlY3V0YWJsZUdGRUY9Rj1GP0YrLUY2NiQtRiM2JS1GLDYlUSpMaXN0VG9vbHNGJ0YvRjJGanNGPUY9Rj9GW3JGKy1GNjYkLUYjNiUtRiw2JVEwUG9seW5vbWlhbFRvb2xzRidGL0YyRmpzRj1GPUY/RmpzRj0=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1309" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1310" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Description</Font><Font bold="false">: This Maple worksheet implements Cartan's prolongation method. We apply Cartan's method to the Wils metric with f(x3) = x3 (metric 2) to compute the number of Killing tensors up to degree 6.  (Written by Wijnand Steneker under the supervision of prof. Boris Kruglikov. Supplement to the article 'Killing Tensors in Koutras--McIntosh Spacetimes'.)</Font></Text-field><Text-field style="Text" bold="true" layout="Normal"></Text-field><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Comments:</Font></Text-field><Text-field style="Text" bold="true" layout="Normal"><Font bold="false">-Quartic, quintic and sextic case: We cannot compute all the <Font encoding="UTF-8">\316\264-values in Maple. This worksheet also contains code to export the generated prolongation matrices to a text file. The ranks can then be computed exactly using the LinBox package in SageMath. See the attached zip file for Sage code that converts the text-file into an integer matrix.</Font></Font></Text-field><Text-field style="Text" bold="true" layout="Normal"></Text-field><Text-field style="Text" bold="true" layout="Normal"></Text-field><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Results:</Font></Text-field><Text-field style="Text" bold="true" layout="Normal"><Font bold="false">Number of Killing 1-tensors: 0</Font></Text-field><Text-field style="Text" bold="true" layout="Normal"><Font bold="false">Number of Killing 2-tensors: 1</Font></Text-field><Text-field style="Text" bold="true" layout="Normal"><Font bold="false">Number of Killing 3-tensors: 0</Font></Text-field><Text-field style="Text" bold="true" layout="Normal"><Font bold="false">Number of Killing 4-tensors: 1</Font></Text-field><Text-field style="Text" bold="true" layout="Normal"><Font bold="false">Number of Killing 5-tensors: 0</Font></Text-field><Text-field style="Text" bold="true" layout="Normal"><Font bold="false">Number of Killing 6-tensors: 1
</Font></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1337" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1338" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Setup:</Font></Text-field><Text-field style="Text" layout="Normal">Here we define the Wils metric in local coordinates, the Poisson bracket on its cotangent bundle and the Hamiltonian of its geodesic flow.
</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L1311" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYnLUY2NiYtRiM2Ky1GLDYlUSN4MUYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjeDJGJ0YvRjJGQS1GLDYlUSN4M0YnRi9GMkZBLUYsNiVRI3g0RidGL0YyLyUrZXhlY3V0YWJsZUdGSUZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GLDYlUSJNRidGL0YyRl9vRkVGRS1GQjYtUSI6RidGRUZHL0ZLRklGTEZORlBGUkZUL0ZXUSwwLjI3Nzc3NzhlbUYnL0ZaRl9wRl9vRkU=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYnLUY2NiYtRiM2Ky1GLDYlUSN4MUYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjeDJGJ0YvRjJGQS1GLDYlUSN4M0YnRi9GMkZBLUYsNiVRI3g0RidGL0YyLyUrZXhlY3V0YWJsZUdGSUZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GLDYlUSJNRidGL0YyRl9vRkVGRS1GQjYtUSI6RidGRUZHL0ZLRklGTEZORlBGUkZUL0ZXUSwwLjI3Nzc3NzhlbUYnL0ZaRl9wRl9vRkU=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L1303" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzZSLUkjbW5HRiQ2JFEiMkYnRjktRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZpbkZlbi1GLDYlUSN4MUYnRi9GMkZlbi1GLDYlUSRkeDRGJ0YvRjJGZW4tRjY2LVEiJkYnRjlGO0Y+RkBGQkZERkZGSEZobkZqbi1GLDYlUSJzRidGL0YyRmVuLUYsNiVRJGR4M0YnRi9GMkZlbi1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GXnBGZW5GV0Zlbi1GLDYlUSN4NEYnRi9GMkZlbkZnb0ZlbkZhb0Zkb0Zlbi1GLDYlUSRkeDFGJ0YvRjItRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSEZdcEZfcC1GUzYkLUYjNi4tSSVtc3VwR0YkNiVGVy1GIzYkRmVuRjkvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRmVuRltvRmVuLUYsNiVRI3gzRidGL0YyRmVuLUZTNiQtRiM2J0Zlbi1GXnE2JUZbby1GIzYkRldGOUZicUZmcC1GXnE2JS1GLDYlUSN4MkYnRi9GMkZeckZicUY5RjlGZW5Gam9GZW4tRl5xNiVGYHBGXnJGYnFGOUY5RmVuRmdvRmVuRmFvLUYsNiVRInRGJ0YvRjJGZW5GZ28tRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSEZdcEZfcEZjcEZlbkZhb0ZnckZlbkZjcEZqci1GLDYlUSRkeDJGJ0YvRjJGZW5GYW9GZ3JGZW5GXXNGOUY5RmVuLUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGaG5Gam4tRiw2JVEvfldpbHN+TWV0cmljfjJGJ0YvRjIvJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzZSLUkjbW5HRiQ2JFEiMkYnRjktRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZpbkZlbi1GLDYlUSN4MUYnRi9GMkZlbi1GLDYlUSRkeDRGJ0YvRjJGZW4tRjY2LVEiJkYnRjlGO0Y+RkBGQkZERkZGSEZobkZqbi1GLDYlUSJzRidGL0YyRmVuLUYsNiVRJGR4M0YnRi9GMkZlbi1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GXnBGZW5GV0Zlbi1GLDYlUSN4NEYnRi9GMkZlbkZnb0ZlbkZhb0Zkb0Zlbi1GLDYlUSRkeDFGJ0YvRjItRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSEZdcEZfcC1GUzYkLUYjNi4tSSVtc3VwR0YkNiVGVy1GIzYkRmVuRjkvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRmVuRltvRmVuLUYsNiVRI3gzRidGL0YyRmVuLUZTNiQtRiM2J0Zlbi1GXnE2JUZbby1GIzYkRldGOUZicUZmcC1GXnE2JS1GLDYlUSN4MkYnRi9GMkZeckZicUY5RjlGZW5Gam9GZW4tRl5xNiVGYHBGXnJGYnFGOUY5RmVuRmdvRmVuRmFvLUYsNiVRInRGJ0YvRjJGZW5GZ28tRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSEZdcEZfcEZjcEZlbkZhb0ZnckZlbkZjcEZqci1GLDYlUSRkeDJGJ0YvRjJGZW5GYW9GZ3JGZW5GXXNGOUY5RmVuLUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGaG5Gam4tRiw2JVEvfldpbHN+TWV0cmljfjJGJ0YvRjIvJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1321" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEjUEJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRImZGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJnRidGL0YyRjlGOS1GNjYtUSgmc3JhcnI7RidGOUY7Rj5GQEZCRkRGRkZIRmVuL0ZORmZuLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUZQNiQtRiM2Ji1GLDYlUSdleHBhbmRGJ0YvRjItRlA2JC1GIzYmLUYsNiVRJGFkZEYnRi9GMi1GUDYkLUYjNjAtRiw2JVElZGlmZkYnRi9GMi1GUDYkLUYjNihGVEZXLUYsNiVRInhGJ0YvRjItRjY2LVEnJnNwYXI7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSJpRidGL0YyRjlGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGZW5GX29GZXAtRlA2JC1GIzYoRmluRlctRiw2JVEicEYnRi9GMkZfcUZicUY5RjktRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZjci1GIzYoRmVwLUZQNiQtRiM2KEZpbkZXRlxxRl9xRmJxRjlGOUZlcUZlcC1GUDYkLUYjNihGVEZXRlxyRl9xRmJxRjlGOUY5RldGYnEtRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIxRidGOS1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSEZickZfby1GY3M2JFEiNEYnRjlGOUY5LyUrZXhlY3V0YWJsZUdGPUY5RjlGXHRGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGZW5GX28tRjY2LVEiI0YnRjlGO0Y+RkBGQkZERkZGSEZlbkZfby1GLDYlUTF+UG9pc3Nvbn5icmFja2V0RidGL0YyRlx0Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEjUEJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRImZGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJnRidGL0YyRjlGOS1GNjYtUSgmc3JhcnI7RidGOUY7Rj5GQEZCRkRGRkZIRmVuL0ZORmZuLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUZQNiQtRiM2Ji1GLDYlUSdleHBhbmRGJ0YvRjItRlA2JC1GIzYmLUYsNiVRJGFkZEYnRi9GMi1GUDYkLUYjNjAtRiw2JVElZGlmZkYnRi9GMi1GUDYkLUYjNihGVEZXLUYsNiVRInhGJ0YvRjItRjY2LVEnJnNwYXI7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSJpRidGL0YyRjlGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGZW5GX29GZXAtRlA2JC1GIzYoRmluRlctRiw2JVEicEYnRi9GMkZfcUZicUY5RjktRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZjci1GIzYoRmVwLUZQNiQtRiM2KEZpbkZXRlxxRl9xRmJxRjlGOUZlcUZlcC1GUDYkLUYjNihGVEZXRlxyRl9xRmJxRjlGOUY5RldGYnEtRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIxRidGOS1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSEZickZfby1GY3M2JFEiNEYnRjlGOUY5LyUrZXhlY3V0YWJsZUdGPUY5RjlGXHRGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGZW5GX28tRjY2LVEiI0YnRjlGO0Y+RkBGQkZERkZGSEZlbkZfby1GLDYlUTF+UG9pc3Nvbn5icmFja2V0RidGL0YyRlx0Rjk=</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1324" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEjeHZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSN4MUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRI3gyRidGL0YyRlItRiw2JVEjeDNGJ0YvRjJGUi1GLDYlUSN4NEYnRi9GMi1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEjeHZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSN4MUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRI3gyRidGL0YyRlItRiw2JVEjeDNGJ0YvRjJGUi1GLDYlUSN4NEYnRi9GMi1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1314" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEkZHh2RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEkZHgxRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEkZHgyRidGL0YyRlItRiw2JVEkZHgzRidGL0YyRlItRiw2JVEkZHg0RidGL0YyLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEkZHh2RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEkZHgxRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEkZHgyRidGL0YyRlItRiw2JVEkZHgzRidGL0YyRlItRiw2JVEkZHg0RidGL0YyLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1315" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYxLUkjbWlHRiQ2JVEiUEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRJGFkZEYnRi9GMi1GUzYkLUYjNi8tRlM2JC1GIzYnLUYsNiVRInBGJ0YvRjItRjY2LVEnJnNwYXI7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSJpRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZbcC1GLDYlUSRkeHZGJ0YvRjItRlM2Ji1GIzYlRmJvRmVvRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmpvL0ZOUSwwLjMzMzMzMzNlbUYnRmdvRmJvLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMUYnRjktRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRidGXHAtRmRxNiRRIjRGJ0Y5RmVvRjlGOUZlb0Y5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEiSEYnRi9GMkY1LUYsNiVRMENvbnRyYWN0SW5kaWNlc0YnRi9GMi1GUzYkLUYjNjItRiw2JVEuSW52ZXJzZU1ldHJpY0YnRi9GMi1GUzYkLUYjNiUtRiw2JVEiZ0YnRi9GMkZlb0Y5RjlGanBGZ29GK0Znby1GNjYtUSImRidGOUY7Rj5GQEZCRkRGRkZIRmpvRlxwLUYsNiVRInRGJ0YvRjJGZ29GK0ZqcEZnby1GUzYmLUYjNictRlM2Ji1GIzYnRmNxRmpwRmNxRmVvRjlGOUZkcEZncEZqcC1GUzYmLUYjNictRmRxNiRRIjJGJ0Y5RmpwRmh0RmVvRjlGOUZkcEZncEZlb0Y5RjlGZHBGZ3BGZ29GZW9GOUY5LUY2Ni1RIjtGJ0Y5RjtGXXFGQEZCRkRGRkZIRmpvRk1GZ28tRjY2LVEiI0YnRjlGO0Y+RkBGQkZERkZGSEZqb0ZccC1GLDYlUT5+SGFtaWx0b25pYW5+b2Z+R2VvZGVzaWN+Rmxvd0YnRi9GMkZlb0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYxLUkjbWlHRiQ2JVEiUEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRJGFkZEYnRi9GMi1GUzYkLUYjNi8tRlM2JC1GIzYnLUYsNiVRInBGJ0YvRjItRjY2LVEnJnNwYXI7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSJpRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZbcC1GLDYlUSRkeHZGJ0YvRjItRlM2Ji1GIzYlRmJvRmVvRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmpvL0ZOUSwwLjMzMzMzMzNlbUYnRmdvRmJvLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMUYnRjktRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRidGXHAtRmRxNiRRIjRGJ0Y5RmVvRjlGOUZlb0Y5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEiSEYnRi9GMkY1LUYsNiVRMENvbnRyYWN0SW5kaWNlc0YnRi9GMi1GUzYkLUYjNjItRiw2JVEuSW52ZXJzZU1ldHJpY0YnRi9GMi1GUzYkLUYjNiUtRiw2JVEiZ0YnRi9GMkZlb0Y5RjlGanBGZ29GK0Znby1GNjYtUSImRidGOUY7Rj5GQEZCRkRGRkZIRmpvRlxwLUYsNiVRInRGJ0YvRjJGZ29GK0ZqcEZnby1GUzYmLUYjNictRlM2Ji1GIzYnRmNxRmpwRmNxRmVvRjlGOUZkcEZncEZqcC1GUzYmLUYjNictRmRxNiRRIjJGJ0Y5RmpwRmh0RmVvRjlGOUZkcEZncEZlb0Y5RjlGZHBGZ3BGZ29GZW9GOUY5LUY2Ni1RIjtGJ0Y5RjtGXXFGQEZCRkRGRkZIRmpvRk1GZ28tRjY2LVEiI0YnRjlGO0Y+RkBGQkZERkZGSEZqb0ZccC1GLDYlUT5+SGFtaWx0b25pYW5+b2Z+R2VvZGVzaWN+Rmxvd0YnRi9GMkZlb0Y5</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEiSEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORlMtSSZtZnJhY0dGJDYoLUYjNi4tRiM2Ki1JI21uR0YkNiRRIjJGJ0Y5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GXm8tSSVtc3VwR0YkNiUtRiw2JVEjcDRGJ0YvRjJGZm4vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRmpuLUZhbzYlLUYsNiVRI3gxRidGL0YyRmZuRmZvRmpuLUYsNiVRI3gzRidGL0YyRjktRjY2LVEnJnBsdXM7RidGOUY7Rj5GQEZCRkRGRkZIRlJGVC1GIzYqRmZuRmpuRmBvRmpuLUZhbzYlLUYsNiVRI3gyRidGL0YyRmZuRmZvRmpuRl5wRjlGYXAtRiM2Ji1GYW82JS1GLDYlUSNwMUYnRi9GMkZmbkZmb0ZqbkZbcEY5RmFwLUYjNipGZm5Gam4tRiw2JVEjeDRGJ0YvRjJGam5GX3FGam5GY29GOUZhcC1GIzYmLUZhbzYlLUYsNiVRI3AyRidGL0YyRmZuRmZvRmpuRltwRjktRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSEZSRlQtRiM2KEZmbkZqbi1GLDYlUSNwM0YnRi9GMkZqbkZjb0Y5RjlGW3AvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRltzLyUpYmV2ZWxsZWRHRj1GOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSJIR0YoLCQqJiwuKihJI3A0R0YoIiIjSSN4MUdGJkYzSSN4M0dGJiIiIkYzKihGMkYzSSN4MkdGJkYzRjVGNkYzKiZJI3AxR0YoRjNGNEY2RjYqKEY6RjZGMkY2SSN4NEdGJkY2RjMqJkkjcDJHRihGM0Y0RjZGNiomSSNwM0dGKEY2RjJGNiEiI0Y2RjQhIiJGQjcjRi4=</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1340" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1339" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Font bold="true">Implementing Cartan's prolongation method (algorithm 1):</Font>
Here we define several procedures that simplify the implementation of algorithm 1. Note that we encode multi-indices as lists (with four entries). 

</Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1322" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY7LUkjbWlHRiQ2JVEmRGlmZkpGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSJ+RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkwtRjY2LVEqJmNvbG9uZXE7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjI3Nzc3NzhlbUYnL0ZORlMtRjY2L1ElcHJvY0YnLyUlYm9sZEdGMS9GM1ElYm9sZEYnLyUrZm9udHdlaWdodEdGZW5GO0Y+RkBGQkZERkZGSEZKRk0tSShtZmVuY2VkR0YkNiQtRiM2KS1GLDYlUSJmRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGSi9GTlEsMC4zMzMzMzMzZW1GJ0Y1LUYsNiVRIkpGJ0YvRjItRjY2LVEtJlByb3BvcnRpb247RidGOUY7Rj5GQEZCRkRGRkZIRlJGVC1GLDYlUSVsaXN0RidGL0YyRjlGOUY1LUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRW3F+VGhpc35wcm9jZWR1cmV+Y29tcHV0ZXN+dGhlfmhpZ2hlcn5vcmRlcn5wYXJ0aWFsfm9mfmF+ZnVuY3Rpb25+YWNjb3JkaW5nfnRvfnRoZX5tdWx0aS1pbmRleH5KLn5GJ0YvRjItSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGTC8lJmRlcHRoR0ZqcC8lKmxpbmVicmVha0dRKG5ld2xpbmVGJ0Y1RjVGNUY1RjUtRiw2JVElZGlmZkYnRi9GMi1GaW42JC1GIzY8Rl1vRmBvRjUtRiw2JVEjeDFGJ0YvRjItRjY2LVEiJEYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GZm8tRmluNiYtRiM2JC1JI21uR0YkNiRRIjFGJ0Y5RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zgb0Y1LUYsNiVRI3gyRidGL0YyRlxyRmZvLUZpbjYmLUYjNiQtRmRyNiRRIjJGJ0Y5RjlGOUZnckZqckZgb0Y1LUYsNiVRI3gzRidGL0YyRlxyRmZvLUZpbjYmLUYjNiQtRmRyNiRRIjNGJ0Y5RjlGOUZnckZqckZgb0Y1LUYsNiVRI3g0RidGL0YyRlxyRmZvLUZpbjYmLUYjNiQtRmRyNiRRIjRGJ0Y5RjlGOUZnckZqckY5RjktRjY2LVEiO0YnRjlGO0Zjb0ZARkJGREZGRkhGSkZURjVGZXAtRjY2L1EkZW5kRidGWEZaRmZuRjtGPkZARkJGREZGRkhGSkZNRjVGVS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRlJGVC8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY7LUkjbWlHRiQ2JVEmRGlmZkpGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSJ+RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkwtRjY2LVEqJmNvbG9uZXE7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjI3Nzc3NzhlbUYnL0ZORlMtRjY2L1ElcHJvY0YnLyUlYm9sZEdGMS9GM1ElYm9sZEYnLyUrZm9udHdlaWdodEdGZW5GO0Y+RkBGQkZERkZGSEZKRk0tSShtZmVuY2VkR0YkNiQtRiM2KS1GLDYlUSJmRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGSi9GTlEsMC4zMzMzMzMzZW1GJ0Y1LUYsNiVRIkpGJ0YvRjItRjY2LVEtJlByb3BvcnRpb247RidGOUY7Rj5GQEZCRkRGRkZIRlJGVC1GLDYlUSVsaXN0RidGL0YyRjlGOUY1LUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRW3F+VGhpc35wcm9jZWR1cmV+Y29tcHV0ZXN+dGhlfmhpZ2hlcn5vcmRlcn5wYXJ0aWFsfm9mfmF+ZnVuY3Rpb25+YWNjb3JkaW5nfnRvfnRoZX5tdWx0aS1pbmRleH5KLn5GJ0YvRjItSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGTC8lJmRlcHRoR0ZqcC8lKmxpbmVicmVha0dRKG5ld2xpbmVGJ0Y1RjVGNUY1RjUtRiw2JVElZGlmZkYnRi9GMi1GaW42JC1GIzY8Rl1vRmBvRjUtRiw2JVEjeDFGJ0YvRjItRjY2LVEiJEYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GZm8tRmluNiYtRiM2JC1JI21uR0YkNiRRIjFGJ0Y5RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zgb0Y1LUYsNiVRI3gyRidGL0YyRlxyRmZvLUZpbjYmLUYjNiQtRmRyNiRRIjJGJ0Y5RjlGOUZnckZqckZgb0Y1LUYsNiVRI3gzRidGL0YyRlxyRmZvLUZpbjYmLUYjNiQtRmRyNiRRIjNGJ0Y5RjlGOUZnckZqckZgb0Y1LUYsNiVRI3g0RidGL0YyRlxyRmZvLUZpbjYmLUYjNiQtRmRyNiRRIjRGJ0Y5RjlGOUZnckZqckY5RjktRjY2LVEiO0YnRjlGO0Zjb0ZARkJGREZGRkhGSkZURjVGZXAtRjY2L1EkZW5kRidGWEZaRmZuRjtGPkZARkJGREZGRkhGSkZNRjVGVS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRlJGVC8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1319" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1366" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1269" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1383" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Note that there are (4 + d -1 choose d) coefficient functions for a polynomial in momenta of degree d.</Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1433" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1385" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">We define a procedure to compute the prolongations of the Killing PDE. The procedure requires the degree d of the Killing tensor as input.</Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L1381" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1382" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1380" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1402" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1395" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1351" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1360" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Linear
</Font></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L1357" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEldGltZUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRK0FsZ29yaXRobTFGJ0YvRjItRjY2JC1GIzYlLUkjbW5HRiQ2JFEiMUYnL0YzUSdub3JtYWxGJy8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnRkVGRUZHRkVGRS1JI21vR0YkNi1RIn5GJ0ZFLyUmZmVuY2VHRkkvJSpzZXBhcmF0b3JHRkkvJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGaG4tRks2LVEiI0YnRkVGTkZQRlJGVEZWRlhGWkZmbkZpbi1GLDYlUUF+VGhlcmV+YXJlfn5ub35LaWxsaW5nfnZlY3RvcnMufkYnRi9GMkZHRkU=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEldGltZUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRK0FsZ29yaXRobTFGJ0YvRjItRjY2JC1GIzYlLUkjbW5HRiQ2JFEiMUYnL0YzUSdub3JtYWxGJy8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnRkVGRUZHRkVGRS1JI21vR0YkNi1RIn5GJ0ZFLyUmZmVuY2VHRkkvJSpzZXBhcmF0b3JHRkkvJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGaG4tRks2LVEiI0YnRkVGTkZQRlJGVEZWRlhGWkZmbkZpbi1GLDYlUUF+VGhlcmV+YXJlfn5ub35LaWxsaW5nfnZlY3RvcnMufkYnRi9GMkZHRkU=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIzEwRidGL0Yv">NiQiIiEiIzU=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIzEwRidGL0Yv">NiQiIiIiIzU=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjdGJ0YvRi8=">NiQiIiMiIig=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjRGJ0YvRi8=">NiQiIiQiIiU=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjFGJ0YvRi8=">NiQiIiUiIiI=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiNUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjBGJ0YvRi8=">NiQiIiYiIiE=</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1350" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Quadratic</Font></Text-field><Text-field style="Text" bold="true" layout="Normal"></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1349" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1348" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEldGltZUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRK0FsZ29yaXRobTFGJ0YvRjItRjY2JC1GIzYkLUkjbW5HRiQ2JFEiMkYnL0YzUSdub3JtYWxGJ0ZFRkVGRUZFLUkjbW9HRiQ2LVEifkYnRkUvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRk0vJSlzdHJldGNoeUdGTS8lKnN5bW1ldHJpY0dGTS8lKGxhcmdlb3BHRk0vJS5tb3ZhYmxlbGltaXRzR0ZNLyUnYWNjZW50R0ZNLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGZm4tRkg2LVEiI0YnRkVGS0ZORlBGUkZURlZGWEZaRmduLUYsNiVRUX5UaGVyZX5pc35vbmV+S2lsbGluZ34yLXRlbnNvcjp+dGhlfkhhbWlsdG9uaWFuLkYnRi9GMi8lK2V4ZWN1dGFibGVHRk1GRQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEldGltZUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRK0FsZ29yaXRobTFGJ0YvRjItRjY2JC1GIzYkLUkjbW5HRiQ2JFEiMkYnL0YzUSdub3JtYWxGJ0ZFRkVGRUZFLUkjbW9HRiQ2LVEifkYnRkUvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRk0vJSlzdHJldGNoeUdGTS8lKnN5bW1ldHJpY0dGTS8lKGxhcmdlb3BHRk0vJS5tb3ZhYmxlbGltaXRzR0ZNLyUnYWNjZW50R0ZNLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGZm4tRkg2LVEiI0YnRkVGS0ZORlBGUkZURlZGWEZaRmduLUYsNiVRUX5UaGVyZX5pc35vbmV+S2lsbGluZ34yLXRlbnNvcjp+dGhlfkhhbWlsdG9uaWFuLkYnRi9GMi8lK2V4ZWN1dGFibGVHRk1GRQ==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIzMwRidGL0Yv">NiQiIiEiI0k=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIzUwRidGL0Yv">NiQiIiIiI10=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIzUwRidGL0Yv">NiQiIiMiI10=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIzM1RidGL0Yv">NiQiIiQiI04=</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1347" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1396" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Cubic:</Font></Text-field><Text-field style="Text" layout="Normal">Running Algorithm1 in Maple is not conclusive. Therefore we need to export the matrices to a text file and compute the ranks using LinBox in SageMath.</Text-field><Text-field style="Text" bold="true" layout="Normal"></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1346" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVErQWxnb3JpdGhtMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUkjbW5HRiQ2JFEiM0YnL0YzUSdub3JtYWxGJy8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnRj5GPi1JI21vR0YkNi1RIn5GJ0Y+LyUmZmVuY2VHRkIvJSpzZXBhcmF0b3JHRkIvJSlzdHJldGNoeUdGQi8lKnN5bW1ldHJpY0dGQi8lKGxhcmdlb3BHRkIvJS5tb3ZhYmxlbGltaXRzR0ZCLyUnYWNjZW50R0ZCLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGV0ZARj4=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVErQWxnb3JpdGhtMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUkjbW5HRiQ2JFEiM0YnL0YzUSdub3JtYWxGJy8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnRj5GPi1JI21vR0YkNi1RIn5GJ0Y+LyUmZmVuY2VHRkIvJSpzZXBhcmF0b3JHRkIvJSlzdHJldGNoeUdGQi8lKnN5bW1ldHJpY0dGQi8lKGxhcmdlb3BHRkIvJS5tb3ZhYmxlbGltaXRzR0ZCLyUnYWNjZW50R0ZCLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGV0ZARj4=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIzY1RidGL0Yv">NiQiIiEiI2w=</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1344" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L1408" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVEjSTNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSxwb2x5bW9tZW50YUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUkjbW5HRiQ2JFEiM0YnRjkvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORl5vLUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGXW9GX28tRiw2JVFbcH5HZW5lcmF0ZX5hbn5hcmJpdHJhcnl+Y3ViaWN+cG9seW5vbWlhbC5+VGhlcmV+YXJlfjIwfmNvZWZmaWNpZW50fmZ1bmN0aW9uc35hX2kuRidGL0YyRmVuRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVEjSTNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSxwb2x5bW9tZW50YUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUkjbW5HRiQ2JFEiM0YnRjkvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORl5vLUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGXW9GX28tRiw2JVFbcH5HZW5lcmF0ZX5hbn5hcmJpdHJhcnl+Y3ViaWN+cG9seW5vbWlhbC5+VGhlcmV+YXJlfjIwfmNvZWZmaWNpZW50fmZ1bmN0aW9uc35hX2kuRidGL0YyRmVuRjk=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L1407" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEjRTNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYmLUYsNiVRJ2NvZWZmc0YnRi9GMi1GUDYkLUYjNigtRiw2JVEnZXhwYW5kRidGL0YyLUZQNiQtRiM2Ji1GLDYlUSNQQkYnRi9GMi1GUDYkLUYjNictRiw2JVEjSTNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJIRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjlGYXBGOUY5RmZvLUZQNiYtRiM2Ky1GLDYlUSNwMUYnRi9GMkZmby1GLDYlUSNwMkYnRi9GMkZmby1GLDYlUSNwM0YnRi9GMkZmby1GLDYlUSNwNEYnRi9GMkZhcEY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYXBGOUY5RmFwRjlGOS9GZHFRInxmckYnL0ZncVEifGhyRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZqby9GTkZbcC1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRmpvRmNyLUYsNiVRYXF+R2VuZXJhdGV+dGhlflBERX5vYnRhaW5lZH5mcm9tfnRoZX5Qb2lzc29ufmJyYWNrZXR+b2Z+dGhlfmN1YmljfnBvbHlub21pYWx+STN+d2l0aH50aGV+SGFtaWx0b25pYW5+SC5GJ0YvRjJGYXBGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEjRTNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYmLUYsNiVRJ2NvZWZmc0YnRi9GMi1GUDYkLUYjNigtRiw2JVEnZXhwYW5kRidGL0YyLUZQNiQtRiM2Ji1GLDYlUSNQQkYnRi9GMi1GUDYkLUYjNictRiw2JVEjSTNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJIRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjlGYXBGOUY5RmZvLUZQNiYtRiM2Ky1GLDYlUSNwMUYnRi9GMkZmby1GLDYlUSNwMkYnRi9GMkZmby1GLDYlUSNwM0YnRi9GMkZmby1GLDYlUSNwNEYnRi9GMkZhcEY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYXBGOUY5RmFwRjlGOS9GZHFRInxmckYnL0ZncVEifGhyRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZqby9GTkZbcC1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRmpvRmNyLUYsNiVRYXF+R2VuZXJhdGV+dGhlflBERX5vYnRhaW5lZH5mcm9tfnRoZX5Qb2lzc29ufmJyYWNrZXR+b2Z+dGhlfmN1YmljfnBvbHlub21pYWx+STN+d2l0aH50aGV+SGFtaWx0b25pYW5+SC5GJ0YvRjJGYXBGOQ==</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1410" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1409" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2JVEkUE1DRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEzUHJvbG9uZ2F0aW9uTWF0cml4RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNigtRiw2JVEjRTNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJuRidGL0YyRlotSSNtbkdGJDYkUSIzRidGOUY5RjktRjY2LVEiO0YnRjlGO0ZnbkZARkJGREZGRkhGaG5GTS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmhuL0ZORmluLUYsNiVRKkRpbWVuc2lvbkYnRi9GMi1GUzYkLUYjNiRGK0Y5RjlGY29GZm8tRiw2JVEtRXhwb3J0TWF0cml4RidGL0YyLUZTNiQtRiM2Jy1GLDYjUSFGJy1JI21zR0YkNiNRSlBhdGhUby9hbGcxX3dpbHNfbWV0cmljMl9jdWJpY19wcm9sX24udHh0RidGWkYrRjlGOUZmby1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRmhuRmlvLUYsNiVRPX5FeHBvcnR+TWF0cml4fnRvfnRleHR+ZmlsZS5GJ0YvRjIvJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2JVEkUE1DRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEzUHJvbG9uZ2F0aW9uTWF0cml4RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNigtRiw2JVEjRTNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJuRidGL0YyRlotSSNtbkdGJDYkUSIzRidGOUY5RjktRjY2LVEiO0YnRjlGO0ZnbkZARkJGREZGRkhGaG5GTS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmhuL0ZORmluLUYsNiVRKkRpbWVuc2lvbkYnRi9GMi1GUzYkLUYjNiRGK0Y5RjlGY29GZm8tRiw2JVEtRXhwb3J0TWF0cml4RidGL0YyLUZTNiQtRiM2Jy1GLDYjUSFGJy1JI21zR0YkNiNRSlBhdGhUby9hbGcxX3dpbHNfbWV0cmljMl9jdWJpY19wcm9sX24udHh0RidGWkYrRjlGOUZmby1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRmhuRmlvLUYsNiVRPX5FeHBvcnR+TWF0cml4fnRvfnRleHR+ZmlsZS5GJ0YvRjIvJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1412" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1414" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1405" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1294" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Quartic Case: 
</Font></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1434" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L1439" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVEjSTRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSxwb2x5bW9tZW50YUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUkjbW5HRiQ2JFEiNEYnRjkvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORl5vLUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGXW9GX28tRiw2JVFdcH5HZW5lcmF0ZX5hbn5hcmJpdHJhcnl+cXVhcnRpY35wb2x5bm9taWFsLn5UaGVyZX5hcmV+MzV+Y29lZmZpY2llbnR+ZnVuY3Rpb25zfmFfaS5GJ0YvRjJGZW5GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVEjSTRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSxwb2x5bW9tZW50YUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUkjbW5HRiQ2JFEiNEYnRjkvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORl5vLUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGXW9GX28tRiw2JVFdcH5HZW5lcmF0ZX5hbn5hcmJpdHJhcnl+cXVhcnRpY35wb2x5bm9taWFsLn5UaGVyZX5hcmV+MzV+Y29lZmZpY2llbnR+ZnVuY3Rpb25zfmFfaS5GJ0YvRjJGZW5GOQ==</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L1438" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEjRTRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYmLUYsNiVRJ2NvZWZmc0YnRi9GMi1GUDYkLUYjNigtRiw2JVEnZXhwYW5kRidGL0YyLUZQNiQtRiM2Ji1GLDYlUSNQQkYnRi9GMi1GUDYkLUYjNictRiw2JVEjSTRGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJIRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjlGYXBGOUY5RmZvLUZQNiYtRiM2Ky1GLDYlUSNwMUYnRi9GMkZmby1GLDYlUSNwMkYnRi9GMkZmby1GLDYlUSNwM0YnRi9GMkZmby1GLDYlUSNwNEYnRi9GMkZhcEY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYXBGOUY5RmFwRjlGOS9GZHFRInxmckYnL0ZncVEifGhyRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZqby9GTkZbcC1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRmpvRmNyLUYsNiVRYXF+R2VuZXJhdGV+dGhlflBERX5vYnRhaW5lZH5mcm9tfnRoZX5Qb2lzc29ufmJyYWNrZXR+b2Z+dGhlfmN1YmljfnBvbHlub21pYWx+STR+d2l0aH50aGV+SGFtaWx0b25pYW5+SC5GJ0YvRjJGYXBGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEjRTRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYmLUYsNiVRJ2NvZWZmc0YnRi9GMi1GUDYkLUYjNigtRiw2JVEnZXhwYW5kRidGL0YyLUZQNiQtRiM2Ji1GLDYlUSNQQkYnRi9GMi1GUDYkLUYjNictRiw2JVEjSTRGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJIRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjlGYXBGOUY5RmZvLUZQNiYtRiM2Ky1GLDYlUSNwMUYnRi9GMkZmby1GLDYlUSNwMkYnRi9GMkZmby1GLDYlUSNwM0YnRi9GMkZmby1GLDYlUSNwNEYnRi9GMkZhcEY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYXBGOUY5RmFwRjlGOS9GZHFRInxmckYnL0ZncVEifGhyRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZqby9GTkZbcC1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRmpvRmNyLUYsNiVRYXF+R2VuZXJhdGV+dGhlflBERX5vYnRhaW5lZH5mcm9tfnRoZX5Qb2lzc29ufmJyYWNrZXR+b2Z+dGhlfmN1YmljfnBvbHlub21pYWx+STR+d2l0aH50aGV+SGFtaWx0b25pYW5+SC5GJ0YvRjJGYXBGOQ==</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1435" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1437" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1418" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Exporting the prolongation matrix to a text file:</Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1317" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2JVEkUE1RRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEzUHJvbG9uZ2F0aW9uTWF0cml4RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNistRiw2JVEjRTRGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmhuL0ZORmluLUYsNiVRIm5GJ0YvRjJGWkZcby1JI21uR0YkNiRRIjRGJ0Y5LyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEiO0YnRjlGO0ZnbkZARkJGREZGRkhGaG5GTUZcby1GLDYlUSpEaW1lbnNpb25GJ0YvRjItRlM2JC1GIzYkRitGOUY5RmlvRlxvLUYsNiVRLUV4cG9ydE1hdHJpeEYnRi9GMi1GUzYkLUYjNictRiw2I1EhRictSSNtc0dGJDYjUUVhbGcxX3dpbHNfbWV0cmljMl9xdWFydGljX3Byb2xfbi50eHRGJ0ZaRitGOUY5RlxvLUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGaG5GX28tRiw2JVE9fkV4cG9ydH5NYXRyaXh+dG9+dGV4dH5maWxlLkYnRi9GMkZnb0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2JVEkUE1RRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEzUHJvbG9uZ2F0aW9uTWF0cml4RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNistRiw2JVEjRTRGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmhuL0ZORmluLUYsNiVRIm5GJ0YvRjJGWkZcby1JI21uR0YkNiRRIjRGJ0Y5LyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEiO0YnRjlGO0ZnbkZARkJGREZGRkhGaG5GTUZcby1GLDYlUSpEaW1lbnNpb25GJ0YvRjItRlM2JC1GIzYkRitGOUY5RmlvRlxvLUYsNiVRLUV4cG9ydE1hdHJpeEYnRi9GMi1GUzYkLUYjNictRiw2I1EhRictSSNtc0dGJDYjUUVhbGcxX3dpbHNfbWV0cmljMl9xdWFydGljX3Byb2xfbi50eHRGJ0ZaRitGOUY5RlxvLUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGaG5GX28tRiw2JVE9fkV4cG9ydH5NYXRyaXh+dG9+dGV4dH5maWxlLkYnRi9GMkZnb0Y5</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1307" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1305" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">How to proceed: </Font><Font bold="false" encoding="UTF-8">After exporting the matrix to a text file, we compute the rank of the matrix in LinBox. This is most easily done in SageMath, where LinBox is already installed. The above command also shows the number of rows and columns. By subtracting the rank from the number of columns we obtain the \316\264-value.</Font></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1301" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1302" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1449" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Quintic Case: 
</Font></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1447" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L1444" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVEjSTVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSxwb2x5bW9tZW50YUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUkjbW5HRiQ2JFEiNUYnRjkvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORl5vLUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGXW9GX28tRiw2JVFdcH5HZW5lcmF0ZX5hbn5hcmJpdHJhcnl+cXVpbnRpY35wb2x5bm9taWFsLn5UaGVyZX5hcmV+NTZ+Y29lZmZpY2llbnR+ZnVuY3Rpb25zfmFfaS5GJ0YvRjJGZW5GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVEjSTVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSxwb2x5bW9tZW50YUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUkjbW5HRiQ2JFEiNUYnRjkvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORl5vLUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGXW9GX28tRiw2JVFdcH5HZW5lcmF0ZX5hbn5hcmJpdHJhcnl+cXVpbnRpY35wb2x5bm9taWFsLn5UaGVyZX5hcmV+NTZ+Y29lZmZpY2llbnR+ZnVuY3Rpb25zfmFfaS5GJ0YvRjJGZW5GOQ==</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L1442" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEjRTVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYmLUYsNiVRJ2NvZWZmc0YnRi9GMi1GUDYkLUYjNigtRiw2JVEnZXhwYW5kRidGL0YyLUZQNiQtRiM2Ji1GLDYlUSNQQkYnRi9GMi1GUDYkLUYjNictRiw2JVEjSTVGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJIRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjlGYXBGOUY5RmZvLUZQNiYtRiM2Ky1GLDYlUSNwMUYnRi9GMkZmby1GLDYlUSNwMkYnRi9GMkZmby1GLDYlUSNwM0YnRi9GMkZmby1GLDYlUSNwNEYnRi9GMkZhcEY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYXBGOUY5RmFwRjlGOS9GZHFRInxmckYnL0ZncVEifGhyRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZqby9GTkZbcC1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRmpvRmNyLUYsNiVRY3F+R2VuZXJhdGV+dGhlflBERX5vYnRhaW5lZH5mcm9tfnRoZX5Qb2lzc29ufmJyYWNrZXR+b2Z+dGhlfnF1aW50aWN+cG9seW5vbWlhbH5JNX53aXRofnRoZX5IYW1pbHRvbmlhbn5ILkYnRi9GMkZhcEY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEjRTVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYmLUYsNiVRJ2NvZWZmc0YnRi9GMi1GUDYkLUYjNigtRiw2JVEnZXhwYW5kRidGL0YyLUZQNiQtRiM2Ji1GLDYlUSNQQkYnRi9GMi1GUDYkLUYjNictRiw2JVEjSTVGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJIRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjlGYXBGOUY5RmZvLUZQNiYtRiM2Ky1GLDYlUSNwMUYnRi9GMkZmby1GLDYlUSNwMkYnRi9GMkZmby1GLDYlUSNwM0YnRi9GMkZmby1GLDYlUSNwNEYnRi9GMkZhcEY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYXBGOUY5RmFwRjlGOS9GZHFRInxmckYnL0ZncVEifGhyRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZqby9GTkZbcC1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRmpvRmNyLUYsNiVRY3F+R2VuZXJhdGV+dGhlflBERX5vYnRhaW5lZH5mcm9tfnRoZX5Qb2lzc29ufmJyYWNrZXR+b2Z+dGhlfnF1aW50aWN+cG9seW5vbWlhbH5JNX53aXRofnRoZX5IYW1pbHRvbmlhbn5ILkYnRi9GMkZhcEY5</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1448" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1446" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1441" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Exporting the prolongation matrix to a text file:</Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1443" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2JVEkUE1RRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEzUHJvbG9uZ2F0aW9uTWF0cml4RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiotRiw2JVEjRTVGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmhuL0ZORmluLUYsNiVRIm5GJ0YvRjJGWi1JI21uR0YkNiRRIjVGJ0Y5LyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEiO0YnRjlGO0ZnbkZARkJGREZGRkhGaG5GTUZcby1GLDYlUSpEaW1lbnNpb25GJ0YvRjItRlM2JC1GIzYkRitGOUY5RmlvRlxvLUYsNiVRLUV4cG9ydE1hdHJpeEYnRi9GMi1GUzYkLUYjNictRiw2I1EhRictSSNtc0dGJDYjUUVhbGcxX3dpbHNfbWV0cmljMl9xdWludGljX3Byb2xfbi50eHRGJ0ZaRitGOUY5RlxvLUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGaG5GX28tRiw2JVE9fkV4cG9ydH5NYXRyaXh+dG9+dGV4dH5maWxlLkYnRi9GMkZnb0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2JVEkUE1RRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEzUHJvbG9uZ2F0aW9uTWF0cml4RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiotRiw2JVEjRTVGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmhuL0ZORmluLUYsNiVRIm5GJ0YvRjJGWi1JI21uR0YkNiRRIjVGJ0Y5LyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEiO0YnRjlGO0ZnbkZARkJGREZGRkhGaG5GTUZcby1GLDYlUSpEaW1lbnNpb25GJ0YvRjItRlM2JC1GIzYkRitGOUY5RmlvRlxvLUYsNiVRLUV4cG9ydE1hdHJpeEYnRi9GMi1GUzYkLUYjNictRiw2I1EhRictSSNtc0dGJDYjUUVhbGcxX3dpbHNfbWV0cmljMl9xdWludGljX3Byb2xfbi50eHRGJ0ZaRitGOUY5RlxvLUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGaG5GX28tRiw2JVE9fkV4cG9ydH5NYXRyaXh+dG9+dGV4dH5maWxlLkYnRi9GMkZnb0Y5</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1445" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1458" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Sextic Case: 
</Font></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1456" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L1453" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVEjSTZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSxwb2x5bW9tZW50YUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUkjbW5HRiQ2JFEiNkYnRjkvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORl5vLUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGXW9GX28tRiw2JVFccH5HZW5lcmF0ZX5hbn5hcmJpdHJhcnl+c2V4dGljfnBvbHlub21pYWwuflRoZXJlfmFyZX44NH5jb2VmZmljaWVudH5mdW5jdGlvbnN+YV9pLkYnRi9GMkZlbkY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVEjSTZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSxwb2x5bW9tZW50YUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUkjbW5HRiQ2JFEiNkYnRjkvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORl5vLUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGXW9GX28tRiw2JVFccH5HZW5lcmF0ZX5hbn5hcmJpdHJhcnl+c2V4dGljfnBvbHlub21pYWwuflRoZXJlfmFyZX44NH5jb2VmZmljaWVudH5mdW5jdGlvbnN+YV9pLkYnRi9GMkZlbkY5</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L1451" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEjRTZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYmLUYsNiVRJ2NvZWZmc0YnRi9GMi1GUDYkLUYjNigtRiw2JVEnZXhwYW5kRidGL0YyLUZQNiQtRiM2Ji1GLDYlUSNQQkYnRi9GMi1GUDYkLUYjNictRiw2JVEjSTZGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJIRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjlGYXBGOUY5RmZvLUZQNiYtRiM2Ky1GLDYlUSNwMUYnRi9GMkZmby1GLDYlUSNwMkYnRi9GMkZmby1GLDYlUSNwM0YnRi9GMkZmby1GLDYlUSNwNEYnRi9GMkZhcEY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYXBGOUY5RmFwRjlGOS9GZHFRInxmckYnL0ZncVEifGhyRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZqby9GTkZbcC1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRmpvRmNyLUYsNiVRYnF+R2VuZXJhdGV+dGhlflBERX5vYnRhaW5lZH5mcm9tfnRoZX5Qb2lzc29ufmJyYWNrZXR+b2Z+dGhlfnNleHRpY35wb2x5bm9taWFsfkk2fndpdGh+dGhlfkhhbWlsdG9uaWFufkguRidGL0YyRmFwRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEjRTZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYmLUYsNiVRJ2NvZWZmc0YnRi9GMi1GUDYkLUYjNigtRiw2JVEnZXhwYW5kRidGL0YyLUZQNiQtRiM2Ji1GLDYlUSNQQkYnRi9GMi1GUDYkLUYjNictRiw2JVEjSTZGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJIRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjlGYXBGOUY5RmZvLUZQNiYtRiM2Ky1GLDYlUSNwMUYnRi9GMkZmby1GLDYlUSNwMkYnRi9GMkZmby1GLDYlUSNwM0YnRi9GMkZmby1GLDYlUSNwNEYnRi9GMkZhcEY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYXBGOUY5RmFwRjlGOS9GZHFRInxmckYnL0ZncVEifGhyRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZqby9GTkZbcC1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRmpvRmNyLUYsNiVRYnF+R2VuZXJhdGV+dGhlflBERX5vYnRhaW5lZH5mcm9tfnRoZX5Qb2lzc29ufmJyYWNrZXR+b2Z+dGhlfnNleHRpY35wb2x5bm9taWFsfkk2fndpdGh+dGhlfkhhbWlsdG9uaWFufkguRidGL0YyRmFwRjk=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1457" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1455" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1450" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Exporting the prolongation matrix to a text file:</Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1452" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2JVEkUE1TRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEzUHJvbG9uZ2F0aW9uTWF0cml4RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNistRiw2JVEjRTZGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmhuL0ZORmluLUYsNiVRIm5GJ0YvRjJGWkZcby1JI21uR0YkNiRRIjZGJ0Y5LyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEiO0YnRjlGO0ZnbkZARkJGREZGRkhGaG5GTUZcby1GLDYlUSpEaW1lbnNpb25GJ0YvRjItRlM2JC1GIzYkLUYsNiVRJFBNUUYnRi9GMkY5RjlGaW9GXG8tRiw2JVEtRXhwb3J0TWF0cml4RidGL0YyLUZTNiQtRiM2Jy1GLDYjUSFGJy1JI21zR0YkNiNRRGFsZzFfd2lsc19tZXRyaWMyX3NleHRpY19wcm9sX24udHh0RidGWkYrRjlGOUZcby1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRmhuRl9vLUYsNiVRPX5FeHBvcnR+TWF0cml4fnRvfnRleHR+ZmlsZS5GJ0YvRjJGZ29GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2JVEkUE1TRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEzUHJvbG9uZ2F0aW9uTWF0cml4RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNistRiw2JVEjRTZGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmhuL0ZORmluLUYsNiVRIm5GJ0YvRjJGWkZcby1JI21uR0YkNiRRIjZGJ0Y5LyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEiO0YnRjlGO0ZnbkZARkJGREZGRkhGaG5GTUZcby1GLDYlUSpEaW1lbnNpb25GJ0YvRjItRlM2JC1GIzYkLUYsNiVRJFBNUUYnRi9GMkY5RjlGaW9GXG8tRiw2JVEtRXhwb3J0TWF0cml4RidGL0YyLUZTNiQtRiM2Jy1GLDYjUSFGJy1JI21zR0YkNiNRRGFsZzFfd2lsc19tZXRyaWMyX3NleHRpY19wcm9sX24udHh0RidGWkYrRjlGOUZcby1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRmhuRl9vLUYsNiVRPX5FeHBvcnR+TWF0cml4fnRvfnRleHR+ZmlsZS5GJ0YvRjJGZ29GOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1454" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1299" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="presentation" inline-output="false" labelreference="L1" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Equation executable="true" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group></Presentation-Block>
</Worksheet>

==> anc/algorithm1_wils_metric3.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="2020" minor="2"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="true" autoexpanding_sections="true" UserProfileName="Maple Default Profile" NumericFormat-ApplyInteger="true" NumericFormat-ApplyRational="true" NumericFormat-ApplyExponent="false" editable="true">
</View-Properties>
<MapleNet-Properties prettyprint="3" warnlevel="3" compactdisplay="false" preplot="" helpbrowser="standard" displayprecision="-1" echo="1" unitattributes="&quot;fontweight&quot; = &quot;bold&quot;" imaginaryunit="I" longdelim="true" elisiontermsthreshold="10000" elisiondigitsafter="100" elisiondigitsbefore="100" plotdevice="inline" errorbreak="1" plotoptions="" plotdriver="opengl" quiet="false" elisiontermsbefore="100" elisiontermsafter="100" historytimestamp="false" screenwidth="79" indentamount="4" plotoutput="terminal" screenpixelheight="1080" rtablesize="[10, 10]" useclientjvm="true" labelwidth="20" postplot="" typesetting="extended" ansi="false" ansicolor="[]" elisiondigitsthreshold="10000" showassumed="1" ansilprint="false" trailingsemicolon="true" errorcursor="false" labelling="true" screenheight="25" prompt="&gt; " verboseproc="1" latexwidth="8.0" ShowLabels="true"/>
<Styles>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="16" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[40,120,40]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[120,0,14]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Atomic Variable" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[175,0,175]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="true"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.3" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="newline" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
</Styles>
<Startup-Code startupcode=""/>
<Task-table>
    <Task-category name="&lt;default&gt;"/>
</Task-table>
<Task/><Presentation-Block>
<Group view="code" labelreference="L1316" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZOLUkjbWlHRiQ2JVEld2l0aEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYkLUYsNiVRNURpZmZlcmVudGlhbEdlb21ldHJ5RidGL0YyL0YzUSdub3JtYWxGJ0Y9LUkjbW9HRiQ2LVEiOkYnRj0vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkUvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGVEYrLUY2NiQtRiM2JC1GLDYlUSxMaWVBbGdlYnJhc0YnRi9GMkY9Rj1GP0YrLUY2NiQtRiM2JC1GLDYlUSdUZW5zb3JGJ0YvRjJGPUY9Rj9GKy1GNjYkLUYjNiQtRiw2JVEtR3JvdXBBY3Rpb25zRidGL0YyRj1GPUY/RistRjY2JC1GIzYkLUYsNiVRJlRvb2xzRidGL0YyRj1GPUY/LUYsNiVRLFByZWZlcmVuY2VzRidGL0YyLUY2NiQtRiM2KS1GLDYjUSFGJy1JI21zR0YkNiNRMFNob3dGcmFtZVByb21wdEYnLUZANi1RIixGJ0Y9RkMvRkdGMUZIRkpGTEZORlAvRlNRJjAuMGVtRicvRlZRLDAuMzMzMzMzM2VtRictRkA2LVEiJ0YnRj1GQ0ZGRkhGSkZMRk5GUC9GU1EsMC4xMTExMTExZW1GJy9GVkZgcS1GLDYlRkVGL0YyRmNxRj1GPUY/LUZANi1RIn5GJ0Y9RkNGRkZIRkpGTEZORlBGX3FGaHFGW3JGW3JGKy1GNjYkLUYjNiQtRiw2JVEuTGluZWFyQWxnZWJyYUYnRi9GMkY9Rj1GP0ZbckYrLUY2NiQtRiM2JC1GLDYlUSlQREVUb29sc0YnRi9GMkY9Rj1GP0ZbckYrLUY2NiQtRiM2JC1GLDYlUSxKZXRDYWxjdWx1c0YnRi9GMkY9Rj1GP0YrLUY2NiQtRiM2JS1GLDYlUStBcnJheVRvb2xzRidGL0YyLyUrZXhlY3V0YWJsZUdGRUY9Rj1GP0YrLUY2NiQtRiM2JS1GLDYlUSpMaXN0VG9vbHNGJ0YvRjJGanNGPUY9Rj9GW3JGKy1GNjYkLUYjNiUtRiw2JVEwUG9seW5vbWlhbFRvb2xzRidGL0YyRmpzRj1GPUY/RmpzRj0=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZOLUkjbWlHRiQ2JVEld2l0aEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYkLUYsNiVRNURpZmZlcmVudGlhbEdlb21ldHJ5RidGL0YyL0YzUSdub3JtYWxGJ0Y9LUkjbW9HRiQ2LVEiOkYnRj0vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkUvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGVEYrLUY2NiQtRiM2JC1GLDYlUSxMaWVBbGdlYnJhc0YnRi9GMkY9Rj1GP0YrLUY2NiQtRiM2JC1GLDYlUSdUZW5zb3JGJ0YvRjJGPUY9Rj9GKy1GNjYkLUYjNiQtRiw2JVEtR3JvdXBBY3Rpb25zRidGL0YyRj1GPUY/RistRjY2JC1GIzYkLUYsNiVRJlRvb2xzRidGL0YyRj1GPUY/LUYsNiVRLFByZWZlcmVuY2VzRidGL0YyLUY2NiQtRiM2KS1GLDYjUSFGJy1JI21zR0YkNiNRMFNob3dGcmFtZVByb21wdEYnLUZANi1RIixGJ0Y9RkMvRkdGMUZIRkpGTEZORlAvRlNRJjAuMGVtRicvRlZRLDAuMzMzMzMzM2VtRictRkA2LVEiJ0YnRj1GQ0ZGRkhGSkZMRk5GUC9GU1EsMC4xMTExMTExZW1GJy9GVkZgcS1GLDYlRkVGL0YyRmNxRj1GPUY/LUZANi1RIn5GJ0Y9RkNGRkZIRkpGTEZORlBGX3FGaHFGW3JGW3JGKy1GNjYkLUYjNiQtRiw2JVEuTGluZWFyQWxnZWJyYUYnRi9GMkY9Rj1GP0ZbckYrLUY2NiQtRiM2JC1GLDYlUSlQREVUb29sc0YnRi9GMkY9Rj1GP0ZbckYrLUY2NiQtRiM2JC1GLDYlUSxKZXRDYWxjdWx1c0YnRi9GMkY9Rj1GP0YrLUY2NiQtRiM2JS1GLDYlUStBcnJheVRvb2xzRidGL0YyLyUrZXhlY3V0YWJsZUdGRUY9Rj1GP0YrLUY2NiQtRiM2JS1GLDYlUSpMaXN0VG9vbHNGJ0YvRjJGanNGPUY9Rj9GW3JGKy1GNjYkLUYjNiUtRiw2JVEwUG9seW5vbWlhbFRvb2xzRidGL0YyRmpzRj1GPUY/RmpzRj0=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1309" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1310" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Description</Font><Font bold="false">: This Maple worksheet implements Cartan's prolongation method. We apply Cartan's method to the Wils metric with f(x3) = x3^2 (metric 3) to compute the number of Killing tensors up to degree 6.  (Written by Wijnand Steneker under the supervision of prof. Boris Kruglikov. Supplement to the article 'Killing Tensors in Koutras--McIntosh Spacetimes'.)</Font></Text-field><Text-field style="Text" bold="true" layout="Normal"></Text-field><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Comments:</Font></Text-field><Text-field style="Text" bold="true" layout="Normal"><Font bold="false">-Quartic, quintic and sextic case: We cannot compute all the <Font encoding="UTF-8">\316\264-values in Maple. This worksheet also contains code to export the generated prolongation matrices to a text file. The ranks can then be computed exactly using the LinBox package in SageMath. See the attached zip file for Sage code that converts the text-file into an integer matrix.</Font></Font></Text-field><Text-field style="Text" bold="true" layout="Normal"></Text-field><Text-field style="Text" bold="true" layout="Normal"></Text-field><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Results:</Font></Text-field><Text-field style="Text" bold="true" layout="Normal"><Font bold="false">Number of Killing 1-tensors: 0</Font></Text-field><Text-field style="Text" bold="true" layout="Normal"><Font bold="false">Number of Killing 2-tensors: 1</Font></Text-field><Text-field style="Text" bold="true" layout="Normal"><Font bold="false">Number of Killing 3-tensors: 0</Font></Text-field><Text-field style="Text" bold="true" layout="Normal"><Font bold="false">Number of Killing 4-tensors: 1</Font></Text-field><Text-field style="Text" bold="true" layout="Normal"><Font bold="false">Number of Killing 5-tensors: 0</Font></Text-field><Text-field style="Text" bold="true" layout="Normal"><Font bold="false">Number of Killing 6-tensors: 1
</Font></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1337" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1338" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Setup:</Font></Text-field><Text-field style="Text" layout="Normal">Here we define the Wils metric in local coordinates, the Poisson bracket on its cotangent bundle and the Hamiltonian of its geodesic flow.
</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L1311" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYnLUY2NiYtRiM2Ky1GLDYlUSN4MUYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjeDJGJ0YvRjJGQS1GLDYlUSN4M0YnRi9GMkZBLUYsNiVRI3g0RidGL0YyLyUrZXhlY3V0YWJsZUdGSUZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GLDYlUSJNRidGL0YyRl9vRkVGRS1GQjYtUSI6RidGRUZHL0ZLRklGTEZORlBGUkZUL0ZXUSwwLjI3Nzc3NzhlbUYnL0ZaRl9wRl9vRkU=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYnLUY2NiYtRiM2Ky1GLDYlUSN4MUYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjeDJGJ0YvRjJGQS1GLDYlUSN4M0YnRi9GMkZBLUYsNiVRI3g0RidGL0YyLyUrZXhlY3V0YWJsZUdGSUZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GLDYlUSJNRidGL0YyRl9vRkVGRS1GQjYtUSI6RidGRUZHL0ZLRklGTEZORlBGUkZUL0ZXUSwwLjI3Nzc3NzhlbUYnL0ZaRl9wRl9vRkU=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L1303" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzZSLUkjbW5HRiQ2JFEiMkYnRjktRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZpbkZlbi1GLDYlUSN4MUYnRi9GMkZlbi1GLDYlUSRkeDRGJ0YvRjJGZW4tRjY2LVEiJkYnRjlGO0Y+RkBGQkZERkZGSEZobkZqbi1GLDYlUSJzRidGL0YyRmVuLUYsNiVRJGR4M0YnRi9GMkZlbi1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GXnBGZW5GV0Zlbi1GLDYlUSN4NEYnRi9GMkZlbkZnb0ZlbkZhb0Zkb0Zlbi1GLDYlUSRkeDFGJ0YvRjItRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSEZdcEZfcC1GUzYkLUYjNi4tSSVtc3VwR0YkNiVGVy1GIzYkRmVuRjkvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRmVuRltvRmVuLUZecTYlLUYsNiVRI3gzRidGL0YyLUYjNiVGV0YvRjJGYnFGZW4tRlM2JC1GIzYnRmVuLUZecTYlRltvLUYjNiRGV0Y5RmJxRmZwLUZecTYlLUYsNiVRI3gyRidGL0YyRmJyRmJxRjlGOUZlbkZqb0Zlbi1GXnE2JUZgcEZickZicUY5RjlGZW5GZ29GZW5GYW8tRiw2JVEidEYnRi9GMkZlbkZnby1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRl1wRl9wRmNwRmVuRmFvRltzRmVuRmNwRl5zLUYsNiVRJGR4MkYnRi9GMkZlbkZhb0Zbc0ZlbkZhc0Y5RjlGZW4tRjY2LVEiI0YnRjlGO0Y+RkBGQkZERkZGSEZobkZqbi1GLDYlUS9+V2lsc35NZXRyaWN+M0YnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzZSLUkjbW5HRiQ2JFEiMkYnRjktRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZpbkZlbi1GLDYlUSN4MUYnRi9GMkZlbi1GLDYlUSRkeDRGJ0YvRjJGZW4tRjY2LVEiJkYnRjlGO0Y+RkBGQkZERkZGSEZobkZqbi1GLDYlUSJzRidGL0YyRmVuLUYsNiVRJGR4M0YnRi9GMkZlbi1GNjYtUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GXnBGZW5GV0Zlbi1GLDYlUSN4NEYnRi9GMkZlbkZnb0ZlbkZhb0Zkb0Zlbi1GLDYlUSRkeDFGJ0YvRjItRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSEZdcEZfcC1GUzYkLUYjNi4tSSVtc3VwR0YkNiVGVy1GIzYkRmVuRjkvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRmVuRltvRmVuLUZecTYlLUYsNiVRI3gzRidGL0YyLUYjNiVGV0YvRjJGYnFGZW4tRlM2JC1GIzYnRmVuLUZecTYlRltvLUYjNiRGV0Y5RmJxRmZwLUZecTYlLUYsNiVRI3gyRidGL0YyRmJyRmJxRjlGOUZlbkZqb0Zlbi1GXnE2JUZgcEZickZicUY5RjlGZW5GZ29GZW5GYW8tRiw2JVEidEYnRi9GMkZlbkZnby1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRl1wRl9wRmNwRmVuRmFvRltzRmVuRmNwRl5zLUYsNiVRJGR4MkYnRi9GMkZlbkZhb0Zbc0ZlbkZhc0Y5RjlGZW4tRjY2LVEiI0YnRjlGO0Y+RkBGQkZERkZGSEZobkZqbi1GLDYlUS9+V2lsc35NZXRyaWN+M0YnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">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</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1321" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEjUEJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRImZGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJnRidGL0YyRjlGOS1GNjYtUSgmc3JhcnI7RidGOUY7Rj5GQEZCRkRGRkZIRmVuL0ZORmZuLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUZQNiQtRiM2Ji1GLDYlUSdleHBhbmRGJ0YvRjItRlA2JC1GIzYmLUYsNiVRJGFkZEYnRi9GMi1GUDYkLUYjNjAtRiw2JVElZGlmZkYnRi9GMi1GUDYkLUYjNihGVEZXLUYsNiVRInhGJ0YvRjItRjY2LVEnJnNwYXI7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSJpRidGL0YyRjlGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGZW5GX29GZXAtRlA2JC1GIzYoRmluRlctRiw2JVEicEYnRi9GMkZfcUZicUY5RjktRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZjci1GIzYoRmVwLUZQNiQtRiM2KEZpbkZXRlxxRl9xRmJxRjlGOUZlcUZlcC1GUDYkLUYjNihGVEZXRlxyRl9xRmJxRjlGOUY5RldGYnEtRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIxRidGOS1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSEZickZfby1GY3M2JFEiNEYnRjlGOUY5LyUrZXhlY3V0YWJsZUdGPUY5RjlGXHRGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGZW5GX28tRjY2LVEiI0YnRjlGO0Y+RkBGQkZERkZGSEZlbkZfby1GLDYlUTF+UG9pc3Nvbn5icmFja2V0RidGL0YyRlx0Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEjUEJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRImZGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJnRidGL0YyRjlGOS1GNjYtUSgmc3JhcnI7RidGOUY7Rj5GQEZCRkRGRkZIRmVuL0ZORmZuLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUZQNiQtRiM2Ji1GLDYlUSdleHBhbmRGJ0YvRjItRlA2JC1GIzYmLUYsNiVRJGFkZEYnRi9GMi1GUDYkLUYjNjAtRiw2JVElZGlmZkYnRi9GMi1GUDYkLUYjNihGVEZXLUYsNiVRInhGJ0YvRjItRjY2LVEnJnNwYXI7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSJpRidGL0YyRjlGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGZW5GX29GZXAtRlA2JC1GIzYoRmluRlctRiw2JVEicEYnRi9GMkZfcUZicUY5RjktRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZjci1GIzYoRmVwLUZQNiQtRiM2KEZpbkZXRlxxRl9xRmJxRjlGOUZlcUZlcC1GUDYkLUYjNihGVEZXRlxyRl9xRmJxRjlGOUY5RldGYnEtRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIxRidGOS1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSEZickZfby1GY3M2JFEiNEYnRjlGOUY5LyUrZXhlY3V0YWJsZUdGPUY5RjlGXHRGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGZW5GX28tRjY2LVEiI0YnRjlGO0Y+RkBGQkZERkZGSEZlbkZfby1GLDYlUTF+UG9pc3Nvbn5icmFja2V0RidGL0YyRlx0Rjk=</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1324" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEjeHZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSN4MUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRI3gyRidGL0YyRlItRiw2JVEjeDNGJ0YvRjJGUi1GLDYlUSN4NEYnRi9GMi1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEjeHZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSN4MUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRI3gyRidGL0YyRlItRiw2JVEjeDNGJ0YvRjJGUi1GLDYlUSN4NEYnRi9GMi1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1314" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEkZHh2RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEkZHgxRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEkZHgyRidGL0YyRlItRiw2JVEkZHgzRidGL0YyRlItRiw2JVEkZHg0RidGL0YyLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEkZHh2RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEkZHgxRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEkZHgyRidGL0YyRlItRiw2JVEkZHgzRidGL0YyRlItRiw2JVEkZHg0RidGL0YyLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1315" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYxLUkjbWlHRiQ2JVEiUEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRJGFkZEYnRi9GMi1GUzYkLUYjNi8tRlM2JC1GIzYnLUYsNiVRInBGJ0YvRjItRjY2LVEnJnNwYXI7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSJpRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZbcC1GLDYlUSRkeHZGJ0YvRjItRlM2Ji1GIzYlRmJvRmVvRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmpvL0ZOUSwwLjMzMzMzMzNlbUYnRmdvRmJvLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMUYnRjktRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRidGXHAtRmRxNiRRIjRGJ0Y5RmVvRjlGOUZlb0Y5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEiSEYnRi9GMkY1LUYsNiVRMENvbnRyYWN0SW5kaWNlc0YnRi9GMi1GUzYkLUYjNjItRiw2JVEuSW52ZXJzZU1ldHJpY0YnRi9GMi1GUzYkLUYjNiUtRiw2JVEiZ0YnRi9GMkZlb0Y5RjlGanBGZ29GK0Znby1GNjYtUSImRidGOUY7Rj5GQEZCRkRGRkZIRmpvRlxwLUYsNiVRInRGJ0YvRjJGZ29GK0ZqcEZnby1GUzYmLUYjNictRlM2Ji1GIzYnRmNxRmpwRmNxRmVvRjlGOUZkcEZncEZqcC1GUzYmLUYjNictRmRxNiRRIjJGJ0Y5RmpwRmh0RmVvRjlGOUZkcEZncEZlb0Y5RjlGZHBGZ3BGZ29GZW9GOUY5LUY2Ni1RIjtGJ0Y5RjtGXXFGQEZCRkRGRkZIRmpvRk1GZ28tRjY2LVEiI0YnRjlGO0Y+RkBGQkZERkZGSEZqb0ZccC1GLDYlUT5+SGFtaWx0b25pYW5+b2Z+R2VvZGVzaWN+Rmxvd0YnRi9GMkZlb0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYxLUkjbWlHRiQ2JVEiUEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRJGFkZEYnRi9GMi1GUzYkLUYjNi8tRlM2JC1GIzYnLUYsNiVRInBGJ0YvRjItRjY2LVEnJnNwYXI7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSJpRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZbcC1GLDYlUSRkeHZGJ0YvRjItRlM2Ji1GIzYlRmJvRmVvRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmpvL0ZOUSwwLjMzMzMzMzNlbUYnRmdvRmJvLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMUYnRjktRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRidGXHAtRmRxNiRRIjRGJ0Y5RmVvRjlGOUZlb0Y5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEiSEYnRi9GMkY1LUYsNiVRMENvbnRyYWN0SW5kaWNlc0YnRi9GMi1GUzYkLUYjNjItRiw2JVEuSW52ZXJzZU1ldHJpY0YnRi9GMi1GUzYkLUYjNiUtRiw2JVEiZ0YnRi9GMkZlb0Y5RjlGanBGZ29GK0Znby1GNjYtUSImRidGOUY7Rj5GQEZCRkRGRkZIRmpvRlxwLUYsNiVRInRGJ0YvRjJGZ29GK0ZqcEZnby1GUzYmLUYjNictRlM2Ji1GIzYnRmNxRmpwRmNxRmVvRjlGOUZkcEZncEZqcC1GUzYmLUYjNictRmRxNiRRIjJGJ0Y5RmpwRmh0RmVvRjlGOUZkcEZncEZlb0Y5RjlGZHBGZ3BGZ29GZW9GOUY5LUY2Ni1RIjtGJ0Y5RjtGXXFGQEZCRkRGRkZIRmpvRk1GZ28tRjY2LVEiI0YnRjlGO0Y+RkBGQkZERkZGSEZqb0ZccC1GLDYlUT5+SGFtaWx0b25pYW5+b2Z+R2VvZGVzaWN+Rmxvd0YnRi9GMkZlb0Y5</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEiSEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORlMtSSZtZnJhY0dGJDYoLUYjNi4tRiM2Ki1JI21uR0YkNiRRIjJGJ0Y5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GXm8tSSVtc3VwR0YkNiUtRiw2JVEjcDRGJ0YvRjJGZm4vJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRmpuLUZhbzYlLUYsNiVRI3gxRidGL0YyRmZuRmZvRmpuLUZhbzYlLUYsNiVRI3gzRidGL0YyRmZuRmZvRjktRjY2LVEnJnBsdXM7RidGOUY7Rj5GQEZCRkRGRkZIRlJGVC1GIzYqRmZuRmpuRmBvRmpuLUZhbzYlLUYsNiVRI3gyRidGL0YyRmZuRmZvRmpuRl5wRjlGY3AtRiM2Ji1GYW82JS1GLDYlUSNwMUYnRi9GMkZmbkZmb0ZqbkZbcEY5RmNwLUYjNipGZm5Gam4tRiw2JVEjeDRGJ0YvRjJGam5GYXFGam5GY29GOUZjcC1GIzYmLUZhbzYlLUYsNiVRI3AyRidGL0YyRmZuRmZvRmpuRltwRjktRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSEZSRlQtRiM2KEZmbkZqbi1GLDYlUSNwM0YnRi9GMkZqbkZjb0Y5RjlGW3AvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRl1zLyUpYmV2ZWxsZWRHRj1GOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSJIR0YoLCQqJiwuKihJI3A0R0YoIiIjSSN4MUdGJkYzSSN4M0dGJkYzRjMqKEYyRjNJI3gyR0YmRjNGNUYzRjMqJkkjcDFHRihGM0Y0IiIiRjoqKEY5RjpGMkY6SSN4NEdGJkY6RjMqJkkjcDJHRihGM0Y0RjpGOiomSSNwM0dGKEY6RjJGOiEiI0Y6RjQhIiJGQjcjRi4=</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1340" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1339" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Font bold="true">Implementing Cartan's prolongation method (algorithm 1):</Font>
Here we define several procedures that simplify the implementation of algorithm 1. Note that we encode multi-indices as lists (with four entries). 

</Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1322" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY7LUkjbWlHRiQ2JVEmRGlmZkpGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSJ+RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkwtRjY2LVEqJmNvbG9uZXE7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjI3Nzc3NzhlbUYnL0ZORlMtRjY2L1ElcHJvY0YnLyUlYm9sZEdGMS9GM1ElYm9sZEYnLyUrZm9udHdlaWdodEdGZW5GO0Y+RkBGQkZERkZGSEZKRk0tSShtZmVuY2VkR0YkNiQtRiM2KS1GLDYlUSJmRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGSi9GTlEsMC4zMzMzMzMzZW1GJ0Y1LUYsNiVRIkpGJ0YvRjItRjY2LVEtJlByb3BvcnRpb247RidGOUY7Rj5GQEZCRkRGRkZIRlJGVC1GLDYlUSVsaXN0RidGL0YyRjlGOUY1LUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRW3F+VGhpc35wcm9jZWR1cmV+Y29tcHV0ZXN+dGhlfmhpZ2hlcn5vcmRlcn5wYXJ0aWFsfm9mfmF+ZnVuY3Rpb25+YWNjb3JkaW5nfnRvfnRoZX5tdWx0aS1pbmRleH5KLn5GJ0YvRjItSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGTC8lJmRlcHRoR0ZqcC8lKmxpbmVicmVha0dRKG5ld2xpbmVGJ0Y1RjVGNUY1RjUtRiw2JVElZGlmZkYnRi9GMi1GaW42JC1GIzY8Rl1vRmBvRjUtRiw2JVEjeDFGJ0YvRjItRjY2LVEiJEYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GZm8tRmluNiYtRiM2JC1JI21uR0YkNiRRIjFGJ0Y5RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zgb0Y1LUYsNiVRI3gyRidGL0YyRlxyRmZvLUZpbjYmLUYjNiQtRmRyNiRRIjJGJ0Y5RjlGOUZnckZqckZgb0Y1LUYsNiVRI3gzRidGL0YyRlxyRmZvLUZpbjYmLUYjNiQtRmRyNiRRIjNGJ0Y5RjlGOUZnckZqckZgb0Y1LUYsNiVRI3g0RidGL0YyRlxyRmZvLUZpbjYmLUYjNiQtRmRyNiRRIjRGJ0Y5RjlGOUZnckZqckY5RjktRjY2LVEiO0YnRjlGO0Zjb0ZARkJGREZGRkhGSkZURjVGZXAtRjY2L1EkZW5kRidGWEZaRmZuRjtGPkZARkJGREZGRkhGSkZNRjVGVS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRlJGVC8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY7LUkjbWlHRiQ2JVEmRGlmZkpGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSJ+RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkwtRjY2LVEqJmNvbG9uZXE7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjI3Nzc3NzhlbUYnL0ZORlMtRjY2L1ElcHJvY0YnLyUlYm9sZEdGMS9GM1ElYm9sZEYnLyUrZm9udHdlaWdodEdGZW5GO0Y+RkBGQkZERkZGSEZKRk0tSShtZmVuY2VkR0YkNiQtRiM2KS1GLDYlUSJmRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGSi9GTlEsMC4zMzMzMzMzZW1GJ0Y1LUYsNiVRIkpGJ0YvRjItRjY2LVEtJlByb3BvcnRpb247RidGOUY7Rj5GQEZCRkRGRkZIRlJGVC1GLDYlUSVsaXN0RidGL0YyRjlGOUY1LUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRW3F+VGhpc35wcm9jZWR1cmV+Y29tcHV0ZXN+dGhlfmhpZ2hlcn5vcmRlcn5wYXJ0aWFsfm9mfmF+ZnVuY3Rpb25+YWNjb3JkaW5nfnRvfnRoZX5tdWx0aS1pbmRleH5KLn5GJ0YvRjItSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGTC8lJmRlcHRoR0ZqcC8lKmxpbmVicmVha0dRKG5ld2xpbmVGJ0Y1RjVGNUY1RjUtRiw2JVElZGlmZkYnRi9GMi1GaW42JC1GIzY8Rl1vRmBvRjUtRiw2JVEjeDFGJ0YvRjItRjY2LVEiJEYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GZm8tRmluNiYtRiM2JC1JI21uR0YkNiRRIjFGJ0Y5RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zgb0Y1LUYsNiVRI3gyRidGL0YyRlxyRmZvLUZpbjYmLUYjNiQtRmRyNiRRIjJGJ0Y5RjlGOUZnckZqckZgb0Y1LUYsNiVRI3gzRidGL0YyRlxyRmZvLUZpbjYmLUYjNiQtRmRyNiRRIjNGJ0Y5RjlGOUZnckZqckZgb0Y1LUYsNiVRI3g0RidGL0YyRlxyRmZvLUZpbjYmLUYjNiQtRmRyNiRRIjRGJ0Y5RjlGOUZnckZqckY5RjktRjY2LVEiO0YnRjlGO0Zjb0ZARkJGREZGRkhGSkZURjVGZXAtRjY2L1EkZW5kRidGWEZaRmZuRjtGPkZARkJGREZGRkhGSkZNRjVGVS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRlJGVC8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1319" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1366" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1269" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1383" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Note that there are (4 + d -1 choose d) coefficient functions for a polynomial in momenta of degree d.</Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1433" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1385" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">We define a procedure to compute the prolongations of the Killing PDE. The procedure requires the degree d of the Killing tensor as input.</Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L1381" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1382" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1380" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZieC1JI21pR0YkNiVRM1Byb2xvbmdhdGlvbk1hdHJpeEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUY2Ni9RJXByb2NGJy8lJWJvbGRHRjEvRjNRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRlVGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZZLUkobWZlbmNlZEdGJDYkLUYjNi4tRiw2JVEiRkYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRlgvRk5RLDAuMzMzMzMzM2VtRictRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZYRlotRiw2JVEiTUYnRi9GMi1GNjYtUS0mUHJvcG9ydGlvbjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRKGludGVnZXJGJ0YvRjJGXW9GY28tRiw2JVEiZEYnRi9GMkZpb0ZccEY5RjlGY28tRjY2LVEiI0YnRjlGO0Y+RkBGQkZERkZGSEZYRlotRiw2JVFib35Db21wdXRlc350aGV+TSd0aH5wcm9sb25nYXRpb25+bWF0cml4fmZvcn50aGV+S2lsbGluZ35QREV+b2Z+ZGVncmVlfmQuRidGL0YyLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRlkvJSZkZXB0aEdGXXEvJSpsaW5lYnJlYWtHUShuZXdsaW5lRidGY28tRjY2L1EmbG9jYWxGJ0ZSRlRGVkY7Rj5GQEZCRkRGRkZIRlhGWkZjby1GLDYlUSJSRidGL0YyRl1vRmNvLUYsNiVRI1IyRidGL0YyRl1vRmNvLUYsNiVRIkVGJ0YvRjJGXW8tRiw2JVEiZUYnRi9GMkZdby1GLDYlUSJWRidGL0YyRl1vLUYsNiVRInZGJ0YvRjJGXW8tRiw2JVEkTWF0RidGL0YyRl1vLUYsNiVRImlGJ0YvRjJGXW8tRiw2JVEiY0YnRi9GMkZdby1GLDYlUSJrRidGL0YyRl1vLUYsNiVRImpGJ0YvRjJGXW8tRiw2JVEic0YnRi9GMi1GNjYtUSI7RidGOUY7RmBvRkBGQkZERkZGSEZYRk1GaHBGaHBGaHFGNS1GZm42Ji1GIzYkLUYsNiNRIUYnRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZcdEZjb0ZocEZbckY1Rl90Rlx0RmhwRl5yRjUtRiw2JVEtUHJvbG9uZ2F0aW9uRidGL0YyLUZmbjYkLUYjNilGam5GXW9GY29GZm9GXW9GX3BGOUY5Rlx0RmNvRmFyRjUtRiw2JVElbm9wc0YnRi9GMi1GZm42JC1GIzYkRl5yRjlGOUZcdEZjb0ZicC1GLDYlUVJ+R2VuZXJhdGV+dGhlfmVxdWF0aW9uc35vZn50aGV+TSd0aH5wcm9sb25nYXRpb24uRidGL0YyRmhwRmRyRjUtRiw2JVEoSmV0VmFyc0YnRi9GMi1GZm42JC1GIzYoRmZvLUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GaHYtSSNtbkdGJDYkUSIxRidGOUZdb0ZfcEY5RjlGXHRGY29GZ3JGNUZjdS1GZm42JC1GIzYkRmRyRjlGOUZcdEZjb0ZicC1GLDYlUVF+R2VuZXJhdGV+YWxsfnRoZX5qZXR+dmFyaWFibGVzfnB1fnRvfm9yZGVyfk0rMS5GJ0YvRjJGaHBGanJGNS1GLDYlUSdNYXRyaXhGJ0YvRjItRmZuNiQtRiM2LkZhckZdb0ZnckZdb0Zjby1GW3c2JFEiMEYnRjlGXW9GY28tRiw2JVEoc3RvcmFnZUYnRi9GMi1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSdzcGFyc2VGJ0YvRjJGOUY5Rlx0RmNvRmJwLUYsNiVRRX5HZW5lcmF0ZX5hfm1hdHJpeH53aXRofm9ubHl+emVyb2VzLkYnRi9GMkZocEZjby1GNjYvUSRmb3JGJ0ZSRlRGVkY7Rj5GQEZCRkRGRkZIRlhGWkZjb0Zdc0Zjby1GNjYvUSNpbkYnRlJGVEZWRjtGPkZARkJGREZGRkhGWEZaRmNvLUZmbjYmLUYjNiUtRiw2JVEkc2VxRidGL0YyLUZmbjYkLUYjNiotRiw2JVEiYUYnRi9GMkZdb0ZcekZieEZqdi1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSEZndkZaRmFyRjlGOUY5RjlGZnRGaXRGY28tRjY2L1EjZG9GJ0ZSRlRGVkY7Rj5GQEZCRkRGRkZIRlhGWkZcdEZocEZjb0Zjb0Zjb0Zjb0Zjb0Zjb0Zgc0Y1LUZmbjYmLUYjNiUtRiw2JVEnY29lZmZzRidGL0YyLUZmbjYkLUYjNi1GXnItRmZuNiYtRiM2JEZdc0Y5RjlGZnRGaXRGXW9GY29GZHJGXW9GY28tRjY2LVEiJ0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4xMTExMTExZW1GJ0ZaRmNzRmRbbEY5RjlGOUY5RmZ0Rml0LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmNvRmJwLUYsNiVRZm5+RmluZH50aGV+bm9uemVyb35jb2VmZmljaWVudHN+aW5+ZWFjaH5lcXVhdGlvbn5vZn50aGV+UERFLkYnRi9GMkZocEZjb0Zjb0Zjb0Zjb0Zjb0Zjb0Zjc0Y1LUZmbjYmLUYjNiRGY3NGOUY5RmZ0Rml0Rlx0RmhwRmhwRmNvRmNvRmNvRmNvRmNvRmNvRlt5RmNvRmZzRmNvRl55RmNvLUZmbjYmLUYjNiVGZXktRmZuNiQtRiM2Ky1GLDYlUSJiRidGL0YyRl1vRltdbEZieEZqdkZfekZjdS1GZm42JEZhXGxGOUY5RjlGOUY5RmZ0Rml0RmNvRmJ6RmlbbEZocEZjb0Zjb0Zjb0Zjb0Zjb0Zjb0Zjb0Zjb0Zjb0Zjb0Zpc0Y1LUYsNiVRJ1NlYXJjaEYnRi9GMi1GZm42JC1GIzYoRmNzLUZmbjYmLUYjNiRGZnNGOUY5RmZ0Rml0Rl1vRmNvRmRyRjlGOUZcdEZjb0ZicC1GLDYlUVxyflNlYXJjaH5mb3J+dGhlfmluZGV4fm9mfnRoZX5qZXR+dmFyaWFibGV+Y29ycmVzcG9uZGluZ350b350aGV+bm9uemVyb35jb2VmZmljaWVudHN+aW5+dGhlfmxpc3R+b2Z+amV0fnZhcmlhYmxlcy5GJ0YvRjJGaHBGY29GY29GY29GY29GY29GY29GY29GY29GY29GY29GanItRmZuNiYtRiM2JkZdc0Zdb0Zpc0Y5RjlGZnRGaXRGNUZgc0ZnXWxGXHRGY29GYnAtRiw2JVFDfkdlbmVyYXRlfnRoZX5wcm9sb25nYXRpb25+bWF0cml4LkYnRi9GMkZocEZjb0Zjb0Zjb0Zjb0Zjb0Zjby1GNjYvUSRlbmRGJ0ZSRlRGVkY7Rj5GQEZCRkRGRkZIRlhGWkZjb0ZiekZpW2xGaHBGZV5sRmNvRmJ6RmlbbEZjb0Zjb0ZocC1GLDYlUSVldmFsRidGL0YyLUZmbjYkLUYjNihGanJGXW9GY28tRmZuNiYtRiM2My1GLDYlUSN4MUYnRi9GMkZieEZqdkZdby1GLDYlUSN4MkYnRi9GMkZieC1GW3c2JFEiMkYnRjlGXW8tRiw2JVEjeDNGJ0YvRjJGYnhGanZGXW8tRiw2JVEjeDRGJ0YvRjJGYngtRlt3NiRRIjRGJ0Y5LyUrZXhlY3V0YWJsZUdGPUY5RjlGZnRGaXRGZWBsRjlGOUZcdEZjb0ZicC1GLDYlUVB+V2V+ZXZhbHVhdGV+dGhlfm1hdHJpeH5pbn50aGV+cG9pbnR+KDEsMiwxLDQpLkYnRi9GMkZocEZlXmxGY29GT0ZpW2xGZWBsRjk=">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</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1402" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1395" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1351" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1360" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Linear
</Font></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L1357" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEldGltZUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRK0FsZ29yaXRobTFGJ0YvRjItRjY2JC1GIzYlLUkjbW5HRiQ2JFEiMUYnL0YzUSdub3JtYWxGJy8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnRkVGRUZHRkVGRS1JI21vR0YkNi1RIn5GJ0ZFLyUmZmVuY2VHRkkvJSpzZXBhcmF0b3JHRkkvJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGaG4tRks2LVEiI0YnRkVGTkZQRlJGVEZWRlhGWkZmbkZpbi1GLDYlUUF+VGhlcmV+YXJlfn5ub35LaWxsaW5nfnZlY3RvcnMufkYnRi9GMkZHRkU=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEldGltZUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRK0FsZ29yaXRobTFGJ0YvRjItRjY2JC1GIzYlLUkjbW5HRiQ2JFEiMUYnL0YzUSdub3JtYWxGJy8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnRkVGRUZHRkVGRS1JI21vR0YkNi1RIn5GJ0ZFLyUmZmVuY2VHRkkvJSpzZXBhcmF0b3JHRkkvJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGaG4tRks2LVEiI0YnRkVGTkZQRlJGVEZWRlhGWkZmbkZpbi1GLDYlUUF+VGhlcmV+YXJlfn5ub35LaWxsaW5nfnZlY3RvcnMufkYnRi9GMkZHRkU=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIzEwRidGL0Yv">NiQiIiEiIzU=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIzEwRidGL0Yv">NiQiIiIiIzU=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjdGJ0YvRi8=">NiQiIiMiIig=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjRGJ0YvRi8=">NiQiIiQiIiU=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiNEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjFGJ0YvRi8=">NiQiIiUiIiI=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiNUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIjBGJ0YvRi8=">NiQiIiYiIiE=</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1350" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Quadratic</Font></Text-field><Text-field style="Text" bold="true" layout="Normal"></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1349" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1348" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEldGltZUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRK0FsZ29yaXRobTFGJ0YvRjItRjY2JC1GIzYkLUkjbW5HRiQ2JFEiMkYnL0YzUSdub3JtYWxGJ0ZFRkVGRUZFLUkjbW9HRiQ2LVEifkYnRkUvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRk0vJSlzdHJldGNoeUdGTS8lKnN5bW1ldHJpY0dGTS8lKGxhcmdlb3BHRk0vJS5tb3ZhYmxlbGltaXRzR0ZNLyUnYWNjZW50R0ZNLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGZm4tRkg2LVEiI0YnRkVGS0ZORlBGUkZURlZGWEZaRmduLUYsNiVRUX5UaGVyZX5pc35vbmV+S2lsbGluZ34yLXRlbnNvcjp+dGhlfkhhbWlsdG9uaWFuLkYnRi9GMi8lK2V4ZWN1dGFibGVHRk1GRQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEldGltZUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRK0FsZ29yaXRobTFGJ0YvRjItRjY2JC1GIzYkLUkjbW5HRiQ2JFEiMkYnL0YzUSdub3JtYWxGJ0ZFRkVGRUZFLUkjbW9HRiQ2LVEifkYnRkUvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRk0vJSlzdHJldGNoeUdGTS8lKnN5bW1ldHJpY0dGTS8lKGxhcmdlb3BHRk0vJS5tb3ZhYmxlbGltaXRzR0ZNLyUnYWNjZW50R0ZNLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGZm4tRkg2LVEiI0YnRkVGS0ZORlBGUkZURlZGWEZaRmduLUYsNiVRUX5UaGVyZX5pc35vbmV+S2lsbGluZ34yLXRlbnNvcjp+dGhlfkhhbWlsdG9uaWFuLkYnRi9GMi8lK2V4ZWN1dGFibGVHRk1GRQ==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIzMwRidGL0Yv">NiQiIiEiI0k=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIzUwRidGL0Yv">NiQiIiIiI10=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiMkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIzUwRidGL0Yv">NiQiIiMiI10=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiM0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIzM1RidGL0Yv">NiQiIiQiI04=</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1347" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1396" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Cubic:</Font></Text-field><Text-field style="Text" layout="Normal">Running Algorithm1 in Maple is not conclusive. Therefore we need to export the matrices to a text file and compute the ranks using LinBox in SageMath.</Text-field><Text-field style="Text" bold="true" layout="Normal"></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1346" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVErQWxnb3JpdGhtMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUkjbW5HRiQ2JFEiM0YnL0YzUSdub3JtYWxGJy8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnRj5GPi1JI21vR0YkNi1RIn5GJ0Y+LyUmZmVuY2VHRkIvJSpzZXBhcmF0b3JHRkIvJSlzdHJldGNoeUdGQi8lKnN5bW1ldHJpY0dGQi8lKGxhcmdlb3BHRkIvJS5tb3ZhYmxlbGltaXRzR0ZCLyUnYWNjZW50R0ZCLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGV0ZARj4=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVErQWxnb3JpdGhtMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUkjbW5HRiQ2JFEiM0YnL0YzUSdub3JtYWxGJy8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnRj5GPi1JI21vR0YkNi1RIn5GJ0Y+LyUmZmVuY2VHRkIvJSpzZXBhcmF0b3JHRkIvJSlzdHJldGNoeUdGQi8lKnN5bW1ldHJpY0dGQi8lKGxhcmdlb3BHRkIvJS5tb3ZhYmxlbGltaXRzR0ZCLyUnYWNjZW50R0ZCLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGV0ZARj4=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi1RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYsNiRRIzY1RidGL0Yv">NiQiIiEiI2w=</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1344" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L1408" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVEjSTNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSxwb2x5bW9tZW50YUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUkjbW5HRiQ2JFEiM0YnRjkvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORl5vLUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGXW9GX28tRiw2JVFbcH5HZW5lcmF0ZX5hbn5hcmJpdHJhcnl+Y3ViaWN+cG9seW5vbWlhbC5+VGhlcmV+YXJlfjIwfmNvZWZmaWNpZW50fmZ1bmN0aW9uc35hX2kuRidGL0YyRmVuRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVEjSTNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSxwb2x5bW9tZW50YUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUkjbW5HRiQ2JFEiM0YnRjkvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORl5vLUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGXW9GX28tRiw2JVFbcH5HZW5lcmF0ZX5hbn5hcmJpdHJhcnl+Y3ViaWN+cG9seW5vbWlhbC5+VGhlcmV+YXJlfjIwfmNvZWZmaWNpZW50fmZ1bmN0aW9uc35hX2kuRidGL0YyRmVuRjk=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L1407" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEjRTNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYmLUYsNiVRJ2NvZWZmc0YnRi9GMi1GUDYkLUYjNigtRiw2JVEnZXhwYW5kRidGL0YyLUZQNiQtRiM2Ji1GLDYlUSNQQkYnRi9GMi1GUDYkLUYjNictRiw2JVEjSTNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJIRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjlGYXBGOUY5RmZvLUZQNiYtRiM2Ky1GLDYlUSNwMUYnRi9GMkZmby1GLDYlUSNwMkYnRi9GMkZmby1GLDYlUSNwM0YnRi9GMkZmby1GLDYlUSNwNEYnRi9GMkZhcEY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYXBGOUY5RmFwRjlGOS9GZHFRInxmckYnL0ZncVEifGhyRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZqby9GTkZbcC1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRmpvRmNyLUYsNiVRYXF+R2VuZXJhdGV+dGhlflBERX5vYnRhaW5lZH5mcm9tfnRoZX5Qb2lzc29ufmJyYWNrZXR+b2Z+dGhlfmN1YmljfnBvbHlub21pYWx+STN+d2l0aH50aGV+SGFtaWx0b25pYW5+SC5GJ0YvRjJGYXBGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEjRTNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYmLUYsNiVRJ2NvZWZmc0YnRi9GMi1GUDYkLUYjNigtRiw2JVEnZXhwYW5kRidGL0YyLUZQNiQtRiM2Ji1GLDYlUSNQQkYnRi9GMi1GUDYkLUYjNictRiw2JVEjSTNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJIRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjlGYXBGOUY5RmZvLUZQNiYtRiM2Ky1GLDYlUSNwMUYnRi9GMkZmby1GLDYlUSNwMkYnRi9GMkZmby1GLDYlUSNwM0YnRi9GMkZmby1GLDYlUSNwNEYnRi9GMkZhcEY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYXBGOUY5RmFwRjlGOS9GZHFRInxmckYnL0ZncVEifGhyRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZqby9GTkZbcC1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRmpvRmNyLUYsNiVRYXF+R2VuZXJhdGV+dGhlflBERX5vYnRhaW5lZH5mcm9tfnRoZX5Qb2lzc29ufmJyYWNrZXR+b2Z+dGhlfmN1YmljfnBvbHlub21pYWx+STN+d2l0aH50aGV+SGFtaWx0b25pYW5+SC5GJ0YvRjJGYXBGOQ==</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1410" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1409" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2JVEkUE1DRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEzUHJvbG9uZ2F0aW9uTWF0cml4RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNigtRiw2JVEjRTNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJuRidGL0YyRlotSSNtbkdGJDYkUSIzRidGOUY5RjktRjY2LVEiO0YnRjlGO0ZnbkZARkJGREZGRkhGaG5GTS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmhuL0ZORmluLUYsNiVRKkRpbWVuc2lvbkYnRi9GMi1GUzYkLUYjNiRGK0Y5RjlGY29GZm8tRiw2JVEtRXhwb3J0TWF0cml4RidGL0YyLUZTNiQtRiM2Jy1GLDYjUSFGJy1JI21zR0YkNiNRSlBhdGhUby9hbGcxX3dpbHNfbWV0cmljM19jdWJpY19wcm9sX24udHh0RidGWkYrRjlGOUZmby1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRmhuRmlvLUYsNiVRPX5FeHBvcnR+TWF0cml4fnRvfnRleHR+ZmlsZS5GJ0YvRjIvJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2JVEkUE1DRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEzUHJvbG9uZ2F0aW9uTWF0cml4RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNigtRiw2JVEjRTNGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJuRidGL0YyRlotSSNtbkdGJDYkUSIzRidGOUY5RjktRjY2LVEiO0YnRjlGO0ZnbkZARkJGREZGRkhGaG5GTS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmhuL0ZORmluLUYsNiVRKkRpbWVuc2lvbkYnRi9GMi1GUzYkLUYjNiRGK0Y5RjlGY29GZm8tRiw2JVEtRXhwb3J0TWF0cml4RidGL0YyLUZTNiQtRiM2Jy1GLDYjUSFGJy1JI21zR0YkNiNRSlBhdGhUby9hbGcxX3dpbHNfbWV0cmljM19jdWJpY19wcm9sX24udHh0RidGWkYrRjlGOUZmby1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRmhuRmlvLUYsNiVRPX5FeHBvcnR+TWF0cml4fnRvfnRleHR+ZmlsZS5GJ0YvRjIvJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1412" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1414" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1405" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1294" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Quartic Case: 
</Font></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1434" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L1439" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVEjSTRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSxwb2x5bW9tZW50YUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUkjbW5HRiQ2JFEiNEYnRjkvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORl5vLUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGXW9GX28tRiw2JVFdcH5HZW5lcmF0ZX5hbn5hcmJpdHJhcnl+cXVhcnRpY35wb2x5bm9taWFsLn5UaGVyZX5hcmV+MzV+Y29lZmZpY2llbnR+ZnVuY3Rpb25zfmFfaS5GJ0YvRjJGZW5GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVEjSTRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSxwb2x5bW9tZW50YUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUkjbW5HRiQ2JFEiNEYnRjkvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORl5vLUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGXW9GX28tRiw2JVFdcH5HZW5lcmF0ZX5hbn5hcmJpdHJhcnl+cXVhcnRpY35wb2x5bm9taWFsLn5UaGVyZX5hcmV+MzV+Y29lZmZpY2llbnR+ZnVuY3Rpb25zfmFfaS5GJ0YvRjJGZW5GOQ==</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L1438" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEjRTRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYmLUYsNiVRJ2NvZWZmc0YnRi9GMi1GUDYkLUYjNigtRiw2JVEnZXhwYW5kRidGL0YyLUZQNiQtRiM2Ji1GLDYlUSNQQkYnRi9GMi1GUDYkLUYjNictRiw2JVEjSTRGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJIRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjlGYXBGOUY5RmZvLUZQNiYtRiM2Ky1GLDYlUSNwMUYnRi9GMkZmby1GLDYlUSNwMkYnRi9GMkZmby1GLDYlUSNwM0YnRi9GMkZmby1GLDYlUSNwNEYnRi9GMkZhcEY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYXBGOUY5RmFwRjlGOS9GZHFRInxmckYnL0ZncVEifGhyRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZqby9GTkZbcC1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRmpvRmNyLUYsNiVRYXF+R2VuZXJhdGV+dGhlflBERX5vYnRhaW5lZH5mcm9tfnRoZX5Qb2lzc29ufmJyYWNrZXR+b2Z+dGhlfmN1YmljfnBvbHlub21pYWx+STR+d2l0aH50aGV+SGFtaWx0b25pYW5+SC5GJ0YvRjJGYXBGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEjRTRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYmLUYsNiVRJ2NvZWZmc0YnRi9GMi1GUDYkLUYjNigtRiw2JVEnZXhwYW5kRidGL0YyLUZQNiQtRiM2Ji1GLDYlUSNQQkYnRi9GMi1GUDYkLUYjNictRiw2JVEjSTRGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJIRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjlGYXBGOUY5RmZvLUZQNiYtRiM2Ky1GLDYlUSNwMUYnRi9GMkZmby1GLDYlUSNwMkYnRi9GMkZmby1GLDYlUSNwM0YnRi9GMkZmby1GLDYlUSNwNEYnRi9GMkZhcEY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYXBGOUY5RmFwRjlGOS9GZHFRInxmckYnL0ZncVEifGhyRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZqby9GTkZbcC1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRmpvRmNyLUYsNiVRYXF+R2VuZXJhdGV+dGhlflBERX5vYnRhaW5lZH5mcm9tfnRoZX5Qb2lzc29ufmJyYWNrZXR+b2Z+dGhlfmN1YmljfnBvbHlub21pYWx+STR+d2l0aH50aGV+SGFtaWx0b25pYW5+SC5GJ0YvRjJGYXBGOQ==</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1435" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1437" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1418" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Exporting the prolongation matrix to a text file:</Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1317" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2JVEkUE1RRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEzUHJvbG9uZ2F0aW9uTWF0cml4RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNistRiw2JVEjRTRGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmhuL0ZORmluLUYsNiVRIm5GJ0YvRjJGWkZcby1JI21uR0YkNiRRIjRGJ0Y5LyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEiO0YnRjlGO0ZnbkZARkJGREZGRkhGaG5GTUZcby1GLDYlUSpEaW1lbnNpb25GJ0YvRjItRlM2JC1GIzYkRitGOUY5RmlvRlxvLUYsNiVRLUV4cG9ydE1hdHJpeEYnRi9GMi1GUzYkLUYjNictRiw2I1EhRictSSNtc0dGJDYjUUVhbGcxX3dpbHNfbWV0cmljM19xdWFydGljX3Byb2xfbi50eHRGJ0ZaRitGOUY5RlxvLUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGaG5GX28tRiw2JVE9fkV4cG9ydH5NYXRyaXh+dG9+dGV4dH5maWxlLkYnRi9GMkZnb0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2JVEkUE1RRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEzUHJvbG9uZ2F0aW9uTWF0cml4RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNistRiw2JVEjRTRGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmhuL0ZORmluLUYsNiVRIm5GJ0YvRjJGWkZcby1JI21uR0YkNiRRIjRGJ0Y5LyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEiO0YnRjlGO0ZnbkZARkJGREZGRkhGaG5GTUZcby1GLDYlUSpEaW1lbnNpb25GJ0YvRjItRlM2JC1GIzYkRitGOUY5RmlvRlxvLUYsNiVRLUV4cG9ydE1hdHJpeEYnRi9GMi1GUzYkLUYjNictRiw2I1EhRictSSNtc0dGJDYjUUVhbGcxX3dpbHNfbWV0cmljM19xdWFydGljX3Byb2xfbi50eHRGJ0ZaRitGOUY5RlxvLUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGaG5GX28tRiw2JVE9fkV4cG9ydH5NYXRyaXh+dG9+dGV4dH5maWxlLkYnRi9GMkZnb0Y5</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1307" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1305" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">How to proceed: </Font><Font bold="false" encoding="UTF-8">After exporting the matrix to a text file, we compute the rank of the matrix in LinBox. This is most easily done in SageMath, where LinBox is already installed. The above command also shows the number of rows and columns. By subtracting the rank from the number of columns we obtain the \316\264-value.</Font></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1301" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1302" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1449" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Quintic Case: 
</Font></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1447" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L1444" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVEjSTVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSxwb2x5bW9tZW50YUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUkjbW5HRiQ2JFEiNUYnRjkvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORl5vLUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGXW9GX28tRiw2JVFdcH5HZW5lcmF0ZX5hbn5hcmJpdHJhcnl+cXVpbnRpY35wb2x5bm9taWFsLn5UaGVyZX5hcmV+NTZ+Y29lZmZpY2llbnR+ZnVuY3Rpb25zfmFfaS5GJ0YvRjJGZW5GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVEjSTVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSxwb2x5bW9tZW50YUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUkjbW5HRiQ2JFEiNUYnRjkvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORl5vLUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGXW9GX28tRiw2JVFdcH5HZW5lcmF0ZX5hbn5hcmJpdHJhcnl+cXVpbnRpY35wb2x5bm9taWFsLn5UaGVyZX5hcmV+NTZ+Y29lZmZpY2llbnR+ZnVuY3Rpb25zfmFfaS5GJ0YvRjJGZW5GOQ==</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L1442" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEjRTVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYmLUYsNiVRJ2NvZWZmc0YnRi9GMi1GUDYkLUYjNigtRiw2JVEnZXhwYW5kRidGL0YyLUZQNiQtRiM2Ji1GLDYlUSNQQkYnRi9GMi1GUDYkLUYjNictRiw2JVEjSTVGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJIRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjlGYXBGOUY5RmZvLUZQNiYtRiM2Ky1GLDYlUSNwMUYnRi9GMkZmby1GLDYlUSNwMkYnRi9GMkZmby1GLDYlUSNwM0YnRi9GMkZmby1GLDYlUSNwNEYnRi9GMkZhcEY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYXBGOUY5RmFwRjlGOS9GZHFRInxmckYnL0ZncVEifGhyRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZqby9GTkZbcC1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRmpvRmNyLUYsNiVRY3F+R2VuZXJhdGV+dGhlflBERX5vYnRhaW5lZH5mcm9tfnRoZX5Qb2lzc29ufmJyYWNrZXR+b2Z+dGhlfnF1aW50aWN+cG9seW5vbWlhbH5JNX53aXRofnRoZX5IYW1pbHRvbmlhbn5ILkYnRi9GMkZhcEY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEjRTVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYmLUYsNiVRJ2NvZWZmc0YnRi9GMi1GUDYkLUYjNigtRiw2JVEnZXhwYW5kRidGL0YyLUZQNiQtRiM2Ji1GLDYlUSNQQkYnRi9GMi1GUDYkLUYjNictRiw2JVEjSTVGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJIRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjlGYXBGOUY5RmZvLUZQNiYtRiM2Ky1GLDYlUSNwMUYnRi9GMkZmby1GLDYlUSNwMkYnRi9GMkZmby1GLDYlUSNwM0YnRi9GMkZmby1GLDYlUSNwNEYnRi9GMkZhcEY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYXBGOUY5RmFwRjlGOS9GZHFRInxmckYnL0ZncVEifGhyRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZqby9GTkZbcC1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRmpvRmNyLUYsNiVRY3F+R2VuZXJhdGV+dGhlflBERX5vYnRhaW5lZH5mcm9tfnRoZX5Qb2lzc29ufmJyYWNrZXR+b2Z+dGhlfnF1aW50aWN+cG9seW5vbWlhbH5JNX53aXRofnRoZX5IYW1pbHRvbmlhbn5ILkYnRi9GMkZhcEY5</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1448" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1446" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1441" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Exporting the prolongation matrix to a text file:</Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1443" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2JVEkUE1RRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEzUHJvbG9uZ2F0aW9uTWF0cml4RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiotRiw2JVEjRTVGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmhuL0ZORmluLUYsNiVRIm5GJ0YvRjJGWi1JI21uR0YkNiRRIjVGJ0Y5LyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEiO0YnRjlGO0ZnbkZARkJGREZGRkhGaG5GTUZcby1GLDYlUSpEaW1lbnNpb25GJ0YvRjItRlM2JC1GIzYkRitGOUY5RmlvRlxvLUYsNiVRLUV4cG9ydE1hdHJpeEYnRi9GMi1GUzYkLUYjNictRiw2I1EhRictSSNtc0dGJDYjUUVhbGcxX3dpbHNfbWV0cmljM19xdWludGljX3Byb2xfbi50eHRGJ0ZaRitGOUY5RlxvLUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGaG5GX28tRiw2JVE9fkV4cG9ydH5NYXRyaXh+dG9+dGV4dH5maWxlLkYnRi9GMkZnb0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2JVEkUE1RRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEzUHJvbG9uZ2F0aW9uTWF0cml4RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiotRiw2JVEjRTVGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmhuL0ZORmluLUYsNiVRIm5GJ0YvRjJGWi1JI21uR0YkNiRRIjVGJ0Y5LyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEiO0YnRjlGO0ZnbkZARkJGREZGRkhGaG5GTUZcby1GLDYlUSpEaW1lbnNpb25GJ0YvRjItRlM2JC1GIzYkRitGOUY5RmlvRlxvLUYsNiVRLUV4cG9ydE1hdHJpeEYnRi9GMi1GUzYkLUYjNictRiw2I1EhRictSSNtc0dGJDYjUUVhbGcxX3dpbHNfbWV0cmljM19xdWludGljX3Byb2xfbi50eHRGJ0ZaRitGOUY5RlxvLUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGaG5GX28tRiw2JVE9fkV4cG9ydH5NYXRyaXh+dG9+dGV4dH5maWxlLkYnRi9GMkZnb0Y5</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1445" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1458" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Sextic Case: 
</Font></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1456" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L1453" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVEjSTZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSxwb2x5bW9tZW50YUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUkjbW5HRiQ2JFEiNkYnRjkvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORl5vLUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGXW9GX28tRiw2JVFccH5HZW5lcmF0ZX5hbn5hcmJpdHJhcnl+c2V4dGljfnBvbHlub21pYWwuflRoZXJlfmFyZX44NH5jb2VmZmljaWVudH5mdW5jdGlvbnN+YV9pLkYnRi9GMkZlbkY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVEjSTZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSxwb2x5bW9tZW50YUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUkjbW5HRiQ2JFEiNkYnRjkvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORl5vLUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGXW9GX28tRiw2JVFccH5HZW5lcmF0ZX5hbn5hcmJpdHJhcnl+c2V4dGljfnBvbHlub21pYWwuflRoZXJlfmFyZX44NH5jb2VmZmljaWVudH5mdW5jdGlvbnN+YV9pLkYnRi9GMkZlbkY5</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L1451" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEjRTZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYmLUYsNiVRJ2NvZWZmc0YnRi9GMi1GUDYkLUYjNigtRiw2JVEnZXhwYW5kRidGL0YyLUZQNiQtRiM2Ji1GLDYlUSNQQkYnRi9GMi1GUDYkLUYjNictRiw2JVEjSTZGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJIRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjlGYXBGOUY5RmZvLUZQNiYtRiM2Ky1GLDYlUSNwMUYnRi9GMkZmby1GLDYlUSNwMkYnRi9GMkZmby1GLDYlUSNwM0YnRi9GMkZmby1GLDYlUSNwNEYnRi9GMkZhcEY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYXBGOUY5RmFwRjlGOS9GZHFRInxmckYnL0ZncVEifGhyRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZqby9GTkZbcC1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRmpvRmNyLUYsNiVRYnF+R2VuZXJhdGV+dGhlflBERX5vYnRhaW5lZH5mcm9tfnRoZX5Qb2lzc29ufmJyYWNrZXR+b2Z+dGhlfnNleHRpY35wb2x5bm9taWFsfkk2fndpdGh+dGhlfkhhbWlsdG9uaWFufkguRidGL0YyRmFwRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEjRTZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYmLUYsNiVRJ2NvZWZmc0YnRi9GMi1GUDYkLUYjNigtRiw2JVEnZXhwYW5kRidGL0YyLUZQNiQtRiM2Ji1GLDYlUSNQQkYnRi9GMi1GUDYkLUYjNictRiw2JVEjSTZGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJIRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjlGYXBGOUY5RmZvLUZQNiYtRiM2Ky1GLDYlUSNwMUYnRi9GMkZmby1GLDYlUSNwMkYnRi9GMkZmby1GLDYlUSNwM0YnRi9GMkZmby1GLDYlUSNwNEYnRi9GMkZhcEY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYXBGOUY5RmFwRjlGOS9GZHFRInxmckYnL0ZncVEifGhyRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZqby9GTkZbcC1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRmpvRmNyLUYsNiVRYnF+R2VuZXJhdGV+dGhlflBERX5vYnRhaW5lZH5mcm9tfnRoZX5Qb2lzc29ufmJyYWNrZXR+b2Z+dGhlfnNleHRpY35wb2x5bm9taWFsfkk2fndpdGh+dGhlfkhhbWlsdG9uaWFufkguRidGL0YyRmFwRjk=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1457" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1455" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1450" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Exporting the prolongation matrix to a text file:</Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1452" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2JVEkUE1TRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEzUHJvbG9uZ2F0aW9uTWF0cml4RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNistRiw2JVEjRTZGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmhuL0ZORmluLUYsNiVRIm5GJ0YvRjJGWkZcby1JI21uR0YkNiRRIjZGJ0Y5LyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEiO0YnRjlGO0ZnbkZARkJGREZGRkhGaG5GTUZcby1GLDYlUSpEaW1lbnNpb25GJ0YvRjItRlM2JC1GIzYkLUYsNiVRJFBNUUYnRi9GMkY5RjlGaW9GXG8tRiw2JVEtRXhwb3J0TWF0cml4RidGL0YyLUZTNiQtRiM2Jy1GLDYjUSFGJy1JI21zR0YkNiNRRGFsZzFfd2lsc19tZXRyaWMzX3NleHRpY19wcm9sX24udHh0RidGWkYrRjlGOUZcby1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRmhuRl9vLUYsNiVRPX5FeHBvcnR+TWF0cml4fnRvfnRleHR+ZmlsZS5GJ0YvRjJGZ29GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYzLUkjbWlHRiQ2JVEkUE1TRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEzUHJvbG9uZ2F0aW9uTWF0cml4RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNistRiw2JVEjRTZGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmhuL0ZORmluLUYsNiVRIm5GJ0YvRjJGWkZcby1JI21uR0YkNiRRIjZGJ0Y5LyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEiO0YnRjlGO0ZnbkZARkJGREZGRkhGaG5GTUZcby1GLDYlUSpEaW1lbnNpb25GJ0YvRjItRlM2JC1GIzYkLUYsNiVRJFBNUUYnRi9GMkY5RjlGaW9GXG8tRiw2JVEtRXhwb3J0TWF0cml4RidGL0YyLUZTNiQtRiM2Jy1GLDYjUSFGJy1JI21zR0YkNiNRRGFsZzFfd2lsc19tZXRyaWMzX3NleHRpY19wcm9sX24udHh0RidGWkYrRjlGOUZcby1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRmhuRl9vLUYsNiVRPX5FeHBvcnR+TWF0cml4fnRvfnRleHR+ZmlsZS5GJ0YvRjJGZ29GOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1454" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1299" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="presentation" inline-output="false" labelreference="L1" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Equation executable="true" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group></Presentation-Block>
</Worksheet>

==> anc/algorithm2_ppwave_metric1.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="2020" minor="2"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="true" autoexpanding_sections="true" UserProfileName="Maple Default Profile" NumericFormat-ApplyInteger="true" NumericFormat-ApplyRational="true" NumericFormat-ApplyExponent="false" editable="true">
</View-Properties>
<MapleNet-Properties prettyprint="3" warnlevel="3" compactdisplay="false" preplot="" helpbrowser="standard" displayprecision="-1" echo="1" unitattributes="&quot;fontweight&quot; = &quot;bold&quot;" imaginaryunit="I" longdelim="true" elisiontermsthreshold="10000" elisiondigitsafter="100" elisiondigitsbefore="100" plotdevice="inline" errorbreak="1" plotoptions="" plotdriver="opengl" quiet="false" elisiontermsbefore="100" elisiontermsafter="100" historytimestamp="false" screenwidth="79" indentamount="4" plotoutput="terminal" screenpixelheight="1080" rtablesize="[10, 10]" useclientjvm="true" labelwidth="20" postplot="" typesetting="extended" ansi="false" ansicolor="[]" elisiondigitsthreshold="10000" showassumed="1" ansilprint="false" trailingsemicolon="true" errorcursor="false" labelling="true" screenheight="25" prompt="&gt; " verboseproc="1" latexwidth="8.0" ShowLabels="true"/>
<Styles>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="16" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[40,120,40]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[120,0,14]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Atomic Variable" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[175,0,175]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="true"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.3" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="newline" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
</Styles>
<Startup-Code startupcode=""/>
<Task-table>
    <Task-category name="&lt;default&gt;"/>
</Task-table>
<Task/><Presentation-Block>
<Group view="code" labelreference="L1316" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZOLUkjbWlHRiQ2JVEld2l0aEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYkLUYsNiVRNURpZmZlcmVudGlhbEdlb21ldHJ5RidGL0YyL0YzUSdub3JtYWxGJ0Y9LUkjbW9HRiQ2LVEiOkYnRj0vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkUvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGVEYrLUY2NiQtRiM2JC1GLDYlUSxMaWVBbGdlYnJhc0YnRi9GMkY9Rj1GP0YrLUY2NiQtRiM2JC1GLDYlUSdUZW5zb3JGJ0YvRjJGPUY9Rj9GKy1GNjYkLUYjNiQtRiw2JVEtR3JvdXBBY3Rpb25zRidGL0YyRj1GPUY/RistRjY2JC1GIzYkLUYsNiVRJlRvb2xzRidGL0YyRj1GPUY/LUYsNiVRLFByZWZlcmVuY2VzRidGL0YyLUY2NiQtRiM2KS1GLDYjUSFGJy1JI21zR0YkNiNRMFNob3dGcmFtZVByb21wdEYnLUZANi1RIixGJ0Y9RkMvRkdGMUZIRkpGTEZORlAvRlNRJjAuMGVtRicvRlZRLDAuMzMzMzMzM2VtRictRkA2LVEiJ0YnRj1GQ0ZGRkhGSkZMRk5GUC9GU1EsMC4xMTExMTExZW1GJy9GVkZgcS1GLDYlRkVGL0YyRmNxRj1GPUY/LUZANi1RIn5GJ0Y9RkNGRkZIRkpGTEZORlBGX3FGaHFGW3JGW3JGKy1GNjYkLUYjNiQtRiw2JVEuTGluZWFyQWxnZWJyYUYnRi9GMkY9Rj1GP0ZbckYrLUY2NiQtRiM2JC1GLDYlUSlQREVUb29sc0YnRi9GMkY9Rj1GP0ZbckYrLUY2NiQtRiM2JC1GLDYlUSxKZXRDYWxjdWx1c0YnRi9GMkY9Rj1GP0YrLUY2NiQtRiM2JS1GLDYlUStBcnJheVRvb2xzRidGL0YyLyUrZXhlY3V0YWJsZUdGRUY9Rj1GP0YrLUY2NiQtRiM2JS1GLDYlUSpMaXN0VG9vbHNGJ0YvRjJGanNGPUY9Rj9GW3JGKy1GNjYkLUYjNiUtRiw2JVEwUG9seW5vbWlhbFRvb2xzRidGL0YyRmpzRj1GPUY/RmpzRj0=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZOLUkjbWlHRiQ2JVEld2l0aEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYkLUYsNiVRNURpZmZlcmVudGlhbEdlb21ldHJ5RidGL0YyL0YzUSdub3JtYWxGJ0Y9LUkjbW9HRiQ2LVEiOkYnRj0vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkUvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGVEYrLUY2NiQtRiM2JC1GLDYlUSxMaWVBbGdlYnJhc0YnRi9GMkY9Rj1GP0YrLUY2NiQtRiM2JC1GLDYlUSdUZW5zb3JGJ0YvRjJGPUY9Rj9GKy1GNjYkLUYjNiQtRiw2JVEtR3JvdXBBY3Rpb25zRidGL0YyRj1GPUY/RistRjY2JC1GIzYkLUYsNiVRJlRvb2xzRidGL0YyRj1GPUY/LUYsNiVRLFByZWZlcmVuY2VzRidGL0YyLUY2NiQtRiM2KS1GLDYjUSFGJy1JI21zR0YkNiNRMFNob3dGcmFtZVByb21wdEYnLUZANi1RIixGJ0Y9RkMvRkdGMUZIRkpGTEZORlAvRlNRJjAuMGVtRicvRlZRLDAuMzMzMzMzM2VtRictRkA2LVEiJ0YnRj1GQ0ZGRkhGSkZMRk5GUC9GU1EsMC4xMTExMTExZW1GJy9GVkZgcS1GLDYlRkVGL0YyRmNxRj1GPUY/LUZANi1RIn5GJ0Y9RkNGRkZIRkpGTEZORlBGX3FGaHFGW3JGW3JGKy1GNjYkLUYjNiQtRiw2JVEuTGluZWFyQWxnZWJyYUYnRi9GMkY9Rj1GP0ZbckYrLUY2NiQtRiM2JC1GLDYlUSlQREVUb29sc0YnRi9GMkY9Rj1GP0ZbckYrLUY2NiQtRiM2JC1GLDYlUSxKZXRDYWxjdWx1c0YnRi9GMkY9Rj1GP0YrLUY2NiQtRiM2JS1GLDYlUStBcnJheVRvb2xzRidGL0YyLyUrZXhlY3V0YWJsZUdGRUY9Rj1GP0YrLUY2NiQtRiM2JS1GLDYlUSpMaXN0VG9vbHNGJ0YvRjJGanNGPUY9Rj9GW3JGKy1GNjYkLUYjNiUtRiw2JVEwUG9seW5vbWlhbFRvb2xzRidGL0YyRmpzRj1GPUY/RmpzRj0=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1309" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1310" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Description</Font><Font bold="false">: This Maple worksheet implements algorithm 2. We apply algorithm2 to the conformally flat pp-wave with f(x3) = 1 (metric 1) to compute the number of syzygies (relations) among Killing tensors.  (Written by Wijnand Steneker under the supervision of prof. Boris Kruglikov. Supplement to the article 'Killing Tensors in Koutras--McIntosh Spacetimes'.)</Font></Text-field><Text-field style="Text" bold="true" layout="Normal"></Text-field><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Required data from algorithm1:</Font></Text-field><Text-field style="Text" layout="Normal">- We need 2 prolongations in the linear case to find all compatibility conditions (i.e. the third prolongation of the Killing PDE has no compatibility conditions). </Text-field><Text-field style="Text" layout="Normal">- We need 5 prolongations in the quadratic case to find all compatibility conditions.</Text-field><Text-field style="Text" layout="Normal">- We do not need the truncated cubic integrals, because we find that all cubic integrals are reducible.</Text-field><Text-field style="Text" bold="true" layout="Normal"></Text-field><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Comments:</Font></Text-field><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">- </Font><Font bold="false">NB: The mtaylor command in Maple terminates the taylor expansion <Font italic="true">below</Font> the specified order. Thus, if we want to have a Taylor expansion up to order K, we must specify K+1 in the input of the mtaylor command.</Font></Text-field><Text-field style="Text" bold="true" layout="Normal"></Text-field><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Results:</Font></Text-field><Text-field style="Text" bold="true" layout="Normal"><Font bold="false">Number of relations among Killing 1-tensors: 1</Font></Text-field><Text-field style="Text" bold="true" layout="Normal"><Font bold="false">Number of relations among Killing 1- and 2-tensors: 112</Font></Text-field><Text-field style="Text" bold="true" layout="Normal"><Font bold="false">Number of relations among Killing 2-tensors: 196</Font></Text-field><Text-field style="Text" bold="true" layout="Normal"></Text-field><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Conclusion:</Font></Text-field><Text-field style="Text" bold="true" layout="Normal"><Font bold="false">Using the results from algorithm 1 we conclude that there is one irreducible Killing 2-tensors (not being the Hamiltonian), there are no irreducible Killing tensors of degree 3 and 4.</Font></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1337" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1338" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Setup:</Font></Text-field><Text-field style="Text" layout="Normal">Here we define the conformally flat pp-wave metric in local coordinates, the Poisson bracket on its cotangent bundle and the Hamiltonian of its geodesic flow.
</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L1311" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYnLUY2NiYtRiM2Ky1GLDYlUSN4MUYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjeDJGJ0YvRjJGQS1GLDYlUSN4M0YnRi9GMkZBLUYsNiVRI3g0RidGL0YyLyUrZXhlY3V0YWJsZUdGSUZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GLDYlUSJNRidGL0YyRl9vRkVGRS1GQjYtUSI6RidGRUZHL0ZLRklGTEZORlBGUkZUL0ZXUSwwLjI3Nzc3NzhlbUYnL0ZaRl9wRl9vRkU=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYnLUY2NiYtRiM2Ky1GLDYlUSN4MUYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjeDJGJ0YvRjJGQS1GLDYlUSN4M0YnRi9GMkZBLUYsNiVRI3g0RidGL0YyLyUrZXhlY3V0YWJsZUdGSUZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GLDYlUSJNRidGL0YyRl9vRkVGRS1GQjYtUSI6RidGRUZHL0ZLRklGTEZORlBGUkZUL0ZXUSwwLjI3Nzc3NzhlbUYnL0ZaRl9wRl9vRkU=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L1303" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzZELUkjbW5HRiQ2JFEiMkYnRjktRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZpbi1GLDYlUSRkeDRGJ0YvRjJGZW4tRjY2LVEiJkYnRjlGO0Y+RkBGQkZERkZGSEZobkZqbi1GLDYlUSJzRidGL0YyRmVuLUYsNiVRJGR4M0YnRi9GMi1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORltwRlctRlM2JC1GIzYoRmVuLUklbXN1cEdGJDYlLUYsNiVRI3gxRidGL0YyLUYjNiVGV0YvRjIvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRmdvLUZicDYlLUYsNiVRI3gyRidGL0YyRmdwRmlwLyUrZXhlY3V0YWJsZUdGPUY5RjlGZW5GZG9GZW5GXm8tRiw2JVEidEYnRi9GMkZlbkZkby1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRmpvRlxwLUYsNiVRJGR4MUYnRi9GMkZlbkZeb0ZjcUZlbkZpcUZmcS1GLDYlUSRkeDJGJ0YvRjJGZW5GXm9GY3FGZW5GXHJGYXFGOUY5RmVuLUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGaG5Gam4tRiw2JVFEfk1ldHJpY34xLH5jb25mb3JtYWxseX5mbGF0fnBwfndhdmVGJ0YvRjJGYXFGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzZELUkjbW5HRiQ2JFEiMkYnRjktRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZpbi1GLDYlUSRkeDRGJ0YvRjJGZW4tRjY2LVEiJkYnRjlGO0Y+RkBGQkZERkZGSEZobkZqbi1GLDYlUSJzRidGL0YyRmVuLUYsNiVRJGR4M0YnRi9GMi1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORltwRlctRlM2JC1GIzYoRmVuLUklbXN1cEdGJDYlLUYsNiVRI3gxRidGL0YyLUYjNiVGV0YvRjIvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRmdvLUZicDYlLUYsNiVRI3gyRidGL0YyRmdwRmlwLyUrZXhlY3V0YWJsZUdGPUY5RjlGZW5GZG9GZW5GXm8tRiw2JVEidEYnRi9GMkZlbkZkby1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRmpvRlxwLUYsNiVRJGR4MUYnRi9GMkZlbkZeb0ZjcUZlbkZpcUZmcS1GLDYlUSRkeDJGJ0YvRjJGZW5GXm9GY3FGZW5GXHJGYXFGOUY5RmVuLUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGaG5Gam4tRiw2JVFEfk1ldHJpY34xLH5jb25mb3JtYWxseX5mbGF0fnBwfndhdmVGJ0YvRjJGYXFGOQ==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSJnR0YoLUkqbWNvbXBsZXRlRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2JC1JJW1yb3dHRjA2LC1JI21vR0YwNiNRKiZ1bWludXMwO0YoLUYvNiQtRjU2JS1GLzYkLUkjbWlHRjA2I1EkZHgxRigtSSZfSG9sZEdGMDYjNyMtRi82JEZBLUZGNiM3Iy1GLzYkRkEtRkY2IzcjLUkrX0RHcHJvZHVjdEdGKDYjSSRkeDFHNiMvSSdfbG9jYWxHRiZJMF9uMjM3NjQ3Njk4ODY0MEdGKC1GODYjUTEmSW52aXNpYmxlVGltZXM7RihGQS1GRjYjNyMtRi82JC1GNTYlRk5GZW5GQS1GRjYjNyMtRlQ2JEZTRlYtRjg2I1EoJm1pbnVzO0YoLUYvNiQtRjU2JS1GLzYkLUZCNiNRJGR4MkYoLUZGNiM3Iy1GLzYkRl1wLUZGNiM3Iy1GLzYkRl1wLUZGNiM3Iy1GVDYjSSRkeDJHNiMvRllJMF9uMjM3NjQ3MjMxODYyNEdGKEZlbkZdcC1GRjYjNyMtRi82JC1GNTYlRmhwRmVuRl1wLUZGNiM3Iy1GVDYkRl1xRl9xLUY4NiNRJyZwbHVzO0YoLUYvNiQtRjU2JS1GLzYkLUY1NiUtSShtZmVuY2VkR0YwNiMtRjU2JS1GNTYlLUkjbW5HRjA2I1EiMkYoRmVuLUklbXN1cEdGMDYkLUZCNiNRI3gxRihGYXNGX3ItRjU2JUZhc0Zlbi1GZnM2JC1GQjYjUSN4MkYoRmFzRmVuLUZCNiNRJGR4M0YoLUZGNiM3Iy1GLzYkRmhyLUZGNiM3Iy1GLzYkRmhyLUZGNiM3Iy1GVDYkLCYqJiIiIyIiIilJI3gxR0YmRmZ1Rmd1Rmd1KiZGZnVGZ3UpSSN4MkdGJkZmdUZndUZndUkkZHgzRzYjL0ZZSTBfbjIzNzY0NzEzNzY4OTZHRihGZW5GYnQtRkY2IzcjLUYvNiQtRjU2JUZddUZlbkZidC1GRjYjNyMtRlQ2JEZidUZddkZfci1GLzYkLUY1NiUtRi82JEZidC1GRjYjNyMtRi82JEZidC1GRjYjNyMtRi82JEZidC1GRjYjNyMtRlQ2I0ZddkZlbi1GQjYjUSRkeDRGKC1GRjYjNyMtRi82JC1GNTYlRlt4RmVuRmJ4LUZGNiM3Iy1GVDYkRmB4SSRkeDRHNiMvRllJMF9uMjM3NjQ2OTY2ODQ4MEdGKEZfci1GLzYkLUY1NiUtRi82JEZieC1GRjYjNyMtRi82JEZieC1GRjYjNyMtRi82JEZieC1GRjYjNyMtRlQ2I0ZheUZlbkZidC1GRjYjNyMtRi82JC1GNTYlRmN6RmVuRmJ0LUZGNiM3Iy1GVDYkRmh6Rl12LUZGNiM3Iy1JJF9ER0dGKDYjNyQ3JVEndGVuc29yRihJIk1HRig3JDckUShjb3ZfYmFzRihGYlxsNyI3JzckNyRGZ3VGZ3UhIiI3JDckRmZ1RmZ1RmdcbDckNyQiIiRGXF1sRmR1NyQ3JEZcXWwiIiVGZ3U3JDckRl9dbEZcXWxGZ3VGaFts</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1321" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEjUEJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRImZGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJnRidGL0YyRjlGOS1GNjYtUSgmc3JhcnI7RidGOUY7Rj5GQEZCRkRGRkZIRmVuL0ZORmZuLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUZQNiQtRiM2Ji1GLDYlUSdleHBhbmRGJ0YvRjItRlA2JC1GIzYmLUYsNiVRJGFkZEYnRi9GMi1GUDYkLUYjNjAtRiw2JVElZGlmZkYnRi9GMi1GUDYkLUYjNihGVEZXLUYsNiVRInhGJ0YvRjItRjY2LVEnJnNwYXI7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSJpRidGL0YyRjlGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGZW5GX29GZXAtRlA2JC1GIzYoRmluRlctRiw2JVEicEYnRi9GMkZfcUZicUY5RjktRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZjci1GIzYoRmVwLUZQNiQtRiM2KEZpbkZXRlxxRl9xRmJxRjlGOUZlcUZlcC1GUDYkLUYjNihGVEZXRlxyRl9xRmJxRjlGOUY5RldGYnEtRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIxRidGOS1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSEZickZfby1GY3M2JFEiNEYnRjlGOUY5LyUrZXhlY3V0YWJsZUdGPUY5RjlGXHRGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGZW5GX28tRjY2LVEiI0YnRjlGO0Y+RkBGQkZERkZGSEZlbkZfby1GLDYlUTF+UG9pc3Nvbn5icmFja2V0RidGL0YyRlx0Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEjUEJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRImZGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJnRidGL0YyRjlGOS1GNjYtUSgmc3JhcnI7RidGOUY7Rj5GQEZCRkRGRkZIRmVuL0ZORmZuLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUZQNiQtRiM2Ji1GLDYlUSdleHBhbmRGJ0YvRjItRlA2JC1GIzYmLUYsNiVRJGFkZEYnRi9GMi1GUDYkLUYjNjAtRiw2JVElZGlmZkYnRi9GMi1GUDYkLUYjNihGVEZXLUYsNiVRInhGJ0YvRjItRjY2LVEnJnNwYXI7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSJpRidGL0YyRjlGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGZW5GX29GZXAtRlA2JC1GIzYoRmluRlctRiw2JVEicEYnRi9GMkZfcUZicUY5RjktRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZjci1GIzYoRmVwLUZQNiQtRiM2KEZpbkZXRlxxRl9xRmJxRjlGOUZlcUZlcC1GUDYkLUYjNihGVEZXRlxyRl9xRmJxRjlGOUY5RldGYnEtRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIxRidGOS1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSEZickZfby1GY3M2JFEiNEYnRjlGOUY5LyUrZXhlY3V0YWJsZUdGPUY5RjlGXHRGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGZW5GX28tRjY2LVEiI0YnRjlGO0Y+RkBGQkZERkZGSEZlbkZfby1GLDYlUTF+UG9pc3Nvbn5icmFja2V0RidGL0YyRlx0Rjk=</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1324" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEjeHZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSN4MUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRI3gyRidGL0YyRlItRiw2JVEjeDNGJ0YvRjJGUi1GLDYlUSN4NEYnRi9GMi1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEjeHZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSN4MUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRI3gyRidGL0YyRlItRiw2JVEjeDNGJ0YvRjJGUi1GLDYlUSN4NEYnRi9GMi1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1314" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEkZHh2RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEkZHgxRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEkZHgyRidGL0YyRlItRiw2JVEkZHgzRidGL0YyRlItRiw2JVEkZHg0RidGL0YyLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEkZHh2RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEkZHgxRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEkZHgyRidGL0YyRlItRiw2JVEkZHgzRidGL0YyRlItRiw2JVEkZHg0RidGL0YyLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1315" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYxLUkjbWlHRiQ2JVEiUEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRJGFkZEYnRi9GMi1GUzYkLUYjNi8tRlM2JC1GIzYnLUYsNiVRInBGJ0YvRjItRjY2LVEnJnNwYXI7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSJpRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZbcC1GLDYlUSRkeHZGJ0YvRjItRlM2Ji1GIzYlRmJvRmVvRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmpvL0ZOUSwwLjMzMzMzMzNlbUYnRmdvRmJvLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMUYnRjktRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRidGXHAtRmRxNiRRIjRGJ0Y5RmVvRjlGOUZlb0Y5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEiSEYnRi9GMkY1LUYsNiVRMENvbnRyYWN0SW5kaWNlc0YnRi9GMi1GUzYkLUYjNjItRiw2JVEuSW52ZXJzZU1ldHJpY0YnRi9GMi1GUzYkLUYjNiUtRiw2JVEiZ0YnRi9GMkZlb0Y5RjlGanBGZ29GK0Znby1GNjYtUSImRidGOUY7Rj5GQEZCRkRGRkZIRmpvRlxwLUYsNiVRInRGJ0YvRjJGZ29GK0ZqcEZnby1GUzYmLUYjNictRlM2Ji1GIzYnRmNxRmpwRmNxRmVvRjlGOUZkcEZncEZqcC1GUzYmLUYjNictRmRxNiRRIjJGJ0Y5RmpwRmh0RmVvRjlGOUZkcEZncEZlb0Y5RjlGZHBGZ3BGZ29GZW9GOUY5LUY2Ni1RIjtGJ0Y5RjtGXXFGQEZCRkRGRkZIRmpvRk1GZ28tRjY2LVEiI0YnRjlGO0Y+RkBGQkZERkZGSEZqb0ZccC1GLDYlUT5+SGFtaWx0b25pYW5+b2Z+R2VvZGVzaWN+Rmxvd0YnRi9GMkZlb0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYxLUkjbWlHRiQ2JVEiUEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRJGFkZEYnRi9GMi1GUzYkLUYjNi8tRlM2JC1GIzYnLUYsNiVRInBGJ0YvRjItRjY2LVEnJnNwYXI7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSJpRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZbcC1GLDYlUSRkeHZGJ0YvRjItRlM2Ji1GIzYlRmJvRmVvRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmpvL0ZOUSwwLjMzMzMzMzNlbUYnRmdvRmJvLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMUYnRjktRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRidGXHAtRmRxNiRRIjRGJ0Y5RmVvRjlGOUZlb0Y5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEiSEYnRi9GMkY1LUYsNiVRMENvbnRyYWN0SW5kaWNlc0YnRi9GMi1GUzYkLUYjNjItRiw2JVEuSW52ZXJzZU1ldHJpY0YnRi9GMi1GUzYkLUYjNiUtRiw2JVEiZ0YnRi9GMkZlb0Y5RjlGanBGZ29GK0Znby1GNjYtUSImRidGOUY7Rj5GQEZCRkRGRkZIRmpvRlxwLUYsNiVRInRGJ0YvRjJGZ29GK0ZqcEZnby1GUzYmLUYjNictRlM2Ji1GIzYnRmNxRmpwRmNxRmVvRjlGOUZkcEZncEZqcC1GUzYmLUYjNictRmRxNiRRIjJGJ0Y5RmpwRmh0RmVvRjlGOUZkcEZncEZlb0Y5RjlGZHBGZ3BGZ29GZW9GOUY5LUY2Ni1RIjtGJ0Y5RjtGXXFGQEZCRkRGRkZIRmpvRk1GZ28tRjY2LVEiI0YnRjlGO0Y+RkBGQkZERkZGSEZqb0ZccC1GLDYlUT5+SGFtaWx0b25pYW5+b2Z+R2VvZGVzaWN+Rmxvd0YnRi9GMkZlb0Y5</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2JVEiSEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORlMtRiM2KC1JI21uR0YkNiRRIjJGJ0Y5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GaW4tSSVtc3VwR0YkNiUtRiw2JVEjcDRGJ0YvRjJGVy8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGZW4tRlxvNiUtRiw2JVEjeDFGJ0YvRjJGV0Zhb0Y5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGUkZULUYjNihGV0ZlbkZbb0Zlbi1GXG82JS1GLDYlUSN4MkYnRi9GMkZXRmFvRjlGaW8tRlxvNiUtRiw2JVEjcDFGJ0YvRjJGV0Zhb0Zpby1GXG82JS1GLDYlUSNwMkYnRi9GMkZXRmFvLUY2Ni1RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSEZSRlQtRiM2KEZXRmVuLUYsNiVRI3AzRidGL0YyRmVuRl5vRjlGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSJIR0YoLCwqKCIiIyIiIilJI3A0R0YoRjBGMSlJI3gxR0YmRjBGMSEiIiooRjBGMUYyRjEpSSN4MkdGJkYwRjFGNiokKUkjcDFHRihGMEYxRjYqJClJI3AyR0YoRjBGMUY2KihGMEYxSSNwM0dGKEYxRjNGMUYxNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1340" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1339" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Font bold="true">Preliminary procedures:</Font></Text-field><Text-field style="Text" layout="Normal">These procedures simplify the implementation of algorithm 2.
</Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1322" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY7LUkjbWlHRiQ2JVEmRGlmZkpGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSJ+RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkwtRjY2LVEqJmNvbG9uZXE7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjI3Nzc3NzhlbUYnL0ZORlMtRjY2L1ElcHJvY0YnLyUlYm9sZEdGMS9GM1ElYm9sZEYnLyUrZm9udHdlaWdodEdGZW5GO0Y+RkBGQkZERkZGSEZKRk0tSShtZmVuY2VkR0YkNiQtRiM2KS1GLDYlUSJmRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGSi9GTlEsMC4zMzMzMzMzZW1GJ0Y1LUYsNiVRIkpGJ0YvRjItRjY2LVEtJlByb3BvcnRpb247RidGOUY7Rj5GQEZCRkRGRkZIRlJGVC1GLDYlUSVsaXN0RidGL0YyRjlGOUY1LUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRW3F+VGhpc35wcm9jZWR1cmV+Y29tcHV0ZXN+dGhlfmhpZ2hlcn5vcmRlcn5wYXJ0aWFsfm9mfmF+ZnVuY3Rpb25+YWNjb3JkaW5nfnRvfnRoZX5tdWx0aS1pbmRleH5KLn5GJ0YvRjItSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGTC8lJmRlcHRoR0ZqcC8lKmxpbmVicmVha0dRKG5ld2xpbmVGJ0Y1RjVGNUY1RjUtRiw2JVElZGlmZkYnRi9GMi1GaW42JC1GIzY8Rl1vRmBvRjUtRiw2JVEjeDFGJ0YvRjItRjY2LVEiJEYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GZm8tRmluNiYtRiM2JC1JI21uR0YkNiRRIjFGJ0Y5RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zgb0Y1LUYsNiVRI3gyRidGL0YyRlxyRmZvLUZpbjYmLUYjNiQtRmRyNiRRIjJGJ0Y5RjlGOUZnckZqckZgb0Y1LUYsNiVRI3gzRidGL0YyRlxyRmZvLUZpbjYmLUYjNiQtRmRyNiRRIjNGJ0Y5RjlGOUZnckZqckZgb0Y1LUYsNiVRI3g0RidGL0YyRlxyRmZvLUZpbjYmLUYjNiQtRmRyNiRRIjRGJ0Y5RjlGOUZnckZqckY5RjktRjY2LVEiO0YnRjlGO0Zjb0ZARkJGREZGRkhGSkZURjVGZXAtRjY2L1EkZW5kRidGWEZaRmZuRjtGPkZARkJGREZGRkhGSkZNRjVGVS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRlJGVC8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY7LUkjbWlHRiQ2JVEmRGlmZkpGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSJ+RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkwtRjY2LVEqJmNvbG9uZXE7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjI3Nzc3NzhlbUYnL0ZORlMtRjY2L1ElcHJvY0YnLyUlYm9sZEdGMS9GM1ElYm9sZEYnLyUrZm9udHdlaWdodEdGZW5GO0Y+RkBGQkZERkZGSEZKRk0tSShtZmVuY2VkR0YkNiQtRiM2KS1GLDYlUSJmRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGSi9GTlEsMC4zMzMzMzMzZW1GJ0Y1LUYsNiVRIkpGJ0YvRjItRjY2LVEtJlByb3BvcnRpb247RidGOUY7Rj5GQEZCRkRGRkZIRlJGVC1GLDYlUSVsaXN0RidGL0YyRjlGOUY1LUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRW3F+VGhpc35wcm9jZWR1cmV+Y29tcHV0ZXN+dGhlfmhpZ2hlcn5vcmRlcn5wYXJ0aWFsfm9mfmF+ZnVuY3Rpb25+YWNjb3JkaW5nfnRvfnRoZX5tdWx0aS1pbmRleH5KLn5GJ0YvRjItSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGTC8lJmRlcHRoR0ZqcC8lKmxpbmVicmVha0dRKG5ld2xpbmVGJ0Y1RjVGNUY1RjUtRiw2JVElZGlmZkYnRi9GMi1GaW42JC1GIzY8Rl1vRmBvRjUtRiw2JVEjeDFGJ0YvRjItRjY2LVEiJEYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GZm8tRmluNiYtRiM2JC1JI21uR0YkNiRRIjFGJ0Y5RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zgb0Y1LUYsNiVRI3gyRidGL0YyRlxyRmZvLUZpbjYmLUYjNiQtRmRyNiRRIjJGJ0Y5RjlGOUZnckZqckZgb0Y1LUYsNiVRI3gzRidGL0YyRlxyRmZvLUZpbjYmLUYjNiQtRmRyNiRRIjNGJ0Y5RjlGOUZnckZqckZgb0Y1LUYsNiVRI3g0RidGL0YyRlxyRmZvLUZpbjYmLUYjNiQtRmRyNiRRIjRGJ0Y5RjlGOUZnckZqckY5RjktRjY2LVEiO0YnRjlGO0Zjb0ZARkJGREZGRkhGSkZURjVGZXAtRjY2L1EkZW5kRidGWEZaRmZuRjtGPkZARkJGREZGRkhGSkZNRjVGVS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRlJGVC8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1319" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1366" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1383" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Note that there are (4 + d -1 choose d) coefficient functions for a polynomial in momenta of degree d.</Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1536" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY9LUkjbWlHRiQ2JVElZmFjdEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUY2Ni9RJXByb2NGJy8lJWJvbGRHRjEvRjNRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRlVGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZZLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVEiTEYnRi9GMi1GNjYtUS0mUHJvcG9ydGlvbjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRJWxpc3RGJ0YvRjJGOUY5LUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGWEZaLUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGWEZaLUYsNiVRTH5jb21wdXRlc350aGV+ZmFjdG9yaWFsfm9mfmF+bXVsdGktaW5kZXh+TC5GJ0YvRjItSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGWS8lJmRlcHRoR0ZhcC8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GZm42JC1GIzYmRmpuLUZmbjYmLUYjNiQtSSNtbkdGJDYkUSIxRidGOUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiIUYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4xMTExMTExZW1GJy9GTkZfckY5RjktRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIRlhGWkZjby1GZm42JC1GIzYmRmpuLUZmbjYmLUYjNiQtRmJxNiRRIjJGJ0Y5RjlGOUZlcUZocUZbckY5RjlGYXJGY28tRmZuNiQtRiM2JkZqbi1GZm42Ji1GIzYkLUZicTYkUSIzRidGOUY5RjlGZXFGaHFGW3JGOUY5RmFyRmNvLUZmbjYkLUYjNiZGam4tRmZuNiYtRiM2JC1GYnE2JFEiNEYnRjlGOUY5RmVxRmhxRltyRjlGOUZjb0ZccC1GNjYvUSRlbmRGJ0ZSRlRGVkY7Rj5GQEZCRkRGRkZIRlhGWkZjb0ZPLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmNvLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY9LUkjbWlHRiQ2JVElZmFjdEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUY2Ni9RJXByb2NGJy8lJWJvbGRHRjEvRjNRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRlVGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZZLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVEiTEYnRi9GMi1GNjYtUS0mUHJvcG9ydGlvbjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRJWxpc3RGJ0YvRjJGOUY5LUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGWEZaLUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGWEZaLUYsNiVRTH5jb21wdXRlc350aGV+ZmFjdG9yaWFsfm9mfmF+bXVsdGktaW5kZXh+TC5GJ0YvRjItSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGWS8lJmRlcHRoR0ZhcC8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GZm42JC1GIzYmRmpuLUZmbjYmLUYjNiQtSSNtbkdGJDYkUSIxRidGOUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiIUYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4xMTExMTExZW1GJy9GTkZfckY5RjktRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIRlhGWkZjby1GZm42JC1GIzYmRmpuLUZmbjYmLUYjNiQtRmJxNiRRIjJGJ0Y5RjlGOUZlcUZocUZbckY5RjlGYXJGY28tRmZuNiQtRiM2JkZqbi1GZm42Ji1GIzYkLUZicTYkUSIzRidGOUY5RjlGZXFGaHFGW3JGOUY5RmFyRmNvLUZmbjYkLUYjNiZGam4tRmZuNiYtRiM2JC1GYnE2JFEiNEYnRjlGOUY5RmVxRmhxRltyRjlGOUZjb0ZccC1GNjYvUSRlbmRGJ0ZSRlRGVkY7Rj5GQEZCRkRGRkZIRlhGWkZjb0ZPLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmNvLyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1548" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1546" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1558" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1559" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Implementing algorithm 2 in Maple:</Font></Text-field><Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1538" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1541" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Generating the relevant jet variables:</Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1550" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1551" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZgcC1JI21pR0YkNiVRK2pldHZhcnNhbGxGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GNjYvUSVwcm9jRicvJSVib2xkR0YxL0YzUSVib2xkRicvJStmb250d2VpZ2h0R0ZVRjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GWS1JKG1mZW5jZWRHRiQ2JC1GIzYsLUYsNiVRIk1GJ0YvRjItRjY2LVEtJlByb3BvcnRpb247RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUShpbnRlZ2VyRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGWC9GTlEsMC4zMzMzMzMzZW1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRlhGWi1GLDYlUSJORidGL0YyRl1vRmBvLyUrZXhlY3V0YWJsZUdGPUY5RjlGaW8tRjY2LVEiI0YnRjlGO0Y+RkBGQkZERkZGSEZYRlotRiw2JVFqb35Nfmlzfm1heH5vcmRlcn5vZn5kaWZmZXJlbnRpYXRpb25+aW5+cG9zaXRpb25+dmFyaWFibGVzLH5Ofmlzfm9yZGVyfm9mfm1vbWVudGFGJ0YvRjItSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGWS8lJmRlcHRoR0ZccS8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GNjYvUSZsb2NhbEYnRlJGVEZWRjtGPkZARkJGREZGRkhGWEZaRmlvLUYsNiVRInJGJ0YvRjJGY29GaW8tRiw2JVEiakYnRi9GMkZjb0Zpb0YrLUY2Ni1RIjtGJ0Y5RjtGZm9GQEZCRkRGRkZIRlhGTUZpb0ZncEZncEZncUY1LUYsNiVRJW5vcHNGJ0YvRjItRmZuNiQtRiM2Ji1GLDYlUShtdWx0aW5kRidGL0YyLUZmbjYkLUYjNiVGXHBGX3BGOUY5Rl9wRjlGOUZdckZpb0ZncEYrRjUtRmZuNiYtRiM2JS1GLDYjUSFGJ0ZfcEY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRl1yRmdwLUY2Ni9RJGZvckYnRlJGVEZWRjtGPkZARkJGREZGRkhGWEZaRmlvRmpxRmlvLUY2Ni9RJWZyb21GJ0ZSRlRGVkY7Rj5GQEZCRkRGRkZIRlhGWkZpby1JI21uR0YkNiRRIjFGJ0Y5RmlvLUY2Ni9RI3RvRidGUkZURlZGO0Y+RkBGQkZERkZGSEZYRlpGaW9GaW9GZ3FGaW8tRjY2L1EjZG9GJ0ZSRlRGVkY7Rj5GQEZCRkRGRkZIRlhGWkZdckZncEZpb0Zpb0Zpb0Zpb0YrRjVGK0Zpby1GNjYvUSZ1bmlvbkYnRlJGVEZWRjtGPkZARkJGREZGRkhGWEZaRmlvLUYsNiVRKGpldHZhcnNGJ0YvRjItRmZuNiQtRiM2J0ZqcUZjb0ZqbkZfcEY5RjlGaW9GXXJGaW9GaW9GaW9GZ3AtRjY2L1EkZW5kRidGUkZURlZGO0Y+RkBGQkZERkZGSEZYRlpGaW9GaHRGXXJGaW9GaW9GZ3AtRjY2L1EncmV0dXJuRidGUkZURlZGO0Y+RkBGQkZERkZGSEZYRlotRmZuNiQtRiM2JUYrRl9wRjlGOUZic0ZncEZldUZpb0ZPLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRl9wRjk=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1742" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Extracting the coefficients of Taylor polynomials up to order k. </Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1573" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1434" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1595" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Step 2: Obtaining the truncated linear integrals</Font></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1592" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElSWxpbkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRMnRheWxvcnBvbHltb21lbnRhRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNictSSNtbkdGJDYkUSIzRidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUZYNiRRIjFGJ0Y5LyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GYG9GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElSWxpbkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRMnRheWxvcnBvbHltb21lbnRhRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNictSSNtbkdGJDYkUSIzRidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUZYNiRRIjFGJ0Y5LyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GYG9GOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1438" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjRTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYlLUYsNiVRJ2NvZWZmc0YnRi9GMi1GUDYkLUYjNigtRiw2JVEnZXhwYW5kRidGL0YyLUZQNiQtRiM2JS1GLDYlUSNQQkYnRi9GMi1GUDYkLUYjNictRiw2JVElSWxpbkYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGam8vRk5GW3AtRiw2JVEiSEYnRi9GMkY5RjlGOUY5RmZvRl5wLUZQNiYtRiM2Ki1GLDYlUSNwMUYnRi9GMkZmby1GLDYlUSNwMkYnRi9GMkZmby1GLDYlUSNwM0YnRi9GMkZmby1GLDYlUSNwNEYnRi9GMkY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGOUY5RjlGOS9GZnFRInxmckYnL0ZpcVEifGhyRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjRTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYlLUYsNiVRJ2NvZWZmc0YnRi9GMi1GUDYkLUYjNigtRiw2JVEnZXhwYW5kRidGL0YyLUZQNiQtRiM2JS1GLDYlUSNQQkYnRi9GMi1GUDYkLUYjNictRiw2JVElSWxpbkYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGam8vRk5GW3AtRiw2JVEiSEYnRi9GMkY5RjlGOUY5RmZvRl5wLUZQNiYtRiM2Ki1GLDYlUSNwMUYnRi9GMkZmby1GLDYlUSNwMkYnRi9GMkZmby1GLDYlUSNwM0YnRi9GMkZmby1GLDYlUSNwNEYnRi9GMkY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGOUY5RjlGOS9GZnFRInxmckYnL0ZpcVEifGhyRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1440" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElc3lzMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRK3RheXN5c2VxbnNGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Jy1GLDYlUSNFMUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUkjbW5HRiQ2JFEiMkYnRjkvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZgb0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElc3lzMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRK3RheXN5c2VxbnNGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Jy1GLDYlUSNFMUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUkjbW5HRiQ2JFEiMkYnRjkvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZgb0Y5</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1587" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElc2x2MUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJnNvbHZlRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiktRiw2JVElc3lzMUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGaG4vRk5GaW4tRiw2JVEramV0dmFyc2FsbEYnRi9GMi1GUzYkLUYjNictSSNtbkdGJDYkUSIzRidGOUZaLUZobzYkUSIxRidGOS8lK2V4ZWN1dGFibGVHRj1GOUY5Rl5wRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZecEY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElc2x2MUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJnNvbHZlRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiktRiw2JVElc3lzMUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGaG4vRk5GaW4tRiw2JVEramV0dmFyc2FsbEYnRi9GMi1GUzYkLUYjNictSSNtbkdGJDYkUSIzRidGOUZaLUZobzYkUSIxRidGOS8lK2V4ZWN1dGFibGVHRj1GOUY5Rl5wRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZecEY5</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1589" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1590" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiN0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIo</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1604" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZdcC1JI21pR0YkNiVRJmxpc3QxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2JC1GLDYjUSFGJ0Y5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdRJjAuMGVtRicvJSZkZXB0aEdGX28vJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRjY2L1EkZm9yRicvJSVib2xkR0YxL0YzUSVib2xkRicvJStmb250d2VpZ2h0R0ZecEY7Rj5GQEZCRkRGRkZIL0ZLRmJvL0ZORmJvLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGYXBGYnAtRiw2JVEiaUYnRi9GMkZjcC1GNjYvUSVmcm9tRidGW3BGXXBGX3BGO0Y+RkBGQkZERkZGSEZhcEZicEZjcC1JI21uR0YkNiRRIjFGJ0Y5RmNwLUY2Ni9RI3RvRidGW3BGXXBGX3BGO0Y+RkBGQkZERkZGSEZhcEZicEZjcC1GLDYlUSVub3BzRidGL0YyLUZQNiQtRiM2JC1GLDYlUSVzbHYxRidGL0YyRjlGOUZjcC1GNjYvUSNkb0YnRltwRl1wRl9wRjtGPkZARkJGREZGRkhGYXBGYnAtRjY2LVEiO0YnRjlGOy9GP0YxRkBGQkZERkZGSEZhcEZNLUZbbzYmRl1vRmBvRmNvL0Zmb1ElYXV0b0YnRmpuRmNwRmNwRmNwRmNwRmNwRmNwRmNwRmNwRmNwRmNwRmNwLUY2Ni9RI2lmRidGW3BGXXBGX3BGO0Y+RkBGQkZERkZGSEZhcEZicEZjcC1GLDYlUSRsaHNGJ0YvRjItRlA2JC1GIzYlRmpxLUZQNiYtRiM2JEZmcEY5RjlGV0ZaRjlGOS1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSRyaHNGJ0YvRjJGXnMtRjY2L1EldGhlbkYnRltwRl1wRl9wRjtGPkZARkJGREZGRkhGYXBGYnBGYHJGY3BGam5GY3BGY3BGY3BGY3BGY3BGY3BGY3BGY3BGY3BGY3BGK0Y1LUZQNiYtRiM2KS1GLDYlUSNvcEYnRi9GMi1GUDYkLUYjNiRGK0Y5RjktRjY2LVEiLEYnRjlGO0ZjckZARkJGREZGRkhGYXAvRk5RLDAuMzMzMzMzM2VtRidGY3BGW3NGXnNGOUY5RldGWkZgckZqbkZjcEZjcEZjcEZjcEZjcEZjcEZjcEZjcEZjcEZjcC1GNjYvUSRlbmRGJ0ZbcEZdcEZfcEY7Rj5GQEZCRkRGRkZIRmFwRmJwRmNwRmhyRmByRmpuRl91RmNwRl1yRmByRmNwLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZdcC1JI21pR0YkNiVRJmxpc3QxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2JC1GLDYjUSFGJ0Y5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdRJjAuMGVtRicvJSZkZXB0aEdGX28vJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRjY2L1EkZm9yRicvJSVib2xkR0YxL0YzUSVib2xkRicvJStmb250d2VpZ2h0R0ZecEY7Rj5GQEZCRkRGRkZIL0ZLRmJvL0ZORmJvLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGYXBGYnAtRiw2JVEiaUYnRi9GMkZjcC1GNjYvUSVmcm9tRidGW3BGXXBGX3BGO0Y+RkBGQkZERkZGSEZhcEZicEZjcC1JI21uR0YkNiRRIjFGJ0Y5RmNwLUY2Ni9RI3RvRidGW3BGXXBGX3BGO0Y+RkBGQkZERkZGSEZhcEZicEZjcC1GLDYlUSVub3BzRidGL0YyLUZQNiQtRiM2JC1GLDYlUSVzbHYxRidGL0YyRjlGOUZjcC1GNjYvUSNkb0YnRltwRl1wRl9wRjtGPkZARkJGREZGRkhGYXBGYnAtRjY2LVEiO0YnRjlGOy9GP0YxRkBGQkZERkZGSEZhcEZNLUZbbzYmRl1vRmBvRmNvL0Zmb1ElYXV0b0YnRmpuRmNwRmNwRmNwRmNwRmNwRmNwRmNwRmNwRmNwRmNwRmNwLUY2Ni9RI2lmRidGW3BGXXBGX3BGO0Y+RkBGQkZERkZGSEZhcEZicEZjcC1GLDYlUSRsaHNGJ0YvRjItRlA2JC1GIzYlRmpxLUZQNiYtRiM2JEZmcEY5RjlGV0ZaRjlGOS1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSRyaHNGJ0YvRjJGXnMtRjY2L1EldGhlbkYnRltwRl1wRl9wRjtGPkZARkJGREZGRkhGYXBGYnBGYHJGY3BGam5GY3BGY3BGY3BGY3BGY3BGY3BGY3BGY3BGY3BGY3BGK0Y1LUZQNiYtRiM2KS1GLDYlUSNvcEYnRi9GMi1GUDYkLUYjNiRGK0Y5RjktRjY2LVEiLEYnRjlGO0ZjckZARkJGREZGRkhGYXAvRk5RLDAuMzMzMzMzM2VtRidGY3BGW3NGXnNGOUY5RldGWkZgckZqbkZjcEZjcEZjcEZjcEZjcEZjcEZjcEZjcEZjcEZjcC1GNjYvUSRlbmRGJ0ZbcEZdcEZfcEY7Rj5GQEZCRkRGRkZIRmFwRmJwRmNwRmhyRmByRmpuRl91RmNwRl1yRmByRmNwLyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1659" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1657" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEndHJJbGluRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVElc29ydEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYrLUYsNiVRJWV2YWxGJ0YvRjItRlM2JC1GIzYnLUYsNiVRJUlsaW5GJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRl9vL0ZORmBvLUYsNiVRJXNsdjFGJ0YvRjJGOUY5RltvRmNvLUYsNiVRJm9yZGVyRidGL0YyLUY2Ni1RKSZlcXVhbHM7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSVwbGV4RidGL0YyLUZTNiQtRiM2Ki1GLDYlUSNwMUYnRi9GMkZbby1GLDYlUSNwMkYnRi9GMkZbby1GLDYlUSNwM0YnRi9GMkZbby1GLDYlUSNwNEYnRi9GMkY5RjlGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEndHJJbGluRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVElc29ydEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYrLUYsNiVRJWV2YWxGJ0YvRjItRlM2JC1GIzYnLUYsNiVRJUlsaW5GJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRl9vL0ZORmBvLUYsNiVRJXNsdjFGJ0YvRjJGOUY5RltvRmNvLUYsNiVRJm9yZGVyRidGL0YyLUY2Ni1RKSZlcXVhbHM7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSVwbGV4RidGL0YyLUZTNiQtRiM2Ki1GLDYlUSNwMUYnRi9GMkZbby1GLDYlUSNwMkYnRi9GMkZbby1GLDYlUSNwM0YnRi9GMkZbby1GLDYlUSNwNEYnRi9GMkY5RjlGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1770" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1779" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1786" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1606" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Step 2: Obtaining the truncated quadratic integrals</Font></Text-field><Text-field style="Text" bold="true" layout="Normal"></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L1637" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEmSXF1YWRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUTJ0YXlsb3Jwb2x5bW9tZW50YUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUkjbW5HRiQ2JFEiNkYnRjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GWDYkUSIyRidGOS8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmBvRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEmSXF1YWRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUTJ0YXlsb3Jwb2x5bW9tZW50YUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUkjbW5HRiQ2JFEiNkYnRjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GWDYkUSIyRidGOS8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmBvRjk=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1635" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjRTJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYlLUYsNiVRJ2NvZWZmc0YnRi9GMi1GUDYkLUYjNigtRiw2JVEnZXhwYW5kRidGL0YyLUZQNiQtRiM2JS1GLDYlUSNQQkYnRi9GMi1GUDYkLUYjNictRiw2JVEmSXF1YWRGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmpvL0ZORltwLUYsNiVRIkhGJ0YvRjJGOUY5RjlGOUZmb0ZecC1GUDYmLUYjNiotRiw2JVEjcDFGJ0YvRjJGZm8tRiw2JVEjcDJGJ0YvRjJGZm8tRiw2JVEjcDNGJ0YvRjJGZm8tRiw2JVEjcDRGJ0YvRjJGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRjlGOUY5RjkvRmZxUSJ8ZnJGJy9GaXFRInxockYnLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjRTJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYlLUYsNiVRJ2NvZWZmc0YnRi9GMi1GUDYkLUYjNigtRiw2JVEnZXhwYW5kRidGL0YyLUZQNiQtRiM2JS1GLDYlUSNQQkYnRi9GMi1GUDYkLUYjNictRiw2JVEmSXF1YWRGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmpvL0ZORltwLUYsNiVRIkhGJ0YvRjJGOUY5RjlGOUZmb0ZecC1GUDYmLUYjNiotRiw2JVEjcDFGJ0YvRjJGZm8tRiw2JVEjcDJGJ0YvRjJGZm8tRiw2JVEjcDNGJ0YvRjJGZm8tRiw2JVEjcDRGJ0YvRjJGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRjlGOUY5RjkvRmZxUSJ8ZnJGJy9GaXFRInxockYnLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L1639" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElc3lzMkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRK3RheXN5c2VxbnNGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Jy1GLDYlUSNFMkYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUkjbW5HRiQ2JFEiNUYnRjkvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZgb0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElc3lzMkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRK3RheXN5c2VxbnNGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Jy1GLDYlUSNFMkYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUkjbW5HRiQ2JFEiNUYnRjkvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZgb0Y5</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1638" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElc2x2MkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJnNvbHZlRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiktRiw2JVElc3lzMkYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGaG4vRk5GaW4tRiw2JVEramV0dmFyc2FsbEYnRi9GMi1GUzYkLUYjNictSSNtbkdGJDYkUSI2RidGOUZaLUZobzYkUSIyRidGOS8lK2V4ZWN1dGFibGVHRj1GOUY5Rl5wRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZecEY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElc2x2MkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJnNvbHZlRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiktRiw2JVElc3lzMkYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGaG4vRk5GaW4tRiw2JVEramV0dmFyc2FsbEYnRi9GMi1GUzYkLUYjNictSSNtbkdGJDYkUSI2RidGOUZaLUZobzYkUSIyRidGOS8lK2V4ZWN1dGFibGVHRj1GOUY5Rl5wRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZecEY5</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L1642" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZncC1JI21pR0YkNiVRLGNvdW50ZXJxdWFkRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSSNtbkdGJDYkUSIwRidGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR1EmMC4wZW1GJy8lJmRlcHRoR0Zlbi8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GNjYvUSRmb3JGJy8lJWJvbGRHRjEvRjNRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRmRvRjtGPkZARkJGREZGRkgvRktGaG4vRk5GaG4tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZnb0Zoby1GLDYlUSJpRidGL0YyRmlvLUY2Ni9RJWZyb21GJ0Zhb0Zjb0Zlb0Y7Rj5GQEZCRkRGRkZIRmdvRmhvRmlvLUZQNiRRIjFGJ0Y5RmlvLUY2Ni9RI3RvRidGYW9GY29GZW9GO0Y+RkBGQkZERkZGSEZnb0Zob0Zpby1GLDYlUSVub3BzRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVElc2x2MkYnRi9GMkY5RjlGaW8tRjY2L1EjZG9GJ0Zhb0Zjb0Zlb0Y7Rj5GQEZCRkRGRkZIRmdvRmhvLUY2Ni1RIjtGJ0Y5RjsvRj9GMUZARkJGREZGRkhGZ29GTS1GVzYmRllGZm5GaW4vRlxvUSVhdXRvRidGVkZpb0Zpb0Zpb0Zpb0Zpb0Zpb0Zpb0Zpb0Zpb0Zpb0Zpby1GNjYvUSNpZkYnRmFvRmNvRmVvRjtGPkZARkJGREZGRkhGZ29GaG9GaW8tRiw2JVEkbGhzRidGL0YyLUZccTYkLUYjNiVGYHEtRlxxNiYtRiM2JEZccEY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGOUY5LUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRJHJoc0YnRi9GMkZkci1GNjYvUSV0aGVuRidGYW9GY29GZW9GO0Y+RkBGQkZERkZGSEZnb0Zob0ZmcUZpb0ZWRmlvRmlvRmlvRmlvRmlvRmlvRmlvRmlvRmlvRmlvRitGNUYrRmlvLUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GX3RGaW9GYnBGZnFGVkZpb0Zpb0Zpb0Zpb0Zpb0Zpb0Zpb0Zpb0Zpb0Zpby1GNjYvUSRlbmRGJ0Zhb0Zjb0Zlb0Y7Rj5GQEZCRkRGRkZIRmdvRmhvRmlvRl5yRmZxRlZGYXRGaW9GY3FGZnFGaW9GVi1GLDYlUSZwcmludEYnRi9GMi1GXHE2JC1GIzYlRisvJStleGVjdXRhYmxlR0Y9RjlGOUZpby1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRmdvRmhvLUYsNiVRWn5UaGVyZX5hcmV+Mjh+ZnJlZX52YXJpYWJsZXMsfmkuZS4sfjI4fktpbGxpbmd+Mi10ZW5zb3JzLkYnRi9GMkZbdUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZncC1JI21pR0YkNiVRLGNvdW50ZXJxdWFkRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSSNtbkdGJDYkUSIwRidGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR1EmMC4wZW1GJy8lJmRlcHRoR0Zlbi8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GNjYvUSRmb3JGJy8lJWJvbGRHRjEvRjNRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRmRvRjtGPkZARkJGREZGRkgvRktGaG4vRk5GaG4tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZnb0Zoby1GLDYlUSJpRidGL0YyRmlvLUY2Ni9RJWZyb21GJ0Zhb0Zjb0Zlb0Y7Rj5GQEZCRkRGRkZIRmdvRmhvRmlvLUZQNiRRIjFGJ0Y5RmlvLUY2Ni9RI3RvRidGYW9GY29GZW9GO0Y+RkBGQkZERkZGSEZnb0Zob0Zpby1GLDYlUSVub3BzRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVElc2x2MkYnRi9GMkY5RjlGaW8tRjY2L1EjZG9GJ0Zhb0Zjb0Zlb0Y7Rj5GQEZCRkRGRkZIRmdvRmhvLUY2Ni1RIjtGJ0Y5RjsvRj9GMUZARkJGREZGRkhGZ29GTS1GVzYmRllGZm5GaW4vRlxvUSVhdXRvRidGVkZpb0Zpb0Zpb0Zpb0Zpb0Zpb0Zpb0Zpb0Zpb0Zpb0Zpby1GNjYvUSNpZkYnRmFvRmNvRmVvRjtGPkZARkJGREZGRkhGZ29GaG9GaW8tRiw2JVEkbGhzRidGL0YyLUZccTYkLUYjNiVGYHEtRlxxNiYtRiM2JEZccEY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGOUY5LUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRJHJoc0YnRi9GMkZkci1GNjYvUSV0aGVuRidGYW9GY29GZW9GO0Y+RkBGQkZERkZGSEZnb0Zob0ZmcUZpb0ZWRmlvRmlvRmlvRmlvRmlvRmlvRmlvRmlvRmlvRmlvRitGNUYrRmlvLUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GX3RGaW9GYnBGZnFGVkZpb0Zpb0Zpb0Zpb0Zpb0Zpb0Zpb0Zpb0Zpb0Zpby1GNjYvUSRlbmRGJ0Zhb0Zjb0Zlb0Y7Rj5GQEZCRkRGRkZIRmdvRmhvRmlvRl5yRmZxRlZGYXRGaW9GY3FGZnFGaW9GVi1GLDYlUSZwcmludEYnRi9GMi1GXHE2JC1GIzYlRisvJStleGVjdXRhYmxlR0Y9RjlGOUZpby1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRmdvRmhvLUYsNiVRWn5UaGVyZX5hcmV+Mjh+ZnJlZX52YXJpYWJsZXMsfmkuZS4sfjI4fktpbGxpbmd+Mi10ZW5zb3JzLkYnRi9GMkZbdUY5</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEjMjhGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">IiNH</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1719" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZdcC1JI21pR0YkNiVRJmxpc3QyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2JC1GLDYjUSFGJ0Y5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdRJjAuMGVtRicvJSZkZXB0aEdGX28vJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRjY2L1EkZm9yRicvJSVib2xkR0YxL0YzUSVib2xkRicvJStmb250d2VpZ2h0R0ZecEY7Rj5GQEZCRkRGRkZIL0ZLRmJvL0ZORmJvLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGYXBGYnAtRiw2JVEiaUYnRi9GMkZjcC1GNjYvUSVmcm9tRidGW3BGXXBGX3BGO0Y+RkBGQkZERkZGSEZhcEZicEZjcC1JI21uR0YkNiRRIjFGJ0Y5RmNwLUY2Ni9RI3RvRidGW3BGXXBGX3BGO0Y+RkBGQkZERkZGSEZhcEZicEZjcC1GLDYlUSVub3BzRidGL0YyLUZQNiQtRiM2JC1GLDYlUSVzbHYyRidGL0YyRjlGOUZjcC1GNjYvUSNkb0YnRltwRl1wRl9wRjtGPkZARkJGREZGRkhGYXBGYnAtRjY2LVEiO0YnRjlGOy9GP0YxRkBGQkZERkZGSEZhcEZNLUZbbzYmRl1vRmBvRmNvL0Zmb1ElYXV0b0YnRmpuRmNwRmNwRmNwRmNwRmNwRmNwRmNwRmNwRmNwRmNwRmNwLUY2Ni9RI2lmRidGW3BGXXBGX3BGO0Y+RkBGQkZERkZGSEZhcEZicEZjcC1GLDYlUSRsaHNGJ0YvRjItRlA2JC1GIzYlRmpxLUZQNiYtRiM2JEZmcEY5RjlGV0ZaRjlGOS1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSRyaHNGJ0YvRjJGXnMtRjY2L1EldGhlbkYnRltwRl1wRl9wRjtGPkZARkJGREZGRkhGYXBGYnBGYHJGY3BGam5GY3BGY3BGY3BGY3BGY3BGY3BGY3BGY3BGY3BGY3BGK0Y1LUZQNiYtRiM2KS1GLDYlUSNvcEYnRi9GMi1GUDYkLUYjNiRGK0Y5RjktRjY2LVEiLEYnRjlGO0ZjckZARkJGREZGRkhGYXAvRk5RLDAuMzMzMzMzM2VtRidGY3BGW3NGXnNGOUY5RldGWkZgckZqbkZjcEZjcEZjcEZjcEZjcEZjcEZjcEZjcEZjcEZjcC1GNjYvUSRlbmRGJ0ZbcEZdcEZfcEY7Rj5GQEZCRkRGRkZIRmFwRmJwRmNwRmhyRmByRmpuRl91RmNwRl1yRmByRmNwLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZdcC1JI21pR0YkNiVRJmxpc3QyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2JC1GLDYjUSFGJ0Y5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdRJjAuMGVtRicvJSZkZXB0aEdGX28vJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRjY2L1EkZm9yRicvJSVib2xkR0YxL0YzUSVib2xkRicvJStmb250d2VpZ2h0R0ZecEY7Rj5GQEZCRkRGRkZIL0ZLRmJvL0ZORmJvLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGYXBGYnAtRiw2JVEiaUYnRi9GMkZjcC1GNjYvUSVmcm9tRidGW3BGXXBGX3BGO0Y+RkBGQkZERkZGSEZhcEZicEZjcC1JI21uR0YkNiRRIjFGJ0Y5RmNwLUY2Ni9RI3RvRidGW3BGXXBGX3BGO0Y+RkBGQkZERkZGSEZhcEZicEZjcC1GLDYlUSVub3BzRidGL0YyLUZQNiQtRiM2JC1GLDYlUSVzbHYyRidGL0YyRjlGOUZjcC1GNjYvUSNkb0YnRltwRl1wRl9wRjtGPkZARkJGREZGRkhGYXBGYnAtRjY2LVEiO0YnRjlGOy9GP0YxRkBGQkZERkZGSEZhcEZNLUZbbzYmRl1vRmBvRmNvL0Zmb1ElYXV0b0YnRmpuRmNwRmNwRmNwRmNwRmNwRmNwRmNwRmNwRmNwRmNwRmNwLUY2Ni9RI2lmRidGW3BGXXBGX3BGO0Y+RkBGQkZERkZGSEZhcEZicEZjcC1GLDYlUSRsaHNGJ0YvRjItRlA2JC1GIzYlRmpxLUZQNiYtRiM2JEZmcEY5RjlGV0ZaRjlGOS1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSRyaHNGJ0YvRjJGXnMtRjY2L1EldGhlbkYnRltwRl1wRl9wRjtGPkZARkJGREZGRkhGYXBGYnBGYHJGY3BGam5GY3BGY3BGY3BGY3BGY3BGY3BGY3BGY3BGY3BGY3BGK0Y1LUZQNiYtRiM2KS1GLDYlUSNvcEYnRi9GMi1GUDYkLUYjNiRGK0Y5RjktRjY2LVEiLEYnRjlGO0ZjckZARkJGREZGRkhGYXAvRk5RLDAuMzMzMzMzM2VtRidGY3BGW3NGXnNGOUY5RldGWkZgckZqbkZjcEZjcEZjcEZjcEZjcEZjcEZjcEZjcEZjcEZjcC1GNjYvUSRlbmRGJ0ZbcEZdcEZfcEY7Rj5GQEZCRkRGRkZIRmFwRmJwRmNwRmhyRmByRmpuRl91RmNwRl1yRmByRmNwLyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1716" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEodHJJcXVhZEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJXNvcnRGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ky1GLDYlUSVldmFsRidGL0YyLUZTNiQtRiM2Jy1GLDYlUSZJcXVhZEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGX28vRk5GYG8tRiw2JVElc2x2MkYnRi9GMkY5RjlGW29GY28tRiw2JVEmb3JkZXJGJ0YvRjItRjY2LVEpJmVxdWFscztGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRJXBsZXhGJ0YvRjItRlM2JC1GIzYqLUYsNiVRI3AxRidGL0YyRltvLUYsNiVRI3AyRidGL0YyRltvLUYsNiVRI3AzRidGL0YyRltvLUYsNiVRI3A0RidGL0YyRjlGOUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEodHJJcXVhZEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJXNvcnRGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ky1GLDYlUSVldmFsRidGL0YyLUZTNiQtRiM2Jy1GLDYlUSZJcXVhZEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGX28vRk5GYG8tRiw2JVElc2x2MkYnRi9GMkY5RjlGW29GY28tRiw2JVEmb3JkZXJGJ0YvRjItRjY2LVEpJmVxdWFscztGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRJXBsZXhGJ0YvRjItRlM2JC1GIzYqLUYsNiVRI3AxRidGL0YyRltvLUYsNiVRI3AyRidGL0YyRltvLUYsNiVRI3AzRidGL0YyRltvLUYsNiVRI3A0RidGL0YyRjlGOUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1682" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1633" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1634" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Relations among the Killing 1-tensors</Font></Text-field><Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1746" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Step 3:</Font></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L1697" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEjVDFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYlLUYsNiVRJ2NvZWZmc0YnRi9GMi1GUDYkLUYjNigtRiw2JVEnZXhwYW5kRidGL0YyLUZQNiQtRiM2JS1GUDYkLUYjNiUtRiw2JVEkYWRkRidGL0YyLUZQNiQtRiM2K0Zgby1GUDYkLUYjNjYtRiw2JVEiY0YnRi9GMi1GUDYmLUYjNiYtRiw2JVEibEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRIm1GJ0YvRjJGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGaXAvRk5GanBGZnEtRiw2JVEjSzFGJ0YvRjItRlA2Ji1GIzYkRmJwRjlGOUZgcUZjcUZmcS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGaXBGaXFGZnFGanEtRlA2Ji1GIzYkRl1xRjlGOUZgcUZjcUZlcEZmcUZmcUZdcS1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZicC1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJ0ZpcS1JI21uR0YkNiRRIjdGJ0Y5RjlGOUZlcEZicEZoci1GYXM2JFEiMUYnRjlGW3NGYHNGOUY5RjlGOS1GLDYjUSFGJ0Y5RjlGZXBGZnEtRlA2Ji1GIzYqLUYsNiVRI3AxRidGL0YyRmVwLUYsNiVRI3AyRidGL0YyRmVwLUYsNiVRI3AzRidGL0YyRmVwLUYsNiVRI3A0RidGL0YyRjlGOUZgcUZjcUY5RjlGOUY5L0ZhcVEifGZyRicvRmRxUSJ8aHJGJy1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZmcUZmcS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEjVDFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYlLUYsNiVRJ2NvZWZmc0YnRi9GMi1GUDYkLUYjNigtRiw2JVEnZXhwYW5kRidGL0YyLUZQNiQtRiM2JS1GUDYkLUYjNiUtRiw2JVEkYWRkRidGL0YyLUZQNiQtRiM2K0Zgby1GUDYkLUYjNjYtRiw2JVEiY0YnRi9GMi1GUDYmLUYjNiYtRiw2JVEibEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRIm1GJ0YvRjJGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGaXAvRk5GanBGZnEtRiw2JVEjSzFGJ0YvRjItRlA2Ji1GIzYkRmJwRjlGOUZgcUZjcUZmcS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGaXBGaXFGZnFGanEtRlA2Ji1GIzYkRl1xRjlGOUZgcUZjcUZlcEZmcUZmcUZdcS1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZicC1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJ0ZpcS1JI21uR0YkNiRRIjdGJ0Y5RjlGOUZlcEZicEZoci1GYXM2JFEiMUYnRjlGW3NGYHNGOUY5RjlGOS1GLDYjUSFGJ0Y5RjlGZXBGZnEtRlA2Ji1GIzYqLUYsNiVRI3AxRidGL0YyRmVwLUYsNiVRI3AyRidGL0YyRmVwLUYsNiVRI3AzRidGL0YyRmVwLUYsNiVRI3A0RidGL0YyRjlGOUZgcUZjcUY5RjlGOUY5L0ZhcVEifGZyRicvRmRxUSJ8aHJGJy1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZmcUZmcS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1699" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVEjUzFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYlLUYsNiVRJHNlcUYnRi9GMi1GUDYkLUYjNiwtRiw2JVEnZXhwYW5kRidGL0YyLUZQNiQtRiM2JS1GLDYlUSlzaW1wbGlmeUYnRi9GMi1GUDYkLUYjNiYtRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZnb0Zlbi1GUDYkLUYjNiUtRiw2JVEobXRheWxvckYnRi9GMi1GUDYkLUYjNistRiw2JVEjVDFGJ0YvRjItRlA2Ji1GIzYkLUYsNiVRImlGJ0YvRjJGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmNvRmNvLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGZm8vRk5RLDAuMzMzMzMzM2VtRictRlA2Ji1GIzYyLUYsNiVRI3gxRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMUYnRjlGZHEtRiw2JVEjeDJGJ0YvRjJGYXItRmVyNiRRIjJGJ0Y5RmRxLUYsNiVRI3gzRidGL0YyRmFyLUZlcjYkUSIzRidGOUZkcS1GLDYlUSN4NEYnRi9GMkZhci1GZXI2JFEiNEYnRjlGOUY5Rl5xRmFxRmRxRmFzRjlGOUY5RjlGOUY5RjlGOUZkcUZbcUZhckZkci1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJ0Zoby1GLDYlUSVub3BzRidGL0YyLUZQNiQtRiM2JEZkcEY5RjlGOUY5RjlGOS9GX3FRInxmckYnL0ZicVEifGhyRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GY28tRjY2LVEiI0YnRjlGO0Y+RkBGQkZERkZGSEZmb0Zoby1GLDYlUTB+ZDF+K35kMn49fjIufn5GJ0YvRjItRiw2I1EhRicvJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVEjUzFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYlLUYsNiVRJHNlcUYnRi9GMi1GUDYkLUYjNiwtRiw2JVEnZXhwYW5kRidGL0YyLUZQNiQtRiM2JS1GLDYlUSlzaW1wbGlmeUYnRi9GMi1GUDYkLUYjNiYtRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZnb0Zlbi1GUDYkLUYjNiUtRiw2JVEobXRheWxvckYnRi9GMi1GUDYkLUYjNistRiw2JVEjVDFGJ0YvRjItRlA2Ji1GIzYkLUYsNiVRImlGJ0YvRjJGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmNvRmNvLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGZm8vRk5RLDAuMzMzMzMzM2VtRictRlA2Ji1GIzYyLUYsNiVRI3gxRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMUYnRjlGZHEtRiw2JVEjeDJGJ0YvRjJGYXItRmVyNiRRIjJGJ0Y5RmRxLUYsNiVRI3gzRidGL0YyRmFyLUZlcjYkUSIzRidGOUZkcS1GLDYlUSN4NEYnRi9GMkZhci1GZXI2JFEiNEYnRjlGOUY5Rl5xRmFxRmRxRmFzRjlGOUY5RjlGOUY5RjlGOUZkcUZbcUZhckZkci1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJ0Zoby1GLDYlUSVub3BzRidGL0YyLUZQNiQtRiM2JEZkcEY5RjlGOUY5RjlGOS9GX3FRInxmckYnL0ZicVEifGhyRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GY28tRjY2LVEiI0YnRjlGO0Y+RkBGQkZERkZGSEZmb0Zoby1GLDYlUTB+ZDF+K35kMn49fjIufn5GJ0YvRjItRiw2I1EhRicvJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1747" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Step 4: </Font></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1696" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEmUzFzeXNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSRtYXBGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ky1GLDYlUSN5eUYnRi9GMi1GNjYtUSgmc3JhcnI7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmhuLUYsNiVRJ2NvZWZmc0YnRi9GMi1GUzYkLUYjNihGVy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmduL0ZOUSwwLjMzMzMzMzNlbUYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGZ25GaW4tRlM2Ji1GIzYrLUYsNiVRI3gxRidGL0YyRmFvLUYsNiVRI3gyRidGL0YyRmFvLUYsNiVRI3gzRidGL0YyRmFvLUYsNiVRI3g0RidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGanBGOUY5RmFvRmdvLUYsNiVRI1MxRidGL0YyRmpwRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZqcEY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEmUzFzeXNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSRtYXBGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ky1GLDYlUSN5eUYnRi9GMi1GNjYtUSgmc3JhcnI7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmhuLUYsNiVRJ2NvZWZmc0YnRi9GMi1GUzYkLUYjNihGVy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmduL0ZOUSwwLjMzMzMzMzNlbUYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGZ25GaW4tRlM2Ji1GIzYrLUYsNiVRI3gxRidGL0YyRmFvLUYsNiVRI3gyRidGL0YyRmFvLUYsNiVRI3gzRidGL0YyRmFvLUYsNiVRI3g0RidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGanBGOUY5RmFvRmdvLUYsNiVRI1MxRidGL0YyRmpwRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZqcEY5</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1695" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElc29sMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJnNvbHZlRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2JVEmUzFzeXNGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOUZaRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElc29sMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJnNvbHZlRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2JVEmUzFzeXNGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOUZaRjk=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSVzb2wxR0YoPD4vJkkiY0dGKDYkIiIiRjMiIiEvJkYxNiRGMyIiI0Y0LyZGMTYkRjMiIiRGNC8mRjE2JEYzIiIlRjQvJkYxNiRGMyIiJkY0LyZGMTYkRjMiIidGNC8mRjE2JEYzIiIoRjQvJkYxNiRGOEY4RjQvJkYxNiRGOEY8LCQqJiNGM0ZARjMmRjE2JEZERkhGMyEiIi8mRjE2JEY4RkBGNC8mRjE2JEY4RkRGNC8mRjE2JEY4RkhGNC8mRjE2JEY4RkwsJComI0YzIiIpRjNGVkYzRlgvJkYxNiRGPEY8RjQvJkYxNiRGPEZALCQqJiNGM0Y4RjNGVkYzRjMvJkYxNiRGPEZERjQvJkYxNiRGPEZIRjQvJkYxNiRGPEZMRjQvJkYxNiRGQEZARjQvJkYxNiRGQEZELCQqJkY4RjNGVkYzRlgvJkYxNiRGQEZIRjQvJkYxNiRGQEZMRjQvJkYxNiRGREZERjQvRlZGVi8mRjE2JEZERkxGNC8mRjE2JEZIRkhGNC8mRjE2JEZIRkxGNC8mRjE2JEZMRkxGNDcjRi4=</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1752" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Step 5:</Font></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1694" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZRLUkjbWlHRiQ2JVEnY291bnQxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSSNtbkdGJDYkUSIwRidGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR1EmMC4wZW1GJy8lJmRlcHRoR0Zlbi8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GVzYmRllGZm5GaW4vRlxvUSVhdXRvRictRjY2L1EkZm9yRicvJSVib2xkR0YxL0YzUSVib2xkRicvJStmb250d2VpZ2h0R0Zob0Y7Rj5GQEZCRkRGRkZIL0ZLRmhuL0ZORmhuLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGW3BGXHAtRiw2JVEiaUYnRi9GMkZdcC1GNjYvUSN0b0YnRmVvRmdvRmlvRjtGPkZARkJGREZGRkhGW3BGXHBGXXAtRiw2JVElbm9wc0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYkLUYsNiVRJXNvbDFGJ0YvRjJGOUY5Rl1wLUY2Ni9RI2RvRidGZW9GZ29GaW9GO0Y+RkBGQkZERkZGSEZbcEZccEZdcC1GNjYvUSNpZkYnRmVvRmdvRmlvRjtGPkZARkJGREZGRkhGW3BGXHBGXXAtRiw2JVEkbGhzRidGL0YyLUZqcDYkLUYjNiVGXnEtRmpwNiYtRiM2JEZgcEY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGOUY5LUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRJHJoc0YnRi9GMkZqcUZdcC1GNjYvUSV0aGVuRidGZW9GZ29GaW9GO0Y+RkBGQkZERkZGSEZbcEZccEZdcEYrRjVGKy1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmVzRl1wLUZQNiRRIjFGJ0Y5RlNGXXBGXXAtRjY2L1EkZW5kRidGZW9GZ29GaW9GO0Y+RkBGQkZERkZGSEZbcEZccEZdcEZkcUZTRl1wRmpzRl1wRmFxRlMvJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZRLUkjbWlHRiQ2JVEnY291bnQxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSSNtbkdGJDYkUSIwRidGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR1EmMC4wZW1GJy8lJmRlcHRoR0Zlbi8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GVzYmRllGZm5GaW4vRlxvUSVhdXRvRictRjY2L1EkZm9yRicvJSVib2xkR0YxL0YzUSVib2xkRicvJStmb250d2VpZ2h0R0Zob0Y7Rj5GQEZCRkRGRkZIL0ZLRmhuL0ZORmhuLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGW3BGXHAtRiw2JVEiaUYnRi9GMkZdcC1GNjYvUSN0b0YnRmVvRmdvRmlvRjtGPkZARkJGREZGRkhGW3BGXHBGXXAtRiw2JVElbm9wc0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYkLUYsNiVRJXNvbDFGJ0YvRjJGOUY5Rl1wLUY2Ni9RI2RvRidGZW9GZ29GaW9GO0Y+RkBGQkZERkZGSEZbcEZccEZdcC1GNjYvUSNpZkYnRmVvRmdvRmlvRjtGPkZARkJGREZGRkhGW3BGXHBGXXAtRiw2JVEkbGhzRidGL0YyLUZqcDYkLUYjNiVGXnEtRmpwNiYtRiM2JEZgcEY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGOUY5LUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRJHJoc0YnRi9GMkZqcUZdcC1GNjYvUSV0aGVuRidGZW9GZ29GaW9GO0Y+RkBGQkZERkZGSEZbcEZccEZdcEYrRjVGKy1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmVzRl1wLUZQNiRRIjFGJ0Y5RlNGXXBGXXAtRjY2L1EkZW5kRidGZW9GZ29GaW9GO0Y+RkBGQkZERkZGSEZbcEZccEZdcEZkcUZTRl1wRmpzRl1wRmFxRlMvJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L1609" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEmcHJpbnRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSdjb3VudDFGJ0YvRjIvJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GM1Enbm9ybWFsRidGQC1JI21vR0YkNi1RIn5GJ0ZALyUmZmVuY2VHRj8vJSpzZXBhcmF0b3JHRj8vJSlzdHJldGNoeUdGPy8lKnN5bW1ldHJpY0dGPy8lKGxhcmdlb3BHRj8vJS5tb3ZhYmxlbGltaXRzR0Y/LyUnYWNjZW50R0Y/LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGVkZCLUZDNi1RIiNGJ0ZARkZGSEZKRkxGTkZQRlJGVEZXLUYsNiVRUX5XZX5maW5kfjF+cmVsYXRpb25+YW1vbmd+dGhlfktpbGxpbmd+MS10ZW5zb3JzLkYnRi9GMkY9RkA=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEmcHJpbnRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSdjb3VudDFGJ0YvRjIvJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GM1Enbm9ybWFsRidGQC1JI21vR0YkNi1RIn5GJ0ZALyUmZmVuY2VHRj8vJSpzZXBhcmF0b3JHRj8vJSlzdHJldGNoeUdGPy8lKnN5bW1ldHJpY0dGPy8lKGxhcmdlb3BHRj8vJS5tb3ZhYmxlbGltaXRzR0Y/LyUnYWNjZW50R0Y/LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGVkZCLUZDNi1RIiNGJ0ZARkZGSEZKRkxGTkZQRlJGVEZXLUYsNiVRUX5XZX5maW5kfjF+cmVsYXRpb25+YW1vbmd+dGhlfktpbGxpbmd+MS10ZW5zb3JzLkYnRi9GMkY9RkA=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIi</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1740" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true" italic="true">Reducibility of the Hamiltonian:</Font></Text-field><Text-field style="Text" bold="true" layout="Normal"></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1736" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjSENGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYlLUYsNiVRJ2NvZWZmc0YnRi9GMi1GUDYkLUYjNigtRiw2JVEnZXhwYW5kRidGL0YyLUZQNiQtRiM2JS1GUDYkLUYjNiUtRiw2JVEkYWRkRidGL0YyLUZQNiQtRiM2K0Zgby1GUDYkLUYjNjktRiw2JVEiSEYnRi9GMi1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmJwLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZocEZecC1GLDYlUSJjRidGL0YyLUZQNiYtRiM2Ji1GLDYlUSJsRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGYXAvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEibUYnRi9GMkY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXnAtRiw2JVEjSzFGJ0YvRjItRlA2Ji1GIzYkRmFxRjlGOUZdckZgckZecC1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGYXBGY3BGXnBGY3ItRlA2Ji1GIzYkRmpxRjlGOUZdckZgckZkcUZecEZecEZqcS1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZhcS1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSEZncEZjcC1JI21uR0YkNiRRIjdGJ0Y5RjlGOUZkcUZhcUZhcy1GaHM2JFEiMUYnRjlGZHNGZ3NGOUY5RjlGOS1GLDYjUSFGJ0Y5RjlGZHFGXnAtRlA2Ji1GIzYqLUYsNiVRI3AxRidGL0YyRmRxLUYsNiVRI3AyRidGL0YyRmRxLUYsNiVRI3AzRidGL0YyRmRxLUYsNiVRI3A0RidGL0YyRjlGOUZdckZgckY5RjlGOUY5L0ZeclEifGZyRicvRmFyUSJ8aHJGJy1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjSENGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYlLUYsNiVRJ2NvZWZmc0YnRi9GMi1GUDYkLUYjNigtRiw2JVEnZXhwYW5kRidGL0YyLUZQNiQtRiM2JS1GUDYkLUYjNiUtRiw2JVEkYWRkRidGL0YyLUZQNiQtRiM2K0Zgby1GUDYkLUYjNjktRiw2JVEiSEYnRi9GMi1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmJwLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZocEZecC1GLDYlUSJjRidGL0YyLUZQNiYtRiM2Ji1GLDYlUSJsRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGYXAvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEibUYnRi9GMkY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXnAtRiw2JVEjSzFGJ0YvRjItRlA2Ji1GIzYkRmFxRjlGOUZdckZgckZecC1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGYXBGY3BGXnBGY3ItRlA2Ji1GIzYkRmpxRjlGOUZdckZgckZkcUZecEZecEZqcS1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZhcS1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSEZncEZjcC1JI21uR0YkNiRRIjdGJ0Y5RjlGOUZkcUZhcUZhcy1GaHM2JFEiMUYnRjlGZHNGZ3NGOUY5RjlGOS1GLDYjUSFGJ0Y5RjlGZHFGXnAtRlA2Ji1GIzYqLUYsNiVRI3AxRidGL0YyRmRxLUYsNiVRI3AyRidGL0YyRmRxLUYsNiVRI3AzRidGL0YyRmRxLUYsNiVRI3A0RidGL0YyRjlGOUZdckZgckY5RjlGOUY5L0ZeclEifGZyRicvRmFyUSJ8aHJGJy1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1738" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkU0hDRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2JS1GLDYlUSRzZXFGJ0YvRjItRlA2JC1GIzYtLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GaW4tRiw2JVEnZXhwYW5kRidGL0YyLUZQNiQtRiM2JS1GLDYlUSlzaW1wbGlmeUYnRi9GMi1GUDYkLUYjNiVGW28tRlA2JC1GIzYlLUYsNiVRKG10YXlsb3JGJ0YvRjItRlA2JC1GIzYrLUYsNiVRI0hDRidGL0YyLUZQNiYtRiM2JC1GLDYlUSJpRidGL0YyRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZlbkZlbi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmhuL0ZOUSwwLjMzMzMzMzNlbUYnLUZQNiYtRiM2Mi1GLDYlUSN4MUYnRi9GMi1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JI21uR0YkNiRRIjFGJ0Y5RmRxLUYsNiVRI3gyRidGL0YyRmFyLUZlcjYkUSIyRidGOUZkcS1GLDYlUSN4M0YnRi9GMkZhci1GZXI2JFEiM0YnRjlGZHEtRiw2JVEjeDRGJ0YvRjJGYXItRmVyNiRRIjRGJ0Y5RjlGOUZecUZhcUZkcUZhc0Y5RjlGOUY5RjlGOUY5RjlGZHFGW3FGYXJGZHItRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRidGam4tRiw2JVElbm9wc0YnRi9GMi1GUDYkLUYjNiRGZHBGOUY5RjlGOUY5RjkvRl9xUSJ8ZnJGJy9GYnFRInxockYnLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmVuLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkU0hDRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2JS1GLDYlUSRzZXFGJ0YvRjItRlA2JC1GIzYtLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GaW4tRiw2JVEnZXhwYW5kRidGL0YyLUZQNiQtRiM2JS1GLDYlUSlzaW1wbGlmeUYnRi9GMi1GUDYkLUYjNiVGW28tRlA2JC1GIzYlLUYsNiVRKG10YXlsb3JGJ0YvRjItRlA2JC1GIzYrLUYsNiVRI0hDRidGL0YyLUZQNiYtRiM2JC1GLDYlUSJpRidGL0YyRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZlbkZlbi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmhuL0ZOUSwwLjMzMzMzMzNlbUYnLUZQNiYtRiM2Mi1GLDYlUSN4MUYnRi9GMi1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JI21uR0YkNiRRIjFGJ0Y5RmRxLUYsNiVRI3gyRidGL0YyRmFyLUZlcjYkUSIyRidGOUZkcS1GLDYlUSN4M0YnRi9GMkZhci1GZXI2JFEiM0YnRjlGZHEtRiw2JVEjeDRGJ0YvRjJGYXItRmVyNiRRIjRGJ0Y5RjlGOUZecUZhcUZkcUZhc0Y5RjlGOUY5RjlGOUY5RjlGZHFGW3FGYXJGZHItRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRidGam4tRiw2JVElbm9wc0YnRi9GMi1GUDYkLUYjNiRGZHBGOUY5RjlGOUY5RjkvRl9xUSJ8ZnJGJy9GYnFRInxockYnLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmVuLyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1739" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEmSENzeXNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSRtYXBGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ky1GLDYlUSN5eUYnRi9GMi1GNjYtUSgmc3JhcnI7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmhuLUYsNiVRJ2NvZWZmc0YnRi9GMi1GUzYkLUYjNihGVy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmduL0ZOUSwwLjMzMzMzMzNlbUYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGZ25GaW4tRlM2Ji1GIzYrLUYsNiVRI3gxRidGL0YyRmFvLUYsNiVRI3gyRidGL0YyRmFvLUYsNiVRI3gzRidGL0YyRmFvLUYsNiVRI3g0RidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGanBGOUY5RmFvRmdvLUYsNiVRJFNIQ0YnRi9GMkZqcEY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GanBGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEmSENzeXNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSRtYXBGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ky1GLDYlUSN5eUYnRi9GMi1GNjYtUSgmc3JhcnI7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmhuLUYsNiVRJ2NvZWZmc0YnRi9GMi1GUzYkLUYjNihGVy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmduL0ZOUSwwLjMzMzMzMzNlbUYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGZ25GaW4tRlM2Ji1GIzYrLUYsNiVRI3gxRidGL0YyRmFvLUYsNiVRI3gyRidGL0YyRmFvLUYsNiVRI3gzRidGL0YyRmFvLUYsNiVRI3g0RidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGanBGOUY5RmFvRmdvLUYsNiVRJFNIQ0YnRi9GMkZqcEY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GanBGOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1737" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVElc29sSEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJnNvbHZlRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2JVEmSENzeXNGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmpuLUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGaW5GW28tRiw2JVFTfnRoZXJlfmlzfmF+c29sdXRpb24sfnNvfkhhbWlsdG9uaWFufmlzfnJlZHVjaWJsZSFGJ0YvRjJGWkY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVElc29sSEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJnNvbHZlRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2JVEmSENzeXNGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmpuLUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGaW5GW28tRiw2JVFTfnRoZXJlfmlzfmF+c29sdXRpb24sfnNvfkhhbWlsdG9uaWFufmlzfnJlZHVjaWJsZSFGJ0YvRjJGWkY5</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSVzb2xIR0YoPD4vJkkiY0dGKDYkIiIiRjMiIiEvJkYxNiRGMyIiIyIjYy8mRjE2JEYzIiIkRjQvJkYxNiRGMyIiJUY0LyZGMTYkRjMiIiZGNC8mRjE2JEYzIiInRjQvJkYxNiRGMyIiKEY0LyZGMTYkRjhGOCEkIUcvJkYxNiRGOEY9LCQqJiNGM0ZBRjMmRjE2JEZFRklGMyEiIi8mRjE2JEY4RkEiJEMjLyZGMTYkRjhGRUY0LyZGMTYkRjhGSSIkWyUvJkYxNiRGOEZNLCQqJiNGMyIiKUYzRlhGM0ZaLyZGMTYkRj1GPSEkNyIvJkYxNiRGPUZBLCQqJiNGM0Y4RjNGWEYzRjMvJkYxNiRGPUZFIiQnKikvJkYxNiRGPUZJRjQvJkYxNiRGPUZNRjQvJkYxNiRGQUZBISRDIy8mRjE2JEZBRkUsJComRjhGM0ZYRjNGWi8mRjE2JEZBRklGNC8mRjE2JEZBRk1GNC8mRjE2JEZFRkUhJVNBL0ZYRlgvJkYxNiRGRUZNRjQvJkYxNiRGSUZJRl5xLyZGMTYkRklGTUY0LyZGMTYkRk1GTUY0NyNGLg==</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1725" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1442" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Relations among the Killing 1- and 2-tensors</Font></Text-field><Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1748" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Step 3:</Font></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1701" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkVDEyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2JS1GLDYlUSdjb2VmZnNGJ0YvRjItRlA2JC1GIzYoLUYsNiVRJ2V4cGFuZEYnRi9GMi1GUDYkLUYjNiUtRlA2JC1GIzYlLUYsNiVRJGFkZEYnRi9GMi1GUDYkLUYjNitGYG8tRlA2JC1GIzY2LUYsNiVRImNGJ0YvRjItRlA2Ji1GIzYmLUYsNiVRImxGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJtRidGL0YyRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmlwL0ZORmpwRmZxLUYsNiVRI0sxRidGL0YyLUZQNiYtRiM2JEZicEY5RjlGYHFGY3FGZnEtRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIRmlwRmlxRmZxLUYsNiVRI0syRidGL0YyLUZQNiYtRiM2JEZdcUY5RjlGYHFGY3FGZXBGZnFGZnFGXXEtRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIxRidGOS1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJ0ZpcS1GX3M2JFEjMjhGJ0Y5RjlGOUZlcEZicEZbc0Zec0Zicy1GX3M2JFEiN0YnRjlGOUY5RjlGOS1GLDYjUSFGJ0Y5RjlGZXBGZnEtRlA2Ji1GIzYqLUYsNiVRI3AxRidGL0YyRmVwLUYsNiVRI3AyRidGL0YyRmVwLUYsNiVRI3AzRidGL0YyRmVwLUYsNiVRI3A0RidGL0YyRjlGOUZgcUZjcUY5RjlGOUY5L0ZhcVEifGZyRicvRmRxUSJ8aHJGJy1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkVDEyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2JS1GLDYlUSdjb2VmZnNGJ0YvRjItRlA2JC1GIzYoLUYsNiVRJ2V4cGFuZEYnRi9GMi1GUDYkLUYjNiUtRlA2JC1GIzYlLUYsNiVRJGFkZEYnRi9GMi1GUDYkLUYjNitGYG8tRlA2JC1GIzY2LUYsNiVRImNGJ0YvRjItRlA2Ji1GIzYmLUYsNiVRImxGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJtRidGL0YyRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmlwL0ZORmpwRmZxLUYsNiVRI0sxRidGL0YyLUZQNiYtRiM2JEZicEY5RjlGYHFGY3FGZnEtRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIRmlwRmlxRmZxLUYsNiVRI0syRidGL0YyLUZQNiYtRiM2JEZdcUY5RjlGYHFGY3FGZXBGZnFGZnFGXXEtRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIxRidGOS1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJ0ZpcS1GX3M2JFEjMjhGJ0Y5RjlGOUZlcEZicEZbc0Zec0Zicy1GX3M2JFEiN0YnRjlGOUY5RjlGOS1GLDYjUSFGJ0Y5RjlGZXBGZnEtRlA2Ji1GIzYqLUYsNiVRI3AxRidGL0YyRmVwLUYsNiVRI3AyRidGL0YyRmVwLUYsNiVRI3AzRidGL0YyRmVwLUYsNiVRI3A0RidGL0YyRjlGOUZgcUZjcUY5RjlGOUY5L0ZhcVEifGZyRicvRmRxUSJ8aHJGJy1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1700" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEkUzEyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2JS1GLDYlUSRzZXFGJ0YvRjItRlA2JC1GIzYtLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GaW4tRiw2JVEnZXhwYW5kRidGL0YyLUZQNiQtRiM2JS1GLDYlUSlzaW1wbGlmeUYnRi9GMi1GUDYkLUYjNiVGW28tRlA2JC1GIzYlLUYsNiVRKG10YXlsb3JGJ0YvRjItRlA2JC1GIzYrLUYsNiVRJFQxMkYnRi9GMi1GUDYmLUYjNiQtRiw2JVEiaUYnRi9GMkY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGZW5GZW4tRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZobi9GTlEsMC4zMzMzMzMzZW1GJy1GUDYmLUYjNjItRiw2JVEjeDFGJ0YvRjItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIxRidGOUZkcS1GLDYlUSN4MkYnRi9GMkZhci1GZXI2JFEiMkYnRjlGZHEtRiw2JVEjeDNGJ0YvRjJGYXItRmVyNiRRIjNGJ0Y5RmRxLUYsNiVRI3g0RidGL0YyRmFyLUZlcjYkUSI0RidGOUY5RjlGXnFGYXFGZHFGZ3NGOUY5RjlGOUY5RjlGOUY5RmRxRltxRmFyRmRyLUY2Ni1RIy4uRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnRmpuLUYsNiVRJW5vcHNGJ0YvRjItRlA2JC1GIzYkRmRwRjlGOUY5RjlGOUY5L0ZfcVEifGZyRicvRmJxUSJ8aHJGJy1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZlbi1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRmhuRmpuLUYsNiVRU35kMX4rfmQyfj1+Myx+c29+d2V+bXVzdH5zcGVjaWZ5fjR+aGVyZX5pbn5tdGF5bG9yRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEkUzEyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2JS1GLDYlUSRzZXFGJ0YvRjItRlA2JC1GIzYtLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GaW4tRiw2JVEnZXhwYW5kRidGL0YyLUZQNiQtRiM2JS1GLDYlUSlzaW1wbGlmeUYnRi9GMi1GUDYkLUYjNiVGW28tRlA2JC1GIzYlLUYsNiVRKG10YXlsb3JGJ0YvRjItRlA2JC1GIzYrLUYsNiVRJFQxMkYnRi9GMi1GUDYmLUYjNiQtRiw2JVEiaUYnRi9GMkY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGZW5GZW4tRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZobi9GTlEsMC4zMzMzMzMzZW1GJy1GUDYmLUYjNjItRiw2JVEjeDFGJ0YvRjItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIxRidGOUZkcS1GLDYlUSN4MkYnRi9GMkZhci1GZXI2JFEiMkYnRjlGZHEtRiw2JVEjeDNGJ0YvRjJGYXItRmVyNiRRIjNGJ0Y5RmRxLUYsNiVRI3g0RidGL0YyRmFyLUZlcjYkUSI0RidGOUY5RjlGXnFGYXFGZHFGZ3NGOUY5RjlGOUY5RjlGOUY5RmRxRltxRmFyRmRyLUY2Ni1RIy4uRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnRmpuLUYsNiVRJW5vcHNGJ0YvRjItRlA2JC1GIzYkRmRwRjlGOUY5RjlGOUY5L0ZfcVEifGZyRicvRmJxUSJ8aHJGJy1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZlbi1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRmhuRmpuLUYsNiVRU35kMX4rfmQyfj1+Myx+c29+d2V+bXVzdH5zcGVjaWZ5fjR+aGVyZX5pbn5tdGF5bG9yRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1749" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Step 4:</Font></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1702" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEnUzEyc3lzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEkbWFwRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNistRiw2JVEjeHhGJ0YvRjItRjY2LVEoJnNyYXJyO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZobi1GLDYlUSdjb2VmZnNGJ0YvRjItRlM2JC1GIzYoRlctRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZnbi9GTlEsMC4zMzMzMzMzZW1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmduRmluLUZTNiYtRiM2Ky1GLDYlUSN4MUYnRi9GMkZhby1GLDYlUSN4MkYnRi9GMkZhby1GLDYlUSN4M0YnRi9GMkZhby1GLDYlUSN4NEYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmpwRjlGOUZhb0Znby1GLDYlUSRTMTJGJ0YvRjJGanBGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmpwRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEnUzEyc3lzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEkbWFwRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNistRiw2JVEjeHhGJ0YvRjItRjY2LVEoJnNyYXJyO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZobi1GLDYlUSdjb2VmZnNGJ0YvRjItRlM2JC1GIzYoRlctRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZnbi9GTlEsMC4zMzMzMzMzZW1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmduRmluLUZTNiYtRiM2Ky1GLDYlUSN4MUYnRi9GMkZhby1GLDYlUSN4MkYnRi9GMkZhby1GLDYlUSN4M0YnRi9GMkZhby1GLDYlUSN4NEYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmpwRjlGOUZhb0Znby1GLDYlUSRTMTJGJ0YvRjJGanBGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmpwRjk=</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1703" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEmc29sMTJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJ1MxMnN5c0YnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRlpGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEmc29sMTJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJ1MxMnN5c0YnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRlpGOQ==</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1753" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Step 5:</Font></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1704" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZVLUkjbWlHRiQ2JVEoY291bnQxMkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkjbW5HRiQ2JFEiMEYnRjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdRJjAuMGVtRicvJSZkZXB0aEdGZW4vJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRlc2JkZZRmZuRmluL0Zcb1ElYXV0b0YnLUY2Ni9RJGZvckYnLyUlYm9sZEdGMS9GM1ElYm9sZEYnLyUrZm9udHdlaWdodEdGaG9GO0Y+RkBGQkZERkZGSC9GS0Zobi9GTkZobi1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRltwRlxwLUYsNiVRImlGJ0YvRjJGXXAtRjY2L1EjdG9GJ0Zlb0Znb0Zpb0Y7Rj5GQEZCRkRGRkZIRltwRlxwRl1wLUYsNiVRJW5vcHNGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JC1GLDYlUSZzb2wxMkYnRi9GMkY5RjlGXXAtRjY2L1EjZG9GJ0Zlb0Znb0Zpb0Y7Rj5GQEZCRkRGRkZIRltwRlxwRl1wLUY2Ni9RI2lmRidGZW9GZ29GaW9GO0Y+RkBGQkZERkZGSEZbcEZccEZdcC1GLDYlUSRsaHNGJ0YvRjItRmpwNiQtRiM2JUZecS1GanA2Ji1GIzYkRmBwRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Y5RjktRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEkcmhzRidGL0YyRmpxRl1wLUY2Ni9RJXRoZW5GJ0Zlb0Znb0Zpb0Y7Rj5GQEZCRkRGRkZIRltwRlxwRl1wRitGNUYrRl1wLUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZXNGXXAtRlA2JFEiMUYnRjlGU0ZdcEZdcC1GNjYvUSRlbmRGJ0Zlb0Znb0Zpb0Y7Rj5GQEZCRkRGRkZIRltwRlxwRl1wRmRxRlNGXXBGanNGXXBGYXFGU0ZdcC1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRltwRlxwLUYsNiVRZ25+MTEyfnJlbGF0aW9uc35vcn5rZXJuZWx+ZWxlbWVudHN+b2Z+SzF+dGVuc29yfksyfiYjODU5NDt+SzNGJ0YvRjIvJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZVLUkjbWlHRiQ2JVEoY291bnQxMkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkjbW5HRiQ2JFEiMEYnRjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdRJjAuMGVtRicvJSZkZXB0aEdGZW4vJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRlc2JkZZRmZuRmluL0Zcb1ElYXV0b0YnLUY2Ni9RJGZvckYnLyUlYm9sZEdGMS9GM1ElYm9sZEYnLyUrZm9udHdlaWdodEdGaG9GO0Y+RkBGQkZERkZGSC9GS0Zobi9GTkZobi1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRltwRlxwLUYsNiVRImlGJ0YvRjJGXXAtRjY2L1EjdG9GJ0Zlb0Znb0Zpb0Y7Rj5GQEZCRkRGRkZIRltwRlxwRl1wLUYsNiVRJW5vcHNGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JC1GLDYlUSZzb2wxMkYnRi9GMkY5RjlGXXAtRjY2L1EjZG9GJ0Zlb0Znb0Zpb0Y7Rj5GQEZCRkRGRkZIRltwRlxwRl1wLUY2Ni9RI2lmRidGZW9GZ29GaW9GO0Y+RkBGQkZERkZGSEZbcEZccEZdcC1GLDYlUSRsaHNGJ0YvRjItRmpwNiQtRiM2JUZecS1GanA2Ji1GIzYkRmBwRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Y5RjktRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEkcmhzRidGL0YyRmpxRl1wLUY2Ni9RJXRoZW5GJ0Zlb0Znb0Zpb0Y7Rj5GQEZCRkRGRkZIRltwRlxwRl1wRitGNUYrRl1wLUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZXNGXXAtRlA2JFEiMUYnRjlGU0ZdcEZdcC1GNjYvUSRlbmRGJ0Zlb0Znb0Zpb0Y7Rj5GQEZCRkRGRkZIRltwRlxwRl1wRmRxRlNGXXBGanNGXXBGYXFGU0ZdcC1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRltwRlxwLUYsNiVRZ25+MTEyfnJlbGF0aW9uc35vcn5rZXJuZWx+ZWxlbWVudHN+b2Z+SzF+dGVuc29yfksyfiYjODU5NDt+SzNGJ0YvRjIvJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L1444" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEmcHJpbnRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUShjb3VudDEyRidGL0YyLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvRjNRJ25vcm1hbEYnRkBGPUZA">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEmcHJpbnRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUShjb3VudDEyRidGL0YyLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvRjNRJ25vcm1hbEYnRkBGPUZA</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEkMTEyRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">IiQ3Ig==</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1447" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1450" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Relations among the Killing 2-tensors</Font></Text-field><Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1750" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Step 3:</Font></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1711" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjVDJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYlLUYsNiVRJ2NvZWZmc0YnRi9GMi1GUDYkLUYjNigtRiw2JVEnZXhwYW5kRidGL0YyLUZQNiQtRiM2JS1GUDYkLUYjNiUtRiw2JVEkYWRkRidGL0YyLUZQNiQtRiM2K0Zgby1GUDYkLUYjNjUtRiw2JVEiY0YnRi9GMi1GUDYmLUYjNiYtRiw2JVEibEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRIm1GJ0YvRjJGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGaXAvRk5GanAtRiw2JVEjSzJGJ0YvRjItRlA2Ji1GIzYkRmJwRjlGOUZgcUZjcUZmcS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGaXBGaXFGZnFGanEtRlA2Ji1GIzYkRl1xRjlGOUZgcUZjcUZlcEZmcUZmcUZdcS1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZicC1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJ0ZpcS1JI21uR0YkNiRRIzI4RidGOUY5RjlGZXBGYnBGaHItRmFzNiRRIjFGJ0Y5RltzRmBzRjlGOUY5RjktRiw2I1EhRidGOUY5RmVwRmZxLUZQNiYtRiM2Ki1GLDYlUSNwMUYnRi9GMkZlcC1GLDYlUSNwMkYnRi9GMkZlcC1GLDYlUSNwM0YnRi9GMkZlcC1GLDYlUSNwNEYnRi9GMkY5RjlGYHFGY3FGOUY5RjlGOS9GYXFRInxmckYnL0ZkcVEifGhyRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GZnEvJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjVDJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYlLUYsNiVRJ2NvZWZmc0YnRi9GMi1GUDYkLUYjNigtRiw2JVEnZXhwYW5kRidGL0YyLUZQNiQtRiM2JS1GUDYkLUYjNiUtRiw2JVEkYWRkRidGL0YyLUZQNiQtRiM2K0Zgby1GUDYkLUYjNjUtRiw2JVEiY0YnRi9GMi1GUDYmLUYjNiYtRiw2JVEibEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRIm1GJ0YvRjJGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGaXAvRk5GanAtRiw2JVEjSzJGJ0YvRjItRlA2Ji1GIzYkRmJwRjlGOUZgcUZjcUZmcS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGaXBGaXFGZnFGanEtRlA2Ji1GIzYkRl1xRjlGOUZgcUZjcUZlcEZmcUZmcUZdcS1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZicC1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJ0ZpcS1JI21uR0YkNiRRIzI4RidGOUY5RjlGZXBGYnBGaHItRmFzNiRRIjFGJ0Y5RltzRmBzRjlGOUY5RjktRiw2I1EhRidGOUY5RmVwRmZxLUZQNiYtRiM2Ki1GLDYlUSNwMUYnRi9GMkZlcC1GLDYlUSNwMkYnRi9GMkZlcC1GLDYlUSNwM0YnRi9GMkZlcC1GLDYlUSNwNEYnRi9GMkY5RjlGYHFGY3FGOUY5RjlGOS9GYXFRInxmckYnL0ZkcVEifGhyRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GZnEvJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1709" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjUzJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYlLUYsNiVRJHNlcUYnRi9GMi1GUDYkLUYjNi0tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZpbi1GLDYlUSdleHBhbmRGJ0YvRjItRlA2JC1GIzYlLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUZQNiQtRiM2JUZbby1GUDYkLUYjNiUtRiw2JVEobXRheWxvckYnRi9GMi1GUDYkLUYjNistRiw2JVEjVDJGJ0YvRjItRlA2Ji1GIzYkLUYsNiVRImlGJ0YvRjJGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmVuRmVuLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGaG4vRk5RLDAuMzMzMzMzM2VtRictRlA2Ji1GIzYyLUYsNiVRI3gxRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMUYnRjlGZHEtRiw2JVEjeDJGJ0YvRjJGYXItRmVyNiRRIjJGJ0Y5RmRxLUYsNiVRI3gzRidGL0YyRmFyLUZlcjYkUSIzRidGOUZkcS1GLDYlUSN4NEYnRi9GMkZhci1GZXI2JFEiNEYnRjlGOUY5Rl5xRmFxRmRxLUZlcjYkUSI1RidGOUY5RjlGOUY5RjlGOUY5RjlGZHFGW3FGYXJGZHItRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRidGam4tRiw2JVElbm9wc0YnRi9GMi1GUDYkLUYjNiRGZHBGOUY5RjlGOUY5RjkvRl9xUSJ8ZnJGJy9GYnFRInxockYnLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjUzJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYlLUYsNiVRJHNlcUYnRi9GMi1GUDYkLUYjNi0tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZpbi1GLDYlUSdleHBhbmRGJ0YvRjItRlA2JC1GIzYlLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUZQNiQtRiM2JUZbby1GUDYkLUYjNiUtRiw2JVEobXRheWxvckYnRi9GMi1GUDYkLUYjNistRiw2JVEjVDJGJ0YvRjItRlA2Ji1GIzYkLUYsNiVRImlGJ0YvRjJGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmVuRmVuLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGaG4vRk5RLDAuMzMzMzMzM2VtRictRlA2Ji1GIzYyLUYsNiVRI3gxRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMUYnRjlGZHEtRiw2JVEjeDJGJ0YvRjJGYXItRmVyNiRRIjJGJ0Y5RmRxLUYsNiVRI3gzRidGL0YyRmFyLUZlcjYkUSIzRidGOUZkcS1GLDYlUSN4NEYnRi9GMkZhci1GZXI2JFEiNEYnRjlGOUY5Rl5xRmFxRmRxLUZlcjYkUSI1RidGOUY5RjlGOUY5RjlGOUY5RjlGZHFGW3FGYXJGZHItRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRidGam4tRiw2JVElbm9wc0YnRi9GMi1GUDYkLUYjNiRGZHBGOUY5RjlGOUY5RjkvRl9xUSJ8ZnJGJy9GYnFRInxockYnLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1751" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Step 4:</Font></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1715" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEmUzJzeXNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSRtYXBGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ky1GLDYlUSN4eEYnRi9GMi1GNjYtUSgmc3JhcnI7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmhuLUYsNiVRJ2NvZWZmc0YnRi9GMi1GUzYkLUYjNihGVy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmduL0ZOUSwwLjMzMzMzMzNlbUYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGZ25GaW4tRlM2Ji1GIzYrLUYsNiVRI3gxRidGL0YyRmFvLUYsNiVRI3gyRidGL0YyRmFvLUYsNiVRI3gzRidGL0YyRmFvLUYsNiVRI3g0RidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRmpwRjlGOUZhb0Znby1GLDYlUSNTMkYnRi9GMkZqcEY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GanBGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEmUzJzeXNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSRtYXBGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ky1GLDYlUSN4eEYnRi9GMi1GNjYtUSgmc3JhcnI7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmhuLUYsNiVRJ2NvZWZmc0YnRi9GMi1GUzYkLUYjNihGVy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmduL0ZOUSwwLjMzMzMzMzNlbUYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGZ25GaW4tRlM2Ji1GIzYrLUYsNiVRI3gxRidGL0YyRmFvLUYsNiVRI3gyRidGL0YyRmFvLUYsNiVRI3gzRidGL0YyRmFvLUYsNiVRI3g0RidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRmpwRjlGOUZhb0Znby1GLDYlUSNTMkYnRi9GMkZqcEY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GanBGOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1714" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElc29sMkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJnNvbHZlRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2JVEmUzJzeXNGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZaRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElc29sMkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJnNvbHZlRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2JVEmUzJzeXNGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZaRjk=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1754" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Step 5:</Font></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1712" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZZLUkjbWlHRiQ2JVEnY291bnQyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSSNtbkdGJDYkUSIwRidGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR1EmMC4wZW1GJy8lJmRlcHRoR0Zlbi8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GVzYmRllGZm5GaW4vRlxvUSVhdXRvRictRjY2L1EkZm9yRicvJSVib2xkR0YxL0YzUSVib2xkRicvJStmb250d2VpZ2h0R0Zob0Y7Rj5GQEZCRkRGRkZIL0ZLRmhuL0ZORmhuLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGW3BGXHAtRiw2JVEiaUYnRi9GMkZdcC1GNjYvUSN0b0YnRmVvRmdvRmlvRjtGPkZARkJGREZGRkhGW3BGXHBGXXAtRiw2JVElbm9wc0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYkLUYsNiVRJXNvbDJGJ0YvRjJGOUY5Rl1wLUY2Ni9RI2RvRidGZW9GZ29GaW9GO0Y+RkBGQkZERkZGSEZbcEZccEZdcC1GNjYvUSNpZkYnRmVvRmdvRmlvRjtGPkZARkJGREZGRkhGW3BGXHBGXXAtRiw2JVEkbGhzRidGL0YyLUZqcDYkLUYjNiVGXnEtRmpwNiYtRiM2JEZgcEY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGOUY5LUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRJHJoc0YnRi9GMkZqcUZdcC1GNjYvUSV0aGVuRidGZW9GZ29GaW9GO0Y+RkBGQkZERkZGSEZbcEZccEZdcEYrRjVGK0ZdcC1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmVzRl1wLUZQNiRRIjFGJ0Y5LUY2Ni1RIjtGJ0Y5RjsvRj9GMUZARkJGREZGRkhGW3BGTUZdcC1GNjYvUSRlbmRGJ0Zlb0Znb0Zpb0Y7Rj5GQEZCRkRGRkZIRltwRlxwRl1wRmRxRlNGXXBGXnRGXXBGYXFGU0ZdcC1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRltwRlxwLUklbXN1cEdGJDYlLUYsNiVRSH4xOTZ+fnJlbGF0aW9uc35vcn5rZXJuZWx+ZWxlbWVudHN+b2Z+U0YnRi9GMi1GIzYlLUZQNiRRIjJGJ0Y5Ri9GMi8lMXN1cGVyc2NyaXB0c2hpZnRHRlItRiw2JVEjSzJGJ0YvRjJGXXAtRjY2LVEoJnNyYXJyO0YnRjlGO0Y+RkBGQkZERkZGSEZbcEZccEZdcC1GLDYlUSNLNEYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZZLUkjbWlHRiQ2JVEnY291bnQyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSSNtbkdGJDYkUSIwRidGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR1EmMC4wZW1GJy8lJmRlcHRoR0Zlbi8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GVzYmRllGZm5GaW4vRlxvUSVhdXRvRictRjY2L1EkZm9yRicvJSVib2xkR0YxL0YzUSVib2xkRicvJStmb250d2VpZ2h0R0Zob0Y7Rj5GQEZCRkRGRkZIL0ZLRmhuL0ZORmhuLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGW3BGXHAtRiw2JVEiaUYnRi9GMkZdcC1GNjYvUSN0b0YnRmVvRmdvRmlvRjtGPkZARkJGREZGRkhGW3BGXHBGXXAtRiw2JVElbm9wc0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYkLUYsNiVRJXNvbDJGJ0YvRjJGOUY5Rl1wLUY2Ni9RI2RvRidGZW9GZ29GaW9GO0Y+RkBGQkZERkZGSEZbcEZccEZdcC1GNjYvUSNpZkYnRmVvRmdvRmlvRjtGPkZARkJGREZGRkhGW3BGXHBGXXAtRiw2JVEkbGhzRidGL0YyLUZqcDYkLUYjNiVGXnEtRmpwNiYtRiM2JEZgcEY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGOUY5LUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRJHJoc0YnRi9GMkZqcUZdcC1GNjYvUSV0aGVuRidGZW9GZ29GaW9GO0Y+RkBGQkZERkZGSEZbcEZccEZdcEYrRjVGK0ZdcC1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmVzRl1wLUZQNiRRIjFGJ0Y5LUY2Ni1RIjtGJ0Y5RjsvRj9GMUZARkJGREZGRkhGW3BGTUZdcC1GNjYvUSRlbmRGJ0Zlb0Znb0Zpb0Y7Rj5GQEZCRkRGRkZIRltwRlxwRl1wRmRxRlNGXXBGXnRGXXBGYXFGU0ZdcC1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRltwRlxwLUklbXN1cEdGJDYlLUYsNiVRSH4xOTZ+fnJlbGF0aW9uc35vcn5rZXJuZWx+ZWxlbWVudHN+b2Z+U0YnRi9GMi1GIzYlLUZQNiRRIjJGJ0Y5Ri9GMi8lMXN1cGVyc2NyaXB0c2hpZnRHRlItRiw2JVEjSzJGJ0YvRjJGXXAtRjY2LVEoJnNyYXJyO0YnRjlGO0Y+RkBGQkZERkZGSEZbcEZccEZdcC1GLDYlUSNLNEYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L1451" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEmcHJpbnRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSdjb3VudDJGJ0YvRjIvJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GM1Enbm9ybWFsRidGQEY9RkA=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEmcHJpbnRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSdjb3VudDJGJ0YvRjIvJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GM1Enbm9ybWFsRidGQEY9RkA=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEkMTk2RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">IiQnPg==</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1452" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1453" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1454" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1499" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1500" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1501" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1502" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1528" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1299" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="presentation" inline-output="false" labelreference="L1" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Equation executable="true" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group></Presentation-Block>
</Worksheet>

==> anc/algorithm2_ppwave_metric2.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="2020" minor="2"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="true" autoexpanding_sections="true" UserProfileName="Maple Default Profile" NumericFormat-ApplyInteger="true" NumericFormat-ApplyRational="true" NumericFormat-ApplyExponent="false" editable="true">
</View-Properties>
<MapleNet-Properties prettyprint="3" warnlevel="3" compactdisplay="false" preplot="" helpbrowser="standard" displayprecision="-1" echo="1" unitattributes="&quot;fontweight&quot; = &quot;bold&quot;" imaginaryunit="I" longdelim="true" elisiontermsthreshold="10000" elisiondigitsafter="100" elisiondigitsbefore="100" plotdevice="inline" errorbreak="1" plotoptions="" plotdriver="opengl" quiet="false" elisiontermsbefore="100" elisiontermsafter="100" historytimestamp="false" screenwidth="79" indentamount="4" plotoutput="terminal" screenpixelheight="1080" rtablesize="[10, 10]" useclientjvm="true" labelwidth="20" postplot="" typesetting="extended" ansi="false" ansicolor="[]" elisiondigitsthreshold="10000" showassumed="1" ansilprint="false" trailingsemicolon="true" errorcursor="false" labelling="true" screenheight="25" prompt="&gt; " verboseproc="1" latexwidth="8.0" ShowLabels="true"/>
<Styles>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="16" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[40,120,40]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[120,0,14]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Atomic Variable" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[175,0,175]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="true"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.3" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="newline" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
</Styles>
<Startup-Code startupcode=""/>
<Task-table>
    <Task-category name="&lt;default&gt;"/>
</Task-table>
<Task/><Presentation-Block>
<Group view="code" labelreference="L1316" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZOLUkjbWlHRiQ2JVEld2l0aEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYkLUYsNiVRNURpZmZlcmVudGlhbEdlb21ldHJ5RidGL0YyL0YzUSdub3JtYWxGJ0Y9LUkjbW9HRiQ2LVEiOkYnRj0vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkUvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGVEYrLUY2NiQtRiM2JC1GLDYlUSxMaWVBbGdlYnJhc0YnRi9GMkY9Rj1GP0YrLUY2NiQtRiM2JC1GLDYlUSdUZW5zb3JGJ0YvRjJGPUY9Rj9GKy1GNjYkLUYjNiQtRiw2JVEtR3JvdXBBY3Rpb25zRidGL0YyRj1GPUY/RistRjY2JC1GIzYkLUYsNiVRJlRvb2xzRidGL0YyRj1GPUY/LUYsNiVRLFByZWZlcmVuY2VzRidGL0YyLUY2NiQtRiM2KS1GLDYjUSFGJy1JI21zR0YkNiNRMFNob3dGcmFtZVByb21wdEYnLUZANi1RIixGJ0Y9RkMvRkdGMUZIRkpGTEZORlAvRlNRJjAuMGVtRicvRlZRLDAuMzMzMzMzM2VtRictRkA2LVEiJ0YnRj1GQ0ZGRkhGSkZMRk5GUC9GU1EsMC4xMTExMTExZW1GJy9GVkZgcS1GLDYlRkVGL0YyRmNxRj1GPUY/LUZANi1RIn5GJ0Y9RkNGRkZIRkpGTEZORlBGX3FGaHFGW3JGW3JGKy1GNjYkLUYjNiQtRiw2JVEuTGluZWFyQWxnZWJyYUYnRi9GMkY9Rj1GP0ZbckYrLUY2NiQtRiM2JC1GLDYlUSlQREVUb29sc0YnRi9GMkY9Rj1GP0ZbckYrLUY2NiQtRiM2JC1GLDYlUSxKZXRDYWxjdWx1c0YnRi9GMkY9Rj1GP0YrLUY2NiQtRiM2JS1GLDYlUStBcnJheVRvb2xzRidGL0YyLyUrZXhlY3V0YWJsZUdGRUY9Rj1GP0YrLUY2NiQtRiM2JS1GLDYlUSpMaXN0VG9vbHNGJ0YvRjJGanNGPUY9Rj9GW3JGKy1GNjYkLUYjNiUtRiw2JVEwUG9seW5vbWlhbFRvb2xzRidGL0YyRmpzRj1GPUY/RmpzRj0=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZOLUkjbWlHRiQ2JVEld2l0aEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYkLUYsNiVRNURpZmZlcmVudGlhbEdlb21ldHJ5RidGL0YyL0YzUSdub3JtYWxGJ0Y9LUkjbW9HRiQ2LVEiOkYnRj0vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkUvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGVEYrLUY2NiQtRiM2JC1GLDYlUSxMaWVBbGdlYnJhc0YnRi9GMkY9Rj1GP0YrLUY2NiQtRiM2JC1GLDYlUSdUZW5zb3JGJ0YvRjJGPUY9Rj9GKy1GNjYkLUYjNiQtRiw2JVEtR3JvdXBBY3Rpb25zRidGL0YyRj1GPUY/RistRjY2JC1GIzYkLUYsNiVRJlRvb2xzRidGL0YyRj1GPUY/LUYsNiVRLFByZWZlcmVuY2VzRidGL0YyLUY2NiQtRiM2KS1GLDYjUSFGJy1JI21zR0YkNiNRMFNob3dGcmFtZVByb21wdEYnLUZANi1RIixGJ0Y9RkMvRkdGMUZIRkpGTEZORlAvRlNRJjAuMGVtRicvRlZRLDAuMzMzMzMzM2VtRictRkA2LVEiJ0YnRj1GQ0ZGRkhGSkZMRk5GUC9GU1EsMC4xMTExMTExZW1GJy9GVkZgcS1GLDYlRkVGL0YyRmNxRj1GPUY/LUZANi1RIn5GJ0Y9RkNGRkZIRkpGTEZORlBGX3FGaHFGW3JGW3JGKy1GNjYkLUYjNiQtRiw2JVEuTGluZWFyQWxnZWJyYUYnRi9GMkY9Rj1GP0ZbckYrLUY2NiQtRiM2JC1GLDYlUSlQREVUb29sc0YnRi9GMkY9Rj1GP0ZbckYrLUY2NiQtRiM2JC1GLDYlUSxKZXRDYWxjdWx1c0YnRi9GMkY9Rj1GP0YrLUY2NiQtRiM2JS1GLDYlUStBcnJheVRvb2xzRidGL0YyLyUrZXhlY3V0YWJsZUdGRUY9Rj1GP0YrLUY2NiQtRiM2JS1GLDYlUSpMaXN0VG9vbHNGJ0YvRjJGanNGPUY9Rj9GW3JGKy1GNjYkLUYjNiUtRiw2JVEwUG9seW5vbWlhbFRvb2xzRidGL0YyRmpzRj1GPUY/RmpzRj0=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1309" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1310" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Description</Font><Font bold="false">: This Maple worksheet implements algorithm 2. We apply algorithm2 to the conformally flat pp-wave with f(x3) = x3 (metric 2) to compute the number of syzygies (relations) among Killing tensors.  (Written by Wijnand Steneker under the supervision of prof. Boris Kruglikov. Supplement to the article 'Killing Tensors in Koutras--McIntosh Spacetimes'.)</Font></Text-field><Text-field style="Text" bold="true" layout="Normal"></Text-field><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Required data from algorithm1:</Font></Text-field><Text-field style="Text" layout="Normal">- We need 3 prolongations in the linear case to find all compatibility conditions (i.e. the third prolongation of the Killing PDE has no compatibility conditions). </Text-field><Text-field style="Text" layout="Normal">- We need 6 prolongations in the quadratic case to find all compatibility conditions.</Text-field><Text-field style="Text" layout="Normal">- We do not need the truncated cubic integrals, because we find that all cubic integrals are reducible.</Text-field><Text-field style="Text" bold="true" layout="Normal"></Text-field><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Comments:</Font></Text-field><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">- </Font><Font bold="false">NB: The mtaylor command in Maple terminates the taylor expansion <Font italic="true">below</Font> the specified order. Thus, if we want to have a Taylor expansion up to order K, we must specify K+1 in the input of the mtaylor command.</Font></Text-field><Text-field style="Text" bold="true" layout="Normal"></Text-field><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Results:</Font></Text-field><Text-field style="Text" bold="true" layout="Normal"><Font bold="false">Number of relations among Killing 1-tensors: 1</Font></Text-field><Text-field style="Text" bold="true" layout="Normal"><Font bold="false">Number of relations among Killing 1- and 2-tensors: 70</Font></Text-field><Text-field style="Text" bold="true" layout="Normal"><Font bold="false">Number of relations among Killing 2-tensors: 105</Font></Text-field><Text-field style="Text" bold="true" layout="Normal"></Text-field><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Conclusion:</Font></Text-field><Text-field style="Text" bold="true" layout="Normal"><Font bold="false">Using the results from algorithm 1 we conclude that there are 2 irreducible Killing 2-tensors (Hamiltonian and another one), there are no irreducible Killing tensors of degree 3 and 4.</Font></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1337" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1338" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Setup:</Font></Text-field><Text-field style="Text" layout="Normal">Here we define the conformally flat pp-wave metric in local coordinates, the Poisson bracket on its cotangent bundle and the Hamiltonian of its geodesic flow.
</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L1311" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYnLUY2NiYtRiM2Ky1GLDYlUSN4MUYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjeDJGJ0YvRjJGQS1GLDYlUSN4M0YnRi9GMkZBLUYsNiVRI3g0RidGL0YyLyUrZXhlY3V0YWJsZUdGSUZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GLDYlUSJNRidGL0YyRl9vRkVGRS1GQjYtUSI6RidGRUZHL0ZLRklGTEZORlBGUkZUL0ZXUSwwLjI3Nzc3NzhlbUYnL0ZaRl9wRl9vRkU=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYnLUY2NiYtRiM2Ky1GLDYlUSN4MUYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjeDJGJ0YvRjJGQS1GLDYlUSN4M0YnRi9GMkZBLUYsNiVRI3g0RidGL0YyLyUrZXhlY3V0YWJsZUdGSUZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GLDYlUSJNRidGL0YyRl9vRkVGRS1GQjYtUSI6RidGRUZHL0ZLRklGTEZORlBGUkZUL0ZXUSwwLjI3Nzc3NzhlbUYnL0ZaRl9wRl9vRkU=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L1303" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzZHLUkjbW5HRiQ2JFEiMkYnRjktRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZpbi1GLDYlUSRkeDRGJ0YvRjJGZW4tRjY2LVEiJkYnRjlGO0Y+RkBGQkZERkZGSEZobkZqbi1GLDYlUSJzRidGL0YyRmVuLUYsNiVRJGR4M0YnRi9GMi1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORltwRldGZW4tSSVtc3VwR0YkNiUtRiw2JVEjeDNGJ0YvRjItRiM2JS1GLDYjUSFGJ0YvRjIvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRmVuLUZTNiQtRiM2KEZlbi1GXnA2JS1GLDYlUSN4MUYnRi9GMi1GIzYlRldGL0YyRmhwRmdvLUZecDYlLUYsNiVRI3gyRidGL0YyRmRxRmhwLyUrZXhlY3V0YWJsZUdGPUY5RjlGZW5GZG9GZW5GXm8tRiw2JVEidEYnRi9GMkZlbkZkby1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRmpvRlxwLUYsNiVRJGR4MUYnRi9GMkZlbkZeb0ZdckZlbkZjckZgci1GLDYlUSRkeDJGJ0YvRjJGZW5GXm9GXXJGZW5GZnJGW3JGOUY5RmVuLUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGaG5Gam4tRiw2JVFEfk1ldHJpY34yLH5jb25mb3JtYWxseX5mbGF0fnBwfndhdmVGJ0YvRjJGW3JGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzZHLUkjbW5HRiQ2JFEiMkYnRjktRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZpbi1GLDYlUSRkeDRGJ0YvRjJGZW4tRjY2LVEiJkYnRjlGO0Y+RkBGQkZERkZGSEZobkZqbi1GLDYlUSJzRidGL0YyRmVuLUYsNiVRJGR4M0YnRi9GMi1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORltwRldGZW4tSSVtc3VwR0YkNiUtRiw2JVEjeDNGJ0YvRjItRiM2JS1GLDYjUSFGJ0YvRjIvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRmVuLUZTNiQtRiM2KEZlbi1GXnA2JS1GLDYlUSN4MUYnRi9GMi1GIzYlRldGL0YyRmhwRmdvLUZecDYlLUYsNiVRI3gyRidGL0YyRmRxRmhwLyUrZXhlY3V0YWJsZUdGPUY5RjlGZW5GZG9GZW5GXm8tRiw2JVEidEYnRi9GMkZlbkZkby1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRmpvRlxwLUYsNiVRJGR4MUYnRi9GMkZlbkZeb0ZdckZlbkZjckZgci1GLDYlUSRkeDJGJ0YvRjJGZW5GXm9GXXJGZW5GZnJGW3JGOUY5RmVuLUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGaG5Gam4tRiw2JVFEfk1ldHJpY34yLH5jb25mb3JtYWxseX5mbGF0fnBwfndhdmVGJ0YvRjJGW3JGOQ==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSJnR0YoLUkqbWNvbXBsZXRlRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2JC1JJW1yb3dHRjA2LC1JI21vR0YwNiNRKiZ1bWludXMwO0YoLUYvNiQtRjU2JS1GLzYkLUkjbWlHRjA2I1EkZHgxRigtSSZfSG9sZEdGMDYjNyMtRi82JEZBLUZGNiM3Iy1GLzYkRkEtRkY2IzcjLUkrX0RHcHJvZHVjdEdGKDYjSSRkeDFHNiMvSSdfbG9jYWxHRiZJMF9uMTYzOTMyMTEzOTE2OEdGKC1GODYjUTEmSW52aXNpYmxlVGltZXM7RihGQS1GRjYjNyMtRi82JC1GNTYlRk5GZW5GQS1GRjYjNyMtRlQ2JEZTRlYtRjg2I1EoJm1pbnVzO0YoLUYvNiQtRjU2JS1GLzYkLUZCNiNRJGR4MkYoLUZGNiM3Iy1GLzYkRl1wLUZGNiM3Iy1GLzYkRl1wLUZGNiM3Iy1GVDYjSSRkeDJHNiMvRllJMF9uMTYzOTMyMTE2MTM3NkdGKEZlbkZdcC1GRjYjNyMtRi82JC1GNTYlRmhwRmVuRl1wLUZGNiM3Iy1GVDYkRl1xRl9xLUY4NiNRJyZwbHVzO0YoLUYvNiQtRjU2JS1GLzYkLUY1NiktSSNtbkdGMDYjUSIyRihGZW4tRkI2I1EjeDNGKEZlbi1JKG1mZW5jZWRHRjA2Iy1GNTYlLUklbXN1cEdGMDYkLUZCNiNRI3gxRihGanJGX3ItRmdzNiQtRkI2I1EjeDJGKEZqckZlbi1GQjYjUSRkeDNGKC1GRjYjNyMtRi82JEZoci1GRjYjNyMtRi82JEZoci1GRjYjNyMtRlQ2JCwkKiZJI3gzR0YmIiIiLCYqJEkjeDFHRiYiIiNGZnUqJEkjeDJHRiZGanVGZnVGZnVGanVJJGR4M0c2Iy9GWUkwX24xNjM5MzIxMzU1MDQwR0YoRmVuRmF0LUZGNiM3Iy1GLzYkLUY1NiVGXHVGZW5GYXQtRkY2IzcjLUZUNiRGYXVGXXZGX3ItRi82JC1GNTYlLUYvNiRGYXQtRkY2IzcjLUYvNiRGYXQtRkY2IzcjLUYvNiRGYXQtRkY2IzcjLUZUNiNGXXZGZW4tRkI2I1EkZHg0RigtRkY2IzcjLUYvNiQtRjU2JUZbeEZlbkZieC1GRjYjNyMtRlQ2JEZgeEkkZHg0RzYjL0ZZSTBfbjE2MzkzMjgzMDUyNDhHRihGX3ItRi82JC1GNTYlLUYvNiRGYngtRkY2IzcjLUYvNiRGYngtRkY2IzcjLUYvNiRGYngtRkY2IzcjLUZUNiNGYXlGZW5GYXQtRkY2IzcjLUYvNiQtRjU2JUZjekZlbkZhdC1GRjYjNyMtRlQ2JEZoekZddi1GRjYjNyMtSSRfREdHRig2IzckNyVRJ3RlbnNvckYoSSJNR0YoNyQ3JFEoY292X2Jhc0YoRmJcbDciNyc3JDckRmZ1RmZ1ISIiNyQ3JEZqdUZqdUZnXGw3JDckIiIkRlxdbEZjdTckNyRGXF1sIiIlRmZ1NyQ3JEZfXWxGXF1sRmZ1RmhbbA==</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1321" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEjUEJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRImZGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJnRidGL0YyRjlGOS1GNjYtUSgmc3JhcnI7RidGOUY7Rj5GQEZCRkRGRkZIRmVuL0ZORmZuLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUZQNiQtRiM2Ji1GLDYlUSdleHBhbmRGJ0YvRjItRlA2JC1GIzYmLUYsNiVRJGFkZEYnRi9GMi1GUDYkLUYjNjAtRiw2JVElZGlmZkYnRi9GMi1GUDYkLUYjNihGVEZXLUYsNiVRInhGJ0YvRjItRjY2LVEnJnNwYXI7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSJpRidGL0YyRjlGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGZW5GX29GZXAtRlA2JC1GIzYoRmluRlctRiw2JVEicEYnRi9GMkZfcUZicUY5RjktRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZjci1GIzYoRmVwLUZQNiQtRiM2KEZpbkZXRlxxRl9xRmJxRjlGOUZlcUZlcC1GUDYkLUYjNihGVEZXRlxyRl9xRmJxRjlGOUY5RldGYnEtRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIxRidGOS1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSEZickZfby1GY3M2JFEiNEYnRjlGOUY5LyUrZXhlY3V0YWJsZUdGPUY5RjlGXHRGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGZW5GX28tRjY2LVEiI0YnRjlGO0Y+RkBGQkZERkZGSEZlbkZfby1GLDYlUTF+UG9pc3Nvbn5icmFja2V0RidGL0YyRlx0Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEjUEJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRImZGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJnRidGL0YyRjlGOS1GNjYtUSgmc3JhcnI7RidGOUY7Rj5GQEZCRkRGRkZIRmVuL0ZORmZuLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUZQNiQtRiM2Ji1GLDYlUSdleHBhbmRGJ0YvRjItRlA2JC1GIzYmLUYsNiVRJGFkZEYnRi9GMi1GUDYkLUYjNjAtRiw2JVElZGlmZkYnRi9GMi1GUDYkLUYjNihGVEZXLUYsNiVRInhGJ0YvRjItRjY2LVEnJnNwYXI7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSJpRidGL0YyRjlGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGZW5GX29GZXAtRlA2JC1GIzYoRmluRlctRiw2JVEicEYnRi9GMkZfcUZicUY5RjktRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZjci1GIzYoRmVwLUZQNiQtRiM2KEZpbkZXRlxxRl9xRmJxRjlGOUZlcUZlcC1GUDYkLUYjNihGVEZXRlxyRl9xRmJxRjlGOUY5RldGYnEtRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIxRidGOS1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSEZickZfby1GY3M2JFEiNEYnRjlGOUY5LyUrZXhlY3V0YWJsZUdGPUY5RjlGXHRGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGZW5GX28tRjY2LVEiI0YnRjlGO0Y+RkBGQkZERkZGSEZlbkZfby1GLDYlUTF+UG9pc3Nvbn5icmFja2V0RidGL0YyRlx0Rjk=</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1324" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEjeHZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSN4MUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRI3gyRidGL0YyRlItRiw2JVEjeDNGJ0YvRjJGUi1GLDYlUSN4NEYnRi9GMi1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEjeHZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSN4MUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRI3gyRidGL0YyRlItRiw2JVEjeDNGJ0YvRjJGUi1GLDYlUSN4NEYnRi9GMi1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1314" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEkZHh2RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEkZHgxRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEkZHgyRidGL0YyRlItRiw2JVEkZHgzRidGL0YyRlItRiw2JVEkZHg0RidGL0YyLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEkZHh2RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEkZHgxRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEkZHgyRidGL0YyRlItRiw2JVEkZHgzRidGL0YyRlItRiw2JVEkZHg0RidGL0YyLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1315" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYxLUkjbWlHRiQ2JVEiUEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRJGFkZEYnRi9GMi1GUzYkLUYjNi8tRlM2JC1GIzYnLUYsNiVRInBGJ0YvRjItRjY2LVEnJnNwYXI7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSJpRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZbcC1GLDYlUSRkeHZGJ0YvRjItRlM2Ji1GIzYlRmJvRmVvRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmpvL0ZOUSwwLjMzMzMzMzNlbUYnRmdvRmJvLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMUYnRjktRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRidGXHAtRmRxNiRRIjRGJ0Y5RmVvRjlGOUZlb0Y5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEiSEYnRi9GMkY1LUYsNiVRMENvbnRyYWN0SW5kaWNlc0YnRi9GMi1GUzYkLUYjNjItRiw2JVEuSW52ZXJzZU1ldHJpY0YnRi9GMi1GUzYkLUYjNiUtRiw2JVEiZ0YnRi9GMkZlb0Y5RjlGanBGZ29GK0Znby1GNjYtUSImRidGOUY7Rj5GQEZCRkRGRkZIRmpvRlxwLUYsNiVRInRGJ0YvRjJGZ29GK0ZqcEZnby1GUzYmLUYjNictRlM2Ji1GIzYnRmNxRmpwRmNxRmVvRjlGOUZkcEZncEZqcC1GUzYmLUYjNictRmRxNiRRIjJGJ0Y5RmpwRmh0RmVvRjlGOUZkcEZncEZlb0Y5RjlGZHBGZ3BGZ29GZW9GOUY5LUY2Ni1RIjtGJ0Y5RjtGXXFGQEZCRkRGRkZIRmpvRk1GZ28tRjY2LVEiI0YnRjlGO0Y+RkBGQkZERkZGSEZqb0ZccC1GLDYlUT5+SGFtaWx0b25pYW5+b2Z+R2VvZGVzaWN+Rmxvd0YnRi9GMkZlb0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYxLUkjbWlHRiQ2JVEiUEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRJGFkZEYnRi9GMi1GUzYkLUYjNi8tRlM2JC1GIzYnLUYsNiVRInBGJ0YvRjItRjY2LVEnJnNwYXI7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSJpRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZbcC1GLDYlUSRkeHZGJ0YvRjItRlM2Ji1GIzYlRmJvRmVvRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmpvL0ZOUSwwLjMzMzMzMzNlbUYnRmdvRmJvLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMUYnRjktRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRidGXHAtRmRxNiRRIjRGJ0Y5RmVvRjlGOUZlb0Y5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEiSEYnRi9GMkY1LUYsNiVRMENvbnRyYWN0SW5kaWNlc0YnRi9GMi1GUzYkLUYjNjItRiw2JVEuSW52ZXJzZU1ldHJpY0YnRi9GMi1GUzYkLUYjNiUtRiw2JVEiZ0YnRi9GMkZlb0Y5RjlGanBGZ29GK0Znby1GNjYtUSImRidGOUY7Rj5GQEZCRkRGRkZIRmpvRlxwLUYsNiVRInRGJ0YvRjJGZ29GK0ZqcEZnby1GUzYmLUYjNictRlM2Ji1GIzYnRmNxRmpwRmNxRmVvRjlGOUZkcEZncEZqcC1GUzYmLUYjNictRmRxNiRRIjJGJ0Y5RmpwRmh0RmVvRjlGOUZkcEZncEZlb0Y5RjlGZHBGZ3BGZ29GZW9GOUY5LUY2Ni1RIjtGJ0Y5RjtGXXFGQEZCRkRGRkZIRmpvRk1GZ28tRjY2LVEiI0YnRjlGO0Y+RkBGQkZERkZGSEZqb0ZccC1GLDYlUT5+SGFtaWx0b25pYW5+b2Z+R2VvZGVzaWN+Rmxvd0YnRi9GMkZlb0Y5</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2JVEiSEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORlMtRiM2Ki1JI21uR0YkNiRRIjJGJ0Y5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GaW4tSSVtc3VwR0YkNiUtRiw2JVEjcDRGJ0YvRjJGVy8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGZW4tRlxvNiUtRiw2JVEjeDFGJ0YvRjJGV0Zhb0Zlbi1GLDYlUSN4M0YnRi9GMkY5LUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGUkZULUYjNipGV0ZlbkZbb0Zlbi1GXG82JS1GLDYlUSN4MkYnRi9GMkZXRmFvRmVuRmlvRjlGXHAtRlxvNiUtRiw2JVEjcDFGJ0YvRjJGV0Zhb0ZccC1GXG82JS1GLDYlUSNwMkYnRi9GMkZXRmFvLUY2Ni1RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSEZSRlQtRiM2KEZXRmVuLUYsNiVRI3AzRidGL0YyRmVuRl5vRjlGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSJIR0YoLCwqKEkjcDRHRigiIiNJI3gxR0YmRjFJI3gzR0YmIiIiISIjKihGMEYxSSN4MkdGJkYxRjNGNEY1KiRJI3AxR0YoRjEhIiIqJEkjcDJHRihGMUY6KiZJI3AzR0YoRjRGMEY0RjE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1340" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1339" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Font bold="true">Preliminary procedures:</Font></Text-field><Text-field style="Text" layout="Normal">These procedures simplify the implementation of algorithm 2.
</Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1322" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY7LUkjbWlHRiQ2JVEmRGlmZkpGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSJ+RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkwtRjY2LVEqJmNvbG9uZXE7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjI3Nzc3NzhlbUYnL0ZORlMtRjY2L1ElcHJvY0YnLyUlYm9sZEdGMS9GM1ElYm9sZEYnLyUrZm9udHdlaWdodEdGZW5GO0Y+RkBGQkZERkZGSEZKRk0tSShtZmVuY2VkR0YkNiQtRiM2KS1GLDYlUSJmRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGSi9GTlEsMC4zMzMzMzMzZW1GJ0Y1LUYsNiVRIkpGJ0YvRjItRjY2LVEtJlByb3BvcnRpb247RidGOUY7Rj5GQEZCRkRGRkZIRlJGVC1GLDYlUSVsaXN0RidGL0YyRjlGOUY1LUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRW3F+VGhpc35wcm9jZWR1cmV+Y29tcHV0ZXN+dGhlfmhpZ2hlcn5vcmRlcn5wYXJ0aWFsfm9mfmF+ZnVuY3Rpb25+YWNjb3JkaW5nfnRvfnRoZX5tdWx0aS1pbmRleH5KLn5GJ0YvRjItSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGTC8lJmRlcHRoR0ZqcC8lKmxpbmVicmVha0dRKG5ld2xpbmVGJ0Y1RjVGNUY1RjUtRiw2JVElZGlmZkYnRi9GMi1GaW42JC1GIzY8Rl1vRmBvRjUtRiw2JVEjeDFGJ0YvRjItRjY2LVEiJEYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GZm8tRmluNiYtRiM2JC1JI21uR0YkNiRRIjFGJ0Y5RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zgb0Y1LUYsNiVRI3gyRidGL0YyRlxyRmZvLUZpbjYmLUYjNiQtRmRyNiRRIjJGJ0Y5RjlGOUZnckZqckZgb0Y1LUYsNiVRI3gzRidGL0YyRlxyRmZvLUZpbjYmLUYjNiQtRmRyNiRRIjNGJ0Y5RjlGOUZnckZqckZgb0Y1LUYsNiVRI3g0RidGL0YyRlxyRmZvLUZpbjYmLUYjNiQtRmRyNiRRIjRGJ0Y5RjlGOUZnckZqckY5RjktRjY2LVEiO0YnRjlGO0Zjb0ZARkJGREZGRkhGSkZURjVGZXAtRjY2L1EkZW5kRidGWEZaRmZuRjtGPkZARkJGREZGRkhGSkZNRjVGVS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRlJGVC8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY7LUkjbWlHRiQ2JVEmRGlmZkpGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSJ+RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkwtRjY2LVEqJmNvbG9uZXE7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjI3Nzc3NzhlbUYnL0ZORlMtRjY2L1ElcHJvY0YnLyUlYm9sZEdGMS9GM1ElYm9sZEYnLyUrZm9udHdlaWdodEdGZW5GO0Y+RkBGQkZERkZGSEZKRk0tSShtZmVuY2VkR0YkNiQtRiM2KS1GLDYlUSJmRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGSi9GTlEsMC4zMzMzMzMzZW1GJ0Y1LUYsNiVRIkpGJ0YvRjItRjY2LVEtJlByb3BvcnRpb247RidGOUY7Rj5GQEZCRkRGRkZIRlJGVC1GLDYlUSVsaXN0RidGL0YyRjlGOUY1LUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRW3F+VGhpc35wcm9jZWR1cmV+Y29tcHV0ZXN+dGhlfmhpZ2hlcn5vcmRlcn5wYXJ0aWFsfm9mfmF+ZnVuY3Rpb25+YWNjb3JkaW5nfnRvfnRoZX5tdWx0aS1pbmRleH5KLn5GJ0YvRjItSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGTC8lJmRlcHRoR0ZqcC8lKmxpbmVicmVha0dRKG5ld2xpbmVGJ0Y1RjVGNUY1RjUtRiw2JVElZGlmZkYnRi9GMi1GaW42JC1GIzY8Rl1vRmBvRjUtRiw2JVEjeDFGJ0YvRjItRjY2LVEiJEYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GZm8tRmluNiYtRiM2JC1JI21uR0YkNiRRIjFGJ0Y5RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zgb0Y1LUYsNiVRI3gyRidGL0YyRlxyRmZvLUZpbjYmLUYjNiQtRmRyNiRRIjJGJ0Y5RjlGOUZnckZqckZgb0Y1LUYsNiVRI3gzRidGL0YyRlxyRmZvLUZpbjYmLUYjNiQtRmRyNiRRIjNGJ0Y5RjlGOUZnckZqckZgb0Y1LUYsNiVRI3g0RidGL0YyRlxyRmZvLUZpbjYmLUYjNiQtRmRyNiRRIjRGJ0Y5RjlGOUZnckZqckY5RjktRjY2LVEiO0YnRjlGO0Zjb0ZARkJGREZGRkhGSkZURjVGZXAtRjY2L1EkZW5kRidGWEZaRmZuRjtGPkZARkJGREZGRkhGSkZNRjVGVS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRlJGVC8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1319" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1366" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1383" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Note that there are (4 + d -1 choose d) coefficient functions for a polynomial in momenta of degree d.</Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1536" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY9LUkjbWlHRiQ2JVElZmFjdEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUY2Ni9RJXByb2NGJy8lJWJvbGRHRjEvRjNRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRlVGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZZLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVEiTEYnRi9GMi1GNjYtUS0mUHJvcG9ydGlvbjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRJWxpc3RGJ0YvRjJGOUY5LUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGWEZaLUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGWEZaLUYsNiVRTH5jb21wdXRlc350aGV+ZmFjdG9yaWFsfm9mfmF+bXVsdGktaW5kZXh+TC5GJ0YvRjItSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGWS8lJmRlcHRoR0ZhcC8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GZm42JC1GIzYmRmpuLUZmbjYmLUYjNiQtSSNtbkdGJDYkUSIxRidGOUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiIUYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4xMTExMTExZW1GJy9GTkZfckY5RjktRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIRlhGWkZjby1GZm42JC1GIzYmRmpuLUZmbjYmLUYjNiQtRmJxNiRRIjJGJ0Y5RjlGOUZlcUZocUZbckY5RjlGYXJGY28tRmZuNiQtRiM2JkZqbi1GZm42Ji1GIzYkLUZicTYkUSIzRidGOUY5RjlGZXFGaHFGW3JGOUY5RmFyRmNvLUZmbjYkLUYjNiZGam4tRmZuNiYtRiM2JC1GYnE2JFEiNEYnRjlGOUY5RmVxRmhxRltyRjlGOUZjb0ZccC1GNjYvUSRlbmRGJ0ZSRlRGVkY7Rj5GQEZCRkRGRkZIRlhGWkZjb0ZPLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmNvLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY9LUkjbWlHRiQ2JVElZmFjdEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUY2Ni9RJXByb2NGJy8lJWJvbGRHRjEvRjNRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRlVGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZZLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVEiTEYnRi9GMi1GNjYtUS0mUHJvcG9ydGlvbjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRJWxpc3RGJ0YvRjJGOUY5LUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGWEZaLUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGWEZaLUYsNiVRTH5jb21wdXRlc350aGV+ZmFjdG9yaWFsfm9mfmF+bXVsdGktaW5kZXh+TC5GJ0YvRjItSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGWS8lJmRlcHRoR0ZhcC8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GZm42JC1GIzYmRmpuLUZmbjYmLUYjNiQtSSNtbkdGJDYkUSIxRidGOUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiIUYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4xMTExMTExZW1GJy9GTkZfckY5RjktRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIRlhGWkZjby1GZm42JC1GIzYmRmpuLUZmbjYmLUYjNiQtRmJxNiRRIjJGJ0Y5RjlGOUZlcUZocUZbckY5RjlGYXJGY28tRmZuNiQtRiM2JkZqbi1GZm42Ji1GIzYkLUZicTYkUSIzRidGOUY5RjlGZXFGaHFGW3JGOUY5RmFyRmNvLUZmbjYkLUYjNiZGam4tRmZuNiYtRiM2JC1GYnE2JFEiNEYnRjlGOUY5RmVxRmhxRltyRjlGOUZjb0ZccC1GNjYvUSRlbmRGJ0ZSRlRGVkY7Rj5GQEZCRkRGRkZIRlhGWkZjb0ZPLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmNvLyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1548" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1546" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1558" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1559" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Implementing algorithm 2 in Maple:</Font></Text-field><Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1538" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1541" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Generating the relevant jet variables:</Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1550" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1551" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1742" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Extracting the coefficients of Taylor polynomials up to order k. </Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1573" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZobi1JI21pR0YkNiVRK3RheXN5c2VxbnNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GNjYvUSVwcm9jRicvJSVib2xkR0YxL0YzUSVib2xkRicvJStmb250d2VpZ2h0R0ZVRjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GWS1JKG1mZW5jZWRHRiQ2JC1GIzYqLUYsNiVRIkVGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZYL0ZOUSwwLjMzMzMzMzNlbUYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGWEZaLUYsNiVRImtGJ0YvRjItRjY2LVEtJlByb3BvcnRpb247RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUShpbnRlZ2VyRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjlGY28tRjY2LVEiI0YnRjlGO0Y+RkBGQkZERkZGSEZYRlotRiw2JVEkYH5gRidGL0YyLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRlkvJSZkZXB0aEdGXHEvJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRjY2L1EmbG9jYWxGJ0ZSRlRGVkY7Rj5GQEZCRkRGRkZIRlhGWkZjby1GLDYlUSRzeXNGJ0YvRjJGXW9GY28tRiw2JVEiZUYnRi9GMi1GNjYtUSI7RidGOUY7RmBvRkBGQkZERkZGSEZYRk1GZ3BGZ3FGNS1GZm42Ji1GIzYlLUYsNiNRIUYnRl9wRjlGOS8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRidGXXJGZ3AtRjY2L1EkZm9yRidGUkZURlZGO0Y+RkBGQkZERkZGSEZYRlpGY29GanFGY28tRjY2L1EjaW5GJ0ZSRlRGVkY7Rj5GQEZCRkRGRkZIRlhGWkZjb0ZqbkZjby1GNjYvUSNkb0YnRlJGVEZWRjtGPkZARkJGREZGRkhGWEZaRl1yRmdwRmNvRmNvRmNvRmNvRmdxRjVGZ3FGY28tRjY2L1EmdW5pb25GJ0ZSRlRGVkY7Rj5GQEZCRkRGRkZIRlhGWkZjby1GZm42Ji1GIzYmLUYsNiVRJ2NvZWZmc0YnRi9GMi1GZm42JC1GIzYpLUYsNiVRKGNvbGxlY3RGJ0YvRjItRmZuNiQtRiM2LS1GLDYlUShtdGF5bG9yRidGL0YyLUZmbjYkLUYjNixGanFGXW8tRmZuNiYtRiM2My1GLDYlUSN4MUYnRi9GMi1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JI21uR0YkNiRRIjFGJ0Y5Rl1vLUYsNiVRI3gyRidGL0YyRml1LUZddjYkUSIyRidGOUZdby1GLDYlUSN4M0YnRi9GMkZpdS1GXXY2JFEiM0YnRjlGXW8tRiw2JVEjeDRGJ0YvRjJGaXUtRl12NiRRIjRGJ0Y5Rl9wRjlGOS9GaHJRIltGJy9GW3NRIl1GJ0Zdb0Zjb0Zmby1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmp3Rlx2Rl9wRjlGOUZdby1GZm42Ji1GIzYlLUYsNiVRI3h2RidGL0YyRl9wRjlGOUZid0Zkd0Zdb0Zjby1GNjYtUSInRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjExMTExMTFlbUYnRlotRiw2JVEsZGlzdHJpYnV0ZWRGJ0YvRjJGY3hGX3BGOUY5Rl1vRmNvRlx4Rl9wRjlGOUZfcEY5RjlGZ3JGanJGXXJGY29GYXAtRiw2JVFMflRheWxvcn5leHBhbnNpb25+YWJvdXR+dGhlfnBvaW50figxLDIsMyw0KUYnRi9GMkZncC1GNjYvUSRlbmRGJ0ZSRlRGVkY7Rj5GQEZCRkRGRkZIRlhGWkZjb0Zjcy1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZncEZncEZeeUZjb0ZPRmF5Rl9wRjk=">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</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1434" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1595" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Step 2: Obtaining the truncated linear integrals</Font></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1592" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElSWxpbkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRMnRheWxvcnBvbHltb21lbnRhRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNictSSNtbkdGJDYkUSI0RidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUZYNiRRIjFGJ0Y5LyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GYG9GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElSWxpbkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRMnRheWxvcnBvbHltb21lbnRhRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNictSSNtbkdGJDYkUSI0RidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUZYNiRRIjFGJ0Y5LyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GYG9GOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1438" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjRTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYlLUYsNiVRJ2NvZWZmc0YnRi9GMi1GUDYkLUYjNigtRiw2JVEnZXhwYW5kRidGL0YyLUZQNiQtRiM2JS1GLDYlUSNQQkYnRi9GMi1GUDYkLUYjNictRiw2JVElSWxpbkYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGam8vRk5GW3AtRiw2JVEiSEYnRi9GMkY5RjlGOUY5RmZvRl5wLUZQNiYtRiM2Ki1GLDYlUSNwMUYnRi9GMkZmby1GLDYlUSNwMkYnRi9GMkZmby1GLDYlUSNwM0YnRi9GMkZmby1GLDYlUSNwNEYnRi9GMkY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGOUY5RjlGOS9GZnFRInxmckYnL0ZpcVEifGhyRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjRTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYlLUYsNiVRJ2NvZWZmc0YnRi9GMi1GUDYkLUYjNigtRiw2JVEnZXhwYW5kRidGL0YyLUZQNiQtRiM2JS1GLDYlUSNQQkYnRi9GMi1GUDYkLUYjNictRiw2JVElSWxpbkYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGam8vRk5GW3AtRiw2JVEiSEYnRi9GMkY5RjlGOUY5RmZvRl5wLUZQNiYtRiM2Ki1GLDYlUSNwMUYnRi9GMkZmby1GLDYlUSNwMkYnRi9GMkZmby1GLDYlUSNwM0YnRi9GMkZmby1GLDYlUSNwNEYnRi9GMkY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGOUY5RjlGOS9GZnFRInxmckYnL0ZpcVEifGhyRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1440" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElc3lzMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRK3RheXN5c2VxbnNGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Jy1GLDYlUSNFMUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUkjbW5HRiQ2JFEiM0YnRjkvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZgb0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElc3lzMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRK3RheXN5c2VxbnNGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Jy1GLDYlUSNFMUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUkjbW5HRiQ2JFEiM0YnRjkvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZgb0Y5</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1587" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElc2x2MUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJnNvbHZlRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiktRiw2JVElc3lzMUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGaG4vRk5GaW4tRiw2JVEramV0dmFyc2FsbEYnRi9GMi1GUzYkLUYjNictSSNtbkdGJDYkUSI0RidGOUZaLUZobzYkUSIxRidGOS8lK2V4ZWN1dGFibGVHRj1GOUY5Rl5wRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZecEY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElc2x2MUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJnNvbHZlRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiktRiw2JVElc3lzMUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGaG4vRk5GaW4tRiw2JVEramV0dmFyc2FsbEYnRi9GMi1GUzYkLUYjNictSSNtbkdGJDYkUSI0RidGOUZaLUZobzYkUSIxRidGOS8lK2V4ZWN1dGFibGVHRj1GOUY5Rl5wRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZecEY5</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1589" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1590" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZbcS1JI21pR0YkNiVRK2NvdW50ZXJsaW5GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHUSYwLjBlbUYnLyUmZGVwdGhHRmVuLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUY2Ni9RJGZvckYnLyUlYm9sZEdGMS9GM1ElYm9sZEYnLyUrZm9udHdlaWdodEdGZG9GO0Y+RkBGQkZERkZGSC9GS0Zobi9GTkZobi1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmdvRmhvLUYsNiVRImlGJ0YvRjJGaW8tRjY2L1ElZnJvbUYnRmFvRmNvRmVvRjtGPkZARkJGREZGRkhGZ29GaG9GaW8tRlA2JFEiMUYnRjlGaW8tRjY2L1EjdG9GJ0Zhb0Zjb0Zlb0Y7Rj5GQEZCRkRGRkZIRmdvRmhvRmlvLUYsNiVRJW5vcHNGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JC1GLDYlUSVzbHYxRidGL0YyRjlGOUZpby1GNjYvUSNkb0YnRmFvRmNvRmVvRjtGPkZARkJGREZGRkhGZ29GaG8tRjY2LVEiO0YnRjlGOy9GP0YxRkBGQkZERkZGSEZnb0ZNLUZXNiZGWUZmbkZpbi9GXG9RJWF1dG9GJ0ZWRmlvRmlvRmlvRmlvRmlvRmlvRmlvRmlvRmlvRmlvRmlvLUY2Ni9RI2lmRidGYW9GY29GZW9GO0Y+RkBGQkZERkZGSEZnb0Zob0Zpby1GLDYlUSRsaHNGJ0YvRjItRlxxNiQtRiM2JUZgcS1GXHE2Ji1GIzYkRlxwRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Y5RjktRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEkcmhzRidGL0YyRmRyLUY2Ni9RJXRoZW5GJ0Zhb0Zjb0Zlb0Y7Rj5GQEZCRkRGRkZIRmdvRmhvRmZxRmlvRmlvLUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGZ29GaG8tRiw2JVFecH5jaGVja2luZ35mb3J+ZnJlZX52YXJpYWJsZXMsfmkuZS4sfnRoZX52YXJpYWJsZXN+dGhhdH5zcGFufnRoZX5zb2x1dGlvbn5zZXR+c2x2MS5zRidGL0YyRlZGaW9GaW9GaW9GaW9GaW9GaW9GaW9GaW9GaW9GaW9GK0Y1RitGaW8tRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZldEZpb0ZicEZmcUZWRmlvRmlvRmlvRmlvRmlvRmlvRmlvRmlvRmlvRmlvLUY2Ni9RJGVuZEYnRmFvRmNvRmVvRjtGPkZARkJGREZGRkhGZ29GaG9GaW9GXnJGZnFGVkZndEZpb0ZjcUZmcUZpb0ZWRmlvLUYsNiVRJnByaW50RidGL0YyLUZccTYkLUYjNiVGKy8lK2V4ZWN1dGFibGVHRj1GOUY5RmlvRlt0LUYsNiVRXm9+VGhlcmV+YXJlfjZ+ZnJlZX52YXJpYWJsZXMsfnRoZXNlfmNvcnJlc3BvbmR+dG9+Nn5LaWxsaW5nfnZlY3RvcnMuRidGL0YyRmF1Rjk=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiNkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIn</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1604" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZdcC1JI21pR0YkNiVRJmxpc3QxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2JC1GLDYjUSFGJ0Y5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdRJjAuMGVtRicvJSZkZXB0aEdGX28vJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRjY2L1EkZm9yRicvJSVib2xkR0YxL0YzUSVib2xkRicvJStmb250d2VpZ2h0R0ZecEY7Rj5GQEZCRkRGRkZIL0ZLRmJvL0ZORmJvLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGYXBGYnAtRiw2JVEiaUYnRi9GMkZjcC1GNjYvUSVmcm9tRidGW3BGXXBGX3BGO0Y+RkBGQkZERkZGSEZhcEZicEZjcC1JI21uR0YkNiRRIjFGJ0Y5RmNwLUY2Ni9RI3RvRidGW3BGXXBGX3BGO0Y+RkBGQkZERkZGSEZhcEZicEZjcC1GLDYlUSVub3BzRidGL0YyLUZQNiQtRiM2JC1GLDYlUSVzbHYxRidGL0YyRjlGOUZjcC1GNjYvUSNkb0YnRltwRl1wRl9wRjtGPkZARkJGREZGRkhGYXBGYnAtRjY2LVEiO0YnRjlGOy9GP0YxRkBGQkZERkZGSEZhcEZNLUZbbzYmRl1vRmBvRmNvL0Zmb1ElYXV0b0YnRmpuRmNwRmNwRmNwRmNwRmNwRmNwRmNwRmNwRmNwRmNwRmNwLUY2Ni9RI2lmRidGW3BGXXBGX3BGO0Y+RkBGQkZERkZGSEZhcEZicEZjcC1GLDYlUSRsaHNGJ0YvRjItRlA2JC1GIzYlRmpxLUZQNiYtRiM2JEZmcEY5RjlGV0ZaRjlGOS1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSRyaHNGJ0YvRjJGXnMtRjY2L1EldGhlbkYnRltwRl1wRl9wRjtGPkZARkJGREZGRkhGYXBGYnBGYHJGY3BGam5GY3BGY3BGY3BGY3BGY3BGY3BGY3BGY3BGY3BGY3BGK0Y1LUZQNiYtRiM2KS1GLDYlUSNvcEYnRi9GMi1GUDYkLUYjNiRGK0Y5RjktRjY2LVEiLEYnRjlGO0ZjckZARkJGREZGRkhGYXAvRk5RLDAuMzMzMzMzM2VtRidGY3BGW3NGXnNGOUY5RldGWkZgckZqbkZjcEZjcEZjcEZjcEZjcEZjcEZjcEZjcEZjcEZjcC1GNjYvUSRlbmRGJ0ZbcEZdcEZfcEY7Rj5GQEZCRkRGRkZIRmFwRmJwRmNwRmhyRmByRmpuRl91RmNwRl1yRmByRmNwLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZdcC1JI21pR0YkNiVRJmxpc3QxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2JC1GLDYjUSFGJ0Y5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdRJjAuMGVtRicvJSZkZXB0aEdGX28vJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRjY2L1EkZm9yRicvJSVib2xkR0YxL0YzUSVib2xkRicvJStmb250d2VpZ2h0R0ZecEY7Rj5GQEZCRkRGRkZIL0ZLRmJvL0ZORmJvLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGYXBGYnAtRiw2JVEiaUYnRi9GMkZjcC1GNjYvUSVmcm9tRidGW3BGXXBGX3BGO0Y+RkBGQkZERkZGSEZhcEZicEZjcC1JI21uR0YkNiRRIjFGJ0Y5RmNwLUY2Ni9RI3RvRidGW3BGXXBGX3BGO0Y+RkBGQkZERkZGSEZhcEZicEZjcC1GLDYlUSVub3BzRidGL0YyLUZQNiQtRiM2JC1GLDYlUSVzbHYxRidGL0YyRjlGOUZjcC1GNjYvUSNkb0YnRltwRl1wRl9wRjtGPkZARkJGREZGRkhGYXBGYnAtRjY2LVEiO0YnRjlGOy9GP0YxRkBGQkZERkZGSEZhcEZNLUZbbzYmRl1vRmBvRmNvL0Zmb1ElYXV0b0YnRmpuRmNwRmNwRmNwRmNwRmNwRmNwRmNwRmNwRmNwRmNwRmNwLUY2Ni9RI2lmRidGW3BGXXBGX3BGO0Y+RkBGQkZERkZGSEZhcEZicEZjcC1GLDYlUSRsaHNGJ0YvRjItRlA2JC1GIzYlRmpxLUZQNiYtRiM2JEZmcEY5RjlGV0ZaRjlGOS1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSRyaHNGJ0YvRjJGXnMtRjY2L1EldGhlbkYnRltwRl1wRl9wRjtGPkZARkJGREZGRkhGYXBGYnBGYHJGY3BGam5GY3BGY3BGY3BGY3BGY3BGY3BGY3BGY3BGY3BGY3BGK0Y1LUZQNiYtRiM2KS1GLDYlUSNvcEYnRi9GMi1GUDYkLUYjNiRGK0Y5RjktRjY2LVEiLEYnRjlGO0ZjckZARkJGREZGRkhGYXAvRk5RLDAuMzMzMzMzM2VtRidGY3BGW3NGXnNGOUY5RldGWkZgckZqbkZjcEZjcEZjcEZjcEZjcEZjcEZjcEZjcEZjcEZjcC1GNjYvUSRlbmRGJ0ZbcEZdcEZfcEY7Rj5GQEZCRkRGRkZIRmFwRmJwRmNwRmhyRmByRmpuRl91RmNwRl1yRmByRmNwLyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1659" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1657" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEndHJJbGluRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVElc29ydEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYrLUYsNiVRJWV2YWxGJ0YvRjItRlM2JC1GIzYnLUYsNiVRJUlsaW5GJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRl9vL0ZORmBvLUYsNiVRJXNsdjFGJ0YvRjJGOUY5RltvRmNvLUYsNiVRJm9yZGVyRidGL0YyLUY2Ni1RKSZlcXVhbHM7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSVwbGV4RidGL0YyLUZTNiQtRiM2Ki1GLDYlUSNwMUYnRi9GMkZbby1GLDYlUSNwMkYnRi9GMkZbby1GLDYlUSNwM0YnRi9GMkZbby1GLDYlUSNwNEYnRi9GMkY5RjlGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEndHJJbGluRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVElc29ydEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYrLUYsNiVRJWV2YWxGJ0YvRjItRlM2JC1GIzYnLUYsNiVRJUlsaW5GJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRl9vL0ZORmBvLUYsNiVRJXNsdjFGJ0YvRjJGOUY5RltvRmNvLUYsNiVRJm9yZGVyRidGL0YyLUY2Ni1RKSZlcXVhbHM7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSVwbGV4RidGL0YyLUZTNiQtRiM2Ki1GLDYlUSNwMUYnRi9GMkZbby1GLDYlUSNwMkYnRi9GMkZbby1GLDYlUSNwM0YnRi9GMkZbby1GLDYlUSNwNEYnRi9GMkY5RjlGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1770" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1779" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1786" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1606" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Step 2: Obtaining the truncated quadratic integrals</Font></Text-field><Text-field style="Text" bold="true" layout="Normal"></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L1637" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEmSXF1YWRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUTJ0YXlsb3Jwb2x5bW9tZW50YUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUkjbW5HRiQ2JFEiN0YnRjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GWDYkUSIyRidGOS8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmBvRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEmSXF1YWRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUTJ0YXlsb3Jwb2x5bW9tZW50YUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUkjbW5HRiQ2JFEiN0YnRjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GWDYkUSIyRidGOS8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmBvRjk=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1635" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjRTJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYlLUYsNiVRJ2NvZWZmc0YnRi9GMi1GUDYkLUYjNigtRiw2JVEnZXhwYW5kRidGL0YyLUZQNiQtRiM2JS1GLDYlUSNQQkYnRi9GMi1GUDYkLUYjNictRiw2JVEmSXF1YWRGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmpvL0ZORltwLUYsNiVRIkhGJ0YvRjJGOUY5RjlGOUZmb0ZecC1GUDYmLUYjNiotRiw2JVEjcDFGJ0YvRjJGZm8tRiw2JVEjcDJGJ0YvRjJGZm8tRiw2JVEjcDNGJ0YvRjJGZm8tRiw2JVEjcDRGJ0YvRjJGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRjlGOUY5RjkvRmZxUSJ8ZnJGJy9GaXFRInxockYnLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjRTJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYlLUYsNiVRJ2NvZWZmc0YnRi9GMi1GUDYkLUYjNigtRiw2JVEnZXhwYW5kRidGL0YyLUZQNiQtRiM2JS1GLDYlUSNQQkYnRi9GMi1GUDYkLUYjNictRiw2JVEmSXF1YWRGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmpvL0ZORltwLUYsNiVRIkhGJ0YvRjJGOUY5RjlGOUZmb0ZecC1GUDYmLUYjNiotRiw2JVEjcDFGJ0YvRjJGZm8tRiw2JVEjcDJGJ0YvRjJGZm8tRiw2JVEjcDNGJ0YvRjJGZm8tRiw2JVEjcDRGJ0YvRjJGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRjlGOUY5RjkvRmZxUSJ8ZnJGJy9GaXFRInxockYnLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L1639" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElc3lzMkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRK3RheXN5c2VxbnNGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Jy1GLDYlUSNFMkYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUkjbW5HRiQ2JFEiNkYnRjkvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZgb0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElc3lzMkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRK3RheXN5c2VxbnNGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Jy1GLDYlUSNFMkYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUkjbW5HRiQ2JFEiNkYnRjkvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZgb0Y5</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1638" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElc2x2MkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJnNvbHZlRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiktRiw2JVElc3lzMkYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGaG4vRk5GaW4tRiw2JVEramV0dmFyc2FsbEYnRi9GMi1GUzYkLUYjNictSSNtbkdGJDYkUSI3RidGOUZaLUZobzYkUSIyRidGOS8lK2V4ZWN1dGFibGVHRj1GOUY5Rl5wRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZecEY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElc2x2MkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJnNvbHZlRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiktRiw2JVElc3lzMkYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGaG4vRk5GaW4tRiw2JVEramV0dmFyc2FsbEYnRi9GMi1GUzYkLUYjNictSSNtbkdGJDYkUSI3RidGOUZaLUZobzYkUSIyRidGOS8lK2V4ZWN1dGFibGVHRj1GOUY5Rl5wRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZecEY5</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L1642" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZncC1JI21pR0YkNiVRLGNvdW50ZXJxdWFkRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSSNtbkdGJDYkUSIwRidGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR1EmMC4wZW1GJy8lJmRlcHRoR0Zlbi8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GNjYvUSRmb3JGJy8lJWJvbGRHRjEvRjNRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRmRvRjtGPkZARkJGREZGRkgvRktGaG4vRk5GaG4tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZnb0Zoby1GLDYlUSJpRidGL0YyRmlvLUY2Ni9RJWZyb21GJ0Zhb0Zjb0Zlb0Y7Rj5GQEZCRkRGRkZIRmdvRmhvRmlvLUZQNiRRIjFGJ0Y5RmlvLUY2Ni9RI3RvRidGYW9GY29GZW9GO0Y+RkBGQkZERkZGSEZnb0Zob0Zpby1GLDYlUSVub3BzRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVElc2x2MkYnRi9GMkY5RjlGaW8tRjY2L1EjZG9GJ0Zhb0Zjb0Zlb0Y7Rj5GQEZCRkRGRkZIRmdvRmhvLUY2Ni1RIjtGJ0Y5RjsvRj9GMUZARkJGREZGRkhGZ29GTS1GVzYmRllGZm5GaW4vRlxvUSVhdXRvRidGVkZpb0Zpb0Zpb0Zpb0Zpb0Zpb0Zpb0Zpb0Zpb0Zpb0Zpby1GNjYvUSNpZkYnRmFvRmNvRmVvRjtGPkZARkJGREZGRkhGZ29GaG9GaW8tRiw2JVEkbGhzRidGL0YyLUZccTYkLUYjNiVGYHEtRlxxNiYtRiM2JEZccEY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGOUY5LUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRJHJoc0YnRi9GMkZkci1GNjYvUSV0aGVuRidGYW9GY29GZW9GO0Y+RkBGQkZERkZGSEZnb0Zob0ZmcUZpb0ZWRmlvRmlvRmlvRmlvRmlvRmlvRmlvRmlvRmlvRmlvRitGNUYrRmlvLUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GX3RGaW9GYnBGZnFGVkZpb0Zpb0Zpb0Zpb0Zpb0Zpb0Zpb0Zpb0Zpb0Zpby1GNjYvUSRlbmRGJ0Zhb0Zjb0Zlb0Y7Rj5GQEZCRkRGRkZIRmdvRmhvRmlvRl5yRmZxRlZGYXRGaW9GY3FGZnFGaW9GVi1GLDYlUSZwcmludEYnRi9GMi1GXHE2JC1GIzYlRisvJStleGVjdXRhYmxlR0Y9RjlGOUZpby1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRmdvRmhvLUYsNiVRWn5UaGVyZX5hcmV+MjJ+ZnJlZX52YXJpYWJsZXMsfmkuZS4sfjIyfktpbGxpbmd+Mi10ZW5zb3JzLkYnRi9GMkZbdUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZncC1JI21pR0YkNiVRLGNvdW50ZXJxdWFkRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSSNtbkdGJDYkUSIwRidGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR1EmMC4wZW1GJy8lJmRlcHRoR0Zlbi8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GNjYvUSRmb3JGJy8lJWJvbGRHRjEvRjNRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRmRvRjtGPkZARkJGREZGRkgvRktGaG4vRk5GaG4tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZnb0Zoby1GLDYlUSJpRidGL0YyRmlvLUY2Ni9RJWZyb21GJ0Zhb0Zjb0Zlb0Y7Rj5GQEZCRkRGRkZIRmdvRmhvRmlvLUZQNiRRIjFGJ0Y5RmlvLUY2Ni9RI3RvRidGYW9GY29GZW9GO0Y+RkBGQkZERkZGSEZnb0Zob0Zpby1GLDYlUSVub3BzRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVElc2x2MkYnRi9GMkY5RjlGaW8tRjY2L1EjZG9GJ0Zhb0Zjb0Zlb0Y7Rj5GQEZCRkRGRkZIRmdvRmhvLUY2Ni1RIjtGJ0Y5RjsvRj9GMUZARkJGREZGRkhGZ29GTS1GVzYmRllGZm5GaW4vRlxvUSVhdXRvRidGVkZpb0Zpb0Zpb0Zpb0Zpb0Zpb0Zpb0Zpb0Zpb0Zpb0Zpby1GNjYvUSNpZkYnRmFvRmNvRmVvRjtGPkZARkJGREZGRkhGZ29GaG9GaW8tRiw2JVEkbGhzRidGL0YyLUZccTYkLUYjNiVGYHEtRlxxNiYtRiM2JEZccEY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGOUY5LUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRJHJoc0YnRi9GMkZkci1GNjYvUSV0aGVuRidGYW9GY29GZW9GO0Y+RkBGQkZERkZGSEZnb0Zob0ZmcUZpb0ZWRmlvRmlvRmlvRmlvRmlvRmlvRmlvRmlvRmlvRmlvRitGNUYrRmlvLUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GX3RGaW9GYnBGZnFGVkZpb0Zpb0Zpb0Zpb0Zpb0Zpb0Zpb0Zpb0Zpb0Zpby1GNjYvUSRlbmRGJ0Zhb0Zjb0Zlb0Y7Rj5GQEZCRkRGRkZIRmdvRmhvRmlvRl5yRmZxRlZGYXRGaW9GY3FGZnFGaW9GVi1GLDYlUSZwcmludEYnRi9GMi1GXHE2JC1GIzYlRisvJStleGVjdXRhYmxlR0Y9RjlGOUZpby1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRmdvRmhvLUYsNiVRWn5UaGVyZX5hcmV+MjJ+ZnJlZX52YXJpYWJsZXMsfmkuZS4sfjIyfktpbGxpbmd+Mi10ZW5zb3JzLkYnRi9GMkZbdUY5</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEjMjJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">IiNB</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1719" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZdcC1JI21pR0YkNiVRJmxpc3QyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2JC1GLDYjUSFGJ0Y5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdRJjAuMGVtRicvJSZkZXB0aEdGX28vJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRjY2L1EkZm9yRicvJSVib2xkR0YxL0YzUSVib2xkRicvJStmb250d2VpZ2h0R0ZecEY7Rj5GQEZCRkRGRkZIL0ZLRmJvL0ZORmJvLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGYXBGYnAtRiw2JVEiaUYnRi9GMkZjcC1GNjYvUSVmcm9tRidGW3BGXXBGX3BGO0Y+RkBGQkZERkZGSEZhcEZicEZjcC1JI21uR0YkNiRRIjFGJ0Y5RmNwLUY2Ni9RI3RvRidGW3BGXXBGX3BGO0Y+RkBGQkZERkZGSEZhcEZicEZjcC1GLDYlUSVub3BzRidGL0YyLUZQNiQtRiM2JC1GLDYlUSVzbHYyRidGL0YyRjlGOUZjcC1GNjYvUSNkb0YnRltwRl1wRl9wRjtGPkZARkJGREZGRkhGYXBGYnAtRjY2LVEiO0YnRjlGOy9GP0YxRkBGQkZERkZGSEZhcEZNLUZbbzYmRl1vRmBvRmNvL0Zmb1ElYXV0b0YnRmpuRmNwRmNwRmNwRmNwRmNwRmNwRmNwRmNwRmNwRmNwRmNwLUY2Ni9RI2lmRidGW3BGXXBGX3BGO0Y+RkBGQkZERkZGSEZhcEZicEZjcC1GLDYlUSRsaHNGJ0YvRjItRlA2JC1GIzYlRmpxLUZQNiYtRiM2JEZmcEY5RjlGV0ZaRjlGOS1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSRyaHNGJ0YvRjJGXnMtRjY2L1EldGhlbkYnRltwRl1wRl9wRjtGPkZARkJGREZGRkhGYXBGYnBGYHJGY3BGam5GY3BGY3BGY3BGY3BGY3BGY3BGY3BGY3BGY3BGY3BGK0Y1LUZQNiYtRiM2KS1GLDYlUSNvcEYnRi9GMi1GUDYkLUYjNiRGK0Y5RjktRjY2LVEiLEYnRjlGO0ZjckZARkJGREZGRkhGYXAvRk5RLDAuMzMzMzMzM2VtRidGY3BGW3NGXnNGOUY5RldGWkZgckZqbkZjcEZjcEZjcEZjcEZjcEZjcEZjcEZjcEZjcEZjcC1GNjYvUSRlbmRGJ0ZbcEZdcEZfcEY7Rj5GQEZCRkRGRkZIRmFwRmJwRmNwRmhyRmByRmpuRl91RmNwRl1yRmByRmNwLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZdcC1JI21pR0YkNiVRJmxpc3QyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2JC1GLDYjUSFGJ0Y5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdRJjAuMGVtRicvJSZkZXB0aEdGX28vJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRjY2L1EkZm9yRicvJSVib2xkR0YxL0YzUSVib2xkRicvJStmb250d2VpZ2h0R0ZecEY7Rj5GQEZCRkRGRkZIL0ZLRmJvL0ZORmJvLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGYXBGYnAtRiw2JVEiaUYnRi9GMkZjcC1GNjYvUSVmcm9tRidGW3BGXXBGX3BGO0Y+RkBGQkZERkZGSEZhcEZicEZjcC1JI21uR0YkNiRRIjFGJ0Y5RmNwLUY2Ni9RI3RvRidGW3BGXXBGX3BGO0Y+RkBGQkZERkZGSEZhcEZicEZjcC1GLDYlUSVub3BzRidGL0YyLUZQNiQtRiM2JC1GLDYlUSVzbHYyRidGL0YyRjlGOUZjcC1GNjYvUSNkb0YnRltwRl1wRl9wRjtGPkZARkJGREZGRkhGYXBGYnAtRjY2LVEiO0YnRjlGOy9GP0YxRkBGQkZERkZGSEZhcEZNLUZbbzYmRl1vRmBvRmNvL0Zmb1ElYXV0b0YnRmpuRmNwRmNwRmNwRmNwRmNwRmNwRmNwRmNwRmNwRmNwRmNwLUY2Ni9RI2lmRidGW3BGXXBGX3BGO0Y+RkBGQkZERkZGSEZhcEZicEZjcC1GLDYlUSRsaHNGJ0YvRjItRlA2JC1GIzYlRmpxLUZQNiYtRiM2JEZmcEY5RjlGV0ZaRjlGOS1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSRyaHNGJ0YvRjJGXnMtRjY2L1EldGhlbkYnRltwRl1wRl9wRjtGPkZARkJGREZGRkhGYXBGYnBGYHJGY3BGam5GY3BGY3BGY3BGY3BGY3BGY3BGY3BGY3BGY3BGY3BGK0Y1LUZQNiYtRiM2KS1GLDYlUSNvcEYnRi9GMi1GUDYkLUYjNiRGK0Y5RjktRjY2LVEiLEYnRjlGO0ZjckZARkJGREZGRkhGYXAvRk5RLDAuMzMzMzMzM2VtRidGY3BGW3NGXnNGOUY5RldGWkZgckZqbkZjcEZjcEZjcEZjcEZjcEZjcEZjcEZjcEZjcEZjcC1GNjYvUSRlbmRGJ0ZbcEZdcEZfcEY7Rj5GQEZCRkRGRkZIRmFwRmJwRmNwRmhyRmByRmpuRl91RmNwRl1yRmByRmNwLyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1716" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEodHJJcXVhZEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJXNvcnRGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ky1GLDYlUSVldmFsRidGL0YyLUZTNiQtRiM2Jy1GLDYlUSZJcXVhZEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGX28vRk5GYG8tRiw2JVElc2x2MkYnRi9GMkY5RjlGW29GY28tRiw2JVEmb3JkZXJGJ0YvRjItRjY2LVEpJmVxdWFscztGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRJXBsZXhGJ0YvRjItRlM2JC1GIzYqLUYsNiVRI3AxRidGL0YyRltvLUYsNiVRI3AyRidGL0YyRltvLUYsNiVRI3AzRidGL0YyRltvLUYsNiVRI3A0RidGL0YyRjlGOUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEodHJJcXVhZEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJXNvcnRGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ky1GLDYlUSVldmFsRidGL0YyLUZTNiQtRiM2Jy1GLDYlUSZJcXVhZEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGX28vRk5GYG8tRiw2JVElc2x2MkYnRi9GMkY5RjlGW29GY28tRiw2JVEmb3JkZXJGJ0YvRjItRjY2LVEpJmVxdWFscztGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRJXBsZXhGJ0YvRjItRlM2JC1GIzYqLUYsNiVRI3AxRidGL0YyRltvLUYsNiVRI3AyRidGL0YyRltvLUYsNiVRI3AzRidGL0YyRltvLUYsNiVRI3A0RidGL0YyRjlGOUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1682" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1633" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1634" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Relations among the Killing 1-tensors</Font></Text-field><Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1746" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Step 3:</Font></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L1697" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEjVDFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYlLUYsNiVRJ2NvZWZmc0YnRi9GMi1GUDYkLUYjNigtRiw2JVEnZXhwYW5kRidGL0YyLUZQNiQtRiM2JS1GUDYkLUYjNiUtRiw2JVEkYWRkRidGL0YyLUZQNiQtRiM2K0Zgby1GUDYkLUYjNjYtRiw2JVEiY0YnRi9GMi1GUDYmLUYjNiYtRiw2JVEibEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRIm1GJ0YvRjJGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGaXAvRk5GanBGZnEtRiw2JVEjSzFGJ0YvRjItRlA2Ji1GIzYkRmJwRjlGOUZgcUZjcUZmcS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGaXBGaXFGZnFGanEtRlA2Ji1GIzYkRl1xRjlGOUZgcUZjcUZlcEZmcUZmcUZdcS1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZicC1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJ0ZpcS1JI21uR0YkNiRRIjZGJ0Y5RjlGOUZlcEZicEZoci1GYXM2JFEiMUYnRjlGW3NGYHNGOUY5RjlGOS1GLDYjUSFGJ0Y5RjlGZXBGZnEtRlA2Ji1GIzYqLUYsNiVRI3AxRidGL0YyRmVwLUYsNiVRI3AyRidGL0YyRmVwLUYsNiVRI3AzRidGL0YyRmVwLUYsNiVRI3A0RidGL0YyRjlGOUZgcUZjcUY5RjlGOUY5L0ZhcVEifGZyRicvRmRxUSJ8aHJGJy1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZmcUZmcS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEjVDFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYlLUYsNiVRJ2NvZWZmc0YnRi9GMi1GUDYkLUYjNigtRiw2JVEnZXhwYW5kRidGL0YyLUZQNiQtRiM2JS1GUDYkLUYjNiUtRiw2JVEkYWRkRidGL0YyLUZQNiQtRiM2K0Zgby1GUDYkLUYjNjYtRiw2JVEiY0YnRi9GMi1GUDYmLUYjNiYtRiw2JVEibEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRIm1GJ0YvRjJGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGaXAvRk5GanBGZnEtRiw2JVEjSzFGJ0YvRjItRlA2Ji1GIzYkRmJwRjlGOUZgcUZjcUZmcS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGaXBGaXFGZnFGanEtRlA2Ji1GIzYkRl1xRjlGOUZgcUZjcUZlcEZmcUZmcUZdcS1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZicC1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJ0ZpcS1JI21uR0YkNiRRIjZGJ0Y5RjlGOUZlcEZicEZoci1GYXM2JFEiMUYnRjlGW3NGYHNGOUY5RjlGOS1GLDYjUSFGJ0Y5RjlGZXBGZnEtRlA2Ji1GIzYqLUYsNiVRI3AxRidGL0YyRmVwLUYsNiVRI3AyRidGL0YyRmVwLUYsNiVRI3AzRidGL0YyRmVwLUYsNiVRI3A0RidGL0YyRjlGOUZgcUZjcUY5RjlGOUY5L0ZhcVEifGZyRicvRmRxUSJ8aHJGJy1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZmcUZmcS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1699" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVEjUzFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYlLUYsNiVRJHNlcUYnRi9GMi1GUDYkLUYjNiwtRiw2JVEnZXhwYW5kRidGL0YyLUZQNiQtRiM2JS1GLDYlUSlzaW1wbGlmeUYnRi9GMi1GUDYkLUYjNiYtRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZnb0Zlbi1GUDYkLUYjNiUtRiw2JVEobXRheWxvckYnRi9GMi1GUDYkLUYjNistRiw2JVEjVDFGJ0YvRjItRlA2Ji1GIzYkLUYsNiVRImlGJ0YvRjJGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmNvRmNvLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGZm8vRk5RLDAuMzMzMzMzM2VtRictRlA2Ji1GIzYyLUYsNiVRI3gxRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMUYnRjlGZHEtRiw2JVEjeDJGJ0YvRjJGYXItRmVyNiRRIjJGJ0Y5RmRxLUYsNiVRI3gzRidGL0YyRmFyLUZlcjYkUSIzRidGOUZkcS1GLDYlUSN4NEYnRi9GMkZhci1GZXI2JFEiNEYnRjlGOUY5Rl5xRmFxRmRxRmFzRjlGOUY5RjlGOUY5RjlGOUZkcUZbcUZhckZkci1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJ0Zoby1GLDYlUSVub3BzRidGL0YyLUZQNiQtRiM2JEZkcEY5RjlGOUY5RjlGOS9GX3FRInxmckYnL0ZicVEifGhyRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GY28tRjY2LVEiI0YnRjlGO0Y+RkBGQkZERkZGSEZmb0Zoby1GLDYlUTB+ZDF+K35kMn49fjIufn5GJ0YvRjItRiw2I1EhRicvJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVEjUzFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYlLUYsNiVRJHNlcUYnRi9GMi1GUDYkLUYjNiwtRiw2JVEnZXhwYW5kRidGL0YyLUZQNiQtRiM2JS1GLDYlUSlzaW1wbGlmeUYnRi9GMi1GUDYkLUYjNiYtRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZnb0Zlbi1GUDYkLUYjNiUtRiw2JVEobXRheWxvckYnRi9GMi1GUDYkLUYjNistRiw2JVEjVDFGJ0YvRjItRlA2Ji1GIzYkLUYsNiVRImlGJ0YvRjJGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmNvRmNvLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGZm8vRk5RLDAuMzMzMzMzM2VtRictRlA2Ji1GIzYyLUYsNiVRI3gxRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMUYnRjlGZHEtRiw2JVEjeDJGJ0YvRjJGYXItRmVyNiRRIjJGJ0Y5RmRxLUYsNiVRI3gzRidGL0YyRmFyLUZlcjYkUSIzRidGOUZkcS1GLDYlUSN4NEYnRi9GMkZhci1GZXI2JFEiNEYnRjlGOUY5Rl5xRmFxRmRxRmFzRjlGOUY5RjlGOUY5RjlGOUZkcUZbcUZhckZkci1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJ0Zoby1GLDYlUSVub3BzRidGL0YyLUZQNiQtRiM2JEZkcEY5RjlGOUY5RjlGOS9GX3FRInxmckYnL0ZicVEifGhyRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GY28tRjY2LVEiI0YnRjlGO0Y+RkBGQkZERkZGSEZmb0Zoby1GLDYlUTB+ZDF+K35kMn49fjIufn5GJ0YvRjItRiw2I1EhRicvJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1747" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Step 4: </Font></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1696" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEmUzFzeXNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSRtYXBGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ky1GLDYlUSN5eUYnRi9GMi1GNjYtUSgmc3JhcnI7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmhuLUYsNiVRJ2NvZWZmc0YnRi9GMi1GUzYkLUYjNihGVy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmduL0ZOUSwwLjMzMzMzMzNlbUYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGZ25GaW4tRlM2Ji1GIzYrLUYsNiVRI3gxRidGL0YyRmFvLUYsNiVRI3gyRidGL0YyRmFvLUYsNiVRI3gzRidGL0YyRmFvLUYsNiVRI3g0RidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGanBGOUY5RmFvRmdvLUYsNiVRI1MxRidGL0YyRmpwRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZqcEY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEmUzFzeXNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSRtYXBGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ky1GLDYlUSN5eUYnRi9GMi1GNjYtUSgmc3JhcnI7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmhuLUYsNiVRJ2NvZWZmc0YnRi9GMi1GUzYkLUYjNihGVy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmduL0ZOUSwwLjMzMzMzMzNlbUYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGZ25GaW4tRlM2Ji1GIzYrLUYsNiVRI3gxRidGL0YyRmFvLUYsNiVRI3gyRidGL0YyRmFvLUYsNiVRI3gzRidGL0YyRmFvLUYsNiVRI3g0RidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGanBGOUY5RmFvRmdvLUYsNiVRI1MxRidGL0YyRmpwRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZqcEY5</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1695" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElc29sMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJnNvbHZlRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2JVEmUzFzeXNGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOUZaRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElc29sMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJnNvbHZlRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2JVEmUzFzeXNGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOUZaRjk=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSVzb2wxR0YoPDcvJkkiY0dGKDYkIiIiRjMiIiEvJkYxNiRGMyIiIywkJkYxNiQiIiQiIiYjRjMiIicvJkYxNiRGM0Y8LCRGOiNGMyIjPS8mRjE2JEYzIiIlLCRGOiNGMyIjTy8mRjE2JEYzRj0sJEY6IyEiIkY8LyZGMTYkRjNGPywkRjojRlIiIiovJkYxNiRGOEY4RjQvJkYxNiRGOEY8RjQvJkYxNiRGOEZJRjQvJkYxNiRGOEY9RjQvJkYxNiRGOEY/LCRGOkZSLyZGMTYkRjxGPEY0LyZGMTYkRjxGSUY0L0Y6RjovJkYxNiRGPEY/RjQvJkYxNiRGSUZJRjQvJkYxNiRGSUY9RjQvJkYxNiRGSUY/RjQvJkYxNiRGPUY9RjQvJkYxNiRGPUY/RjQvJkYxNiRGP0Y/RjQ3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1752" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Step 5:</Font></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1694" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZRLUkjbWlHRiQ2JVEnY291bnQxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSSNtbkdGJDYkUSIwRidGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR1EmMC4wZW1GJy8lJmRlcHRoR0Zlbi8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GVzYmRllGZm5GaW4vRlxvUSVhdXRvRictRjY2L1EkZm9yRicvJSVib2xkR0YxL0YzUSVib2xkRicvJStmb250d2VpZ2h0R0Zob0Y7Rj5GQEZCRkRGRkZIL0ZLRmhuL0ZORmhuLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGW3BGXHAtRiw2JVEiaUYnRi9GMkZdcC1GNjYvUSN0b0YnRmVvRmdvRmlvRjtGPkZARkJGREZGRkhGW3BGXHBGXXAtRiw2JVElbm9wc0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYkLUYsNiVRJXNvbDFGJ0YvRjJGOUY5Rl1wLUY2Ni9RI2RvRidGZW9GZ29GaW9GO0Y+RkBGQkZERkZGSEZbcEZccEZdcC1GNjYvUSNpZkYnRmVvRmdvRmlvRjtGPkZARkJGREZGRkhGW3BGXHBGXXAtRiw2JVEkbGhzRidGL0YyLUZqcDYkLUYjNiVGXnEtRmpwNiYtRiM2JEZgcEY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGOUY5LUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRJHJoc0YnRi9GMkZqcUZdcC1GNjYvUSV0aGVuRidGZW9GZ29GaW9GO0Y+RkBGQkZERkZGSEZbcEZccEZdcEYrRjVGKy1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmVzRl1wLUZQNiRRIjFGJ0Y5RlNGXXBGXXAtRjY2L1EkZW5kRidGZW9GZ29GaW9GO0Y+RkBGQkZERkZGSEZbcEZccEZdcEZkcUZTRl1wRmpzRl1wRmFxRlMvJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZRLUkjbWlHRiQ2JVEnY291bnQxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSSNtbkdGJDYkUSIwRidGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR1EmMC4wZW1GJy8lJmRlcHRoR0Zlbi8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GVzYmRllGZm5GaW4vRlxvUSVhdXRvRictRjY2L1EkZm9yRicvJSVib2xkR0YxL0YzUSVib2xkRicvJStmb250d2VpZ2h0R0Zob0Y7Rj5GQEZCRkRGRkZIL0ZLRmhuL0ZORmhuLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGW3BGXHAtRiw2JVEiaUYnRi9GMkZdcC1GNjYvUSN0b0YnRmVvRmdvRmlvRjtGPkZARkJGREZGRkhGW3BGXHBGXXAtRiw2JVElbm9wc0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYkLUYsNiVRJXNvbDFGJ0YvRjJGOUY5Rl1wLUY2Ni9RI2RvRidGZW9GZ29GaW9GO0Y+RkBGQkZERkZGSEZbcEZccEZdcC1GNjYvUSNpZkYnRmVvRmdvRmlvRjtGPkZARkJGREZGRkhGW3BGXHBGXXAtRiw2JVEkbGhzRidGL0YyLUZqcDYkLUYjNiVGXnEtRmpwNiYtRiM2JEZgcEY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGOUY5LUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRJHJoc0YnRi9GMkZqcUZdcC1GNjYvUSV0aGVuRidGZW9GZ29GaW9GO0Y+RkBGQkZERkZGSEZbcEZccEZdcEYrRjVGKy1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmVzRl1wLUZQNiRRIjFGJ0Y5RlNGXXBGXXAtRjY2L1EkZW5kRidGZW9GZ29GaW9GO0Y+RkBGQkZERkZGSEZbcEZccEZdcEZkcUZTRl1wRmpzRl1wRmFxRlMvJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L1609" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEmcHJpbnRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSdjb3VudDFGJ0YvRjIvJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GM1Enbm9ybWFsRidGQC1JI21vR0YkNi1RIn5GJ0ZALyUmZmVuY2VHRj8vJSpzZXBhcmF0b3JHRj8vJSlzdHJldGNoeUdGPy8lKnN5bW1ldHJpY0dGPy8lKGxhcmdlb3BHRj8vJS5tb3ZhYmxlbGltaXRzR0Y/LyUnYWNjZW50R0Y/LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGVkZCLUZDNi1RIiNGJ0ZARkZGSEZKRkxGTkZQRlJGVEZXLUYsNiVRUX5XZX5maW5kfjF+cmVsYXRpb25+YW1vbmd+dGhlfktpbGxpbmd+MS10ZW5zb3JzLkYnRi9GMkY9RkA=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEmcHJpbnRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSdjb3VudDFGJ0YvRjIvJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GM1Enbm9ybWFsRidGQC1JI21vR0YkNi1RIn5GJ0ZALyUmZmVuY2VHRj8vJSpzZXBhcmF0b3JHRj8vJSlzdHJldGNoeUdGPy8lKnN5bW1ldHJpY0dGPy8lKGxhcmdlb3BHRj8vJS5tb3ZhYmxlbGltaXRzR0Y/LyUnYWNjZW50R0Y/LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGVkZCLUZDNi1RIiNGJ0ZARkZGSEZKRkxGTkZQRlJGVEZXLUYsNiVRUX5XZX5maW5kfjF+cmVsYXRpb25+YW1vbmd+dGhlfktpbGxpbmd+MS10ZW5zb3JzLkYnRi9GMkY9RkA=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIi</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1740" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true" italic="true">Irreducibility of the Hamiltonian:</Font></Text-field><Text-field style="Text" bold="true" layout="Normal"></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1736" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjSENGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYlLUYsNiVRJ2NvZWZmc0YnRi9GMi1GUDYkLUYjNigtRiw2JVEnZXhwYW5kRidGL0YyLUZQNiQtRiM2JS1GUDYkLUYjNiUtRiw2JVEkYWRkRidGL0YyLUZQNiQtRiM2K0Zgby1GUDYkLUYjNjktRiw2JVEiSEYnRi9GMi1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmJwLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZocEZecC1GLDYlUSJjRidGL0YyLUZQNiYtRiM2Ji1GLDYlUSJsRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGYXAvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEibUYnRi9GMkY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXnAtRiw2JVEjSzFGJ0YvRjItRlA2Ji1GIzYkRmFxRjlGOUZdckZgckZecC1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGYXBGY3BGXnBGY3ItRlA2Ji1GIzYkRmpxRjlGOUZdckZgckZkcUZecEZecEZqcS1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZhcS1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSEZncEZjcC1JI21uR0YkNiRRIjZGJ0Y5RjlGOUZkcUZhcUZhcy1GaHM2JFEiMUYnRjlGZHNGZ3NGOUY5RjlGOS1GLDYjUSFGJ0Y5RjlGZHFGXnAtRlA2Ji1GIzYqLUYsNiVRI3AxRidGL0YyRmRxLUYsNiVRI3AyRidGL0YyRmRxLUYsNiVRI3AzRidGL0YyRmRxLUYsNiVRI3A0RidGL0YyRjlGOUZdckZgckY5RjlGOUY5L0ZeclEifGZyRicvRmFyUSJ8aHJGJy1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjSENGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYlLUYsNiVRJ2NvZWZmc0YnRi9GMi1GUDYkLUYjNigtRiw2JVEnZXhwYW5kRidGL0YyLUZQNiQtRiM2JS1GUDYkLUYjNiUtRiw2JVEkYWRkRidGL0YyLUZQNiQtRiM2K0Zgby1GUDYkLUYjNjktRiw2JVEiSEYnRi9GMi1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmJwLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZocEZecC1GLDYlUSJjRidGL0YyLUZQNiYtRiM2Ji1GLDYlUSJsRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGYXAvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEibUYnRi9GMkY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXnAtRiw2JVEjSzFGJ0YvRjItRlA2Ji1GIzYkRmFxRjlGOUZdckZgckZecC1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGYXBGY3BGXnBGY3ItRlA2Ji1GIzYkRmpxRjlGOUZdckZgckZkcUZecEZecEZqcS1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZhcS1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSEZncEZjcC1JI21uR0YkNiRRIjZGJ0Y5RjlGOUZkcUZhcUZhcy1GaHM2JFEiMUYnRjlGZHNGZ3NGOUY5RjlGOS1GLDYjUSFGJ0Y5RjlGZHFGXnAtRlA2Ji1GIzYqLUYsNiVRI3AxRidGL0YyRmRxLUYsNiVRI3AyRidGL0YyRmRxLUYsNiVRI3AzRidGL0YyRmRxLUYsNiVRI3A0RidGL0YyRjlGOUZdckZgckY5RjlGOUY5L0ZeclEifGZyRicvRmFyUSJ8aHJGJy1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1738" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkU0hDRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2JS1GLDYlUSRzZXFGJ0YvRjItRlA2JC1GIzYtLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GaW4tRiw2JVEnZXhwYW5kRidGL0YyLUZQNiQtRiM2JS1GLDYlUSlzaW1wbGlmeUYnRi9GMi1GUDYkLUYjNiVGW28tRlA2JC1GIzYlLUYsNiVRKG10YXlsb3JGJ0YvRjItRlA2JC1GIzYrLUYsNiVRI0hDRidGL0YyLUZQNiYtRiM2JC1GLDYlUSJpRidGL0YyRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZlbkZlbi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmhuL0ZOUSwwLjMzMzMzMzNlbUYnLUZQNiYtRiM2Mi1GLDYlUSN4MUYnRi9GMi1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JI21uR0YkNiRRIjFGJ0Y5RmRxLUYsNiVRI3gyRidGL0YyRmFyLUZlcjYkUSIyRidGOUZkcS1GLDYlUSN4M0YnRi9GMkZhci1GZXI2JFEiM0YnRjlGZHEtRiw2JVEjeDRGJ0YvRjJGYXItRmVyNiRRIjRGJ0Y5RjlGOUZecUZhcUZkcUZhc0Y5RjlGOUY5RjlGOUY5RjlGZHFGW3FGYXJGZHItRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRidGam4tRiw2JVElbm9wc0YnRi9GMi1GUDYkLUYjNiRGZHBGOUY5RjlGOUY5RjkvRl9xUSJ8ZnJGJy9GYnFRInxockYnLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmVuLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkU0hDRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2JS1GLDYlUSRzZXFGJ0YvRjItRlA2JC1GIzYtLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GaW4tRiw2JVEnZXhwYW5kRidGL0YyLUZQNiQtRiM2JS1GLDYlUSlzaW1wbGlmeUYnRi9GMi1GUDYkLUYjNiVGW28tRlA2JC1GIzYlLUYsNiVRKG10YXlsb3JGJ0YvRjItRlA2JC1GIzYrLUYsNiVRI0hDRidGL0YyLUZQNiYtRiM2JC1GLDYlUSJpRidGL0YyRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZlbkZlbi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmhuL0ZOUSwwLjMzMzMzMzNlbUYnLUZQNiYtRiM2Mi1GLDYlUSN4MUYnRi9GMi1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JI21uR0YkNiRRIjFGJ0Y5RmRxLUYsNiVRI3gyRidGL0YyRmFyLUZlcjYkUSIyRidGOUZkcS1GLDYlUSN4M0YnRi9GMkZhci1GZXI2JFEiM0YnRjlGZHEtRiw2JVEjeDRGJ0YvRjJGYXItRmVyNiRRIjRGJ0Y5RjlGOUZecUZhcUZkcUZhc0Y5RjlGOUY5RjlGOUY5RjlGZHFGW3FGYXJGZHItRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRidGam4tRiw2JVElbm9wc0YnRi9GMi1GUDYkLUYjNiRGZHBGOUY5RjlGOUY5RjkvRl9xUSJ8ZnJGJy9GYnFRInxockYnLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmVuLyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1739" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEmSENzeXNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSRtYXBGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ky1GLDYlUSN5eUYnRi9GMi1GNjYtUSgmc3JhcnI7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmhuLUYsNiVRJ2NvZWZmc0YnRi9GMi1GUzYkLUYjNihGVy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmduL0ZOUSwwLjMzMzMzMzNlbUYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGZ25GaW4tRlM2Ji1GIzYrLUYsNiVRI3gxRidGL0YyRmFvLUYsNiVRI3gyRidGL0YyRmFvLUYsNiVRI3gzRidGL0YyRmFvLUYsNiVRI3g0RidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGanBGOUY5RmFvRmdvLUYsNiVRJFNIQ0YnRi9GMkZqcEY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GanBGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEmSENzeXNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSRtYXBGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ky1GLDYlUSN5eUYnRi9GMi1GNjYtUSgmc3JhcnI7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmhuLUYsNiVRJ2NvZWZmc0YnRi9GMi1GUzYkLUYjNihGVy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmduL0ZOUSwwLjMzMzMzMzNlbUYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGZ25GaW4tRlM2Ji1GIzYrLUYsNiVRI3gxRidGL0YyRmFvLUYsNiVRI3gyRidGL0YyRmFvLUYsNiVRI3gzRidGL0YyRmFvLUYsNiVRI3g0RidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGanBGOUY5RmFvRmdvLUYsNiVRJFNIQ0YnRi9GMkZqcEY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GanBGOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1737" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVElc29sSEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJnNvbHZlRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2JVEmSENzeXNGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmpuLUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGaW5GW28tRiw2JVFOfm5vfnNvbHV0aW9ucyx+c29+SGFtaWx0b25pYW5+aXN+aXJyZWR1Y2libGUhRidGL0YyRlpGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVElc29sSEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJnNvbHZlRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2JVEmSENzeXNGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmpuLUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGaW5GW28tRiw2JVFOfm5vfnNvbHV0aW9ucyx+c29+SGFtaWx0b25pYW5+aXN+aXJyZWR1Y2libGUhRidGL0YyRlpGOQ==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElc29sSEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiVGOS9JK21zZW1hbnRpY3NHRiRRJU5VTExGJ0ZSRjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSVzb2xIR0YoRig3Ig==</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1725" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1442" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Relations among the Killing 1- and 2-tensors</Font></Text-field><Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1748" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Step 3:</Font></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1701" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkVDEyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2JS1GLDYlUSdjb2VmZnNGJ0YvRjItRlA2JC1GIzYoLUYsNiVRJ2V4cGFuZEYnRi9GMi1GUDYkLUYjNiUtRlA2JC1GIzYlLUYsNiVRJGFkZEYnRi9GMi1GUDYkLUYjNitGYG8tRlA2JC1GIzY2LUYsNiVRImNGJ0YvRjItRlA2Ji1GIzYmLUYsNiVRImxGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJtRidGL0YyRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmlwL0ZORmpwRmZxLUYsNiVRI0sxRidGL0YyLUZQNiYtRiM2JEZicEY5RjlGYHFGY3FGZnEtRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIRmlwRmlxRmZxLUYsNiVRI0syRidGL0YyLUZQNiYtRiM2JEZdcUY5RjlGYHFGY3FGZXBGZnFGZnFGXXEtRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIxRidGOS1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJ0ZpcS1GX3M2JFEjMjJGJ0Y5RjlGOUZlcEZicEZbc0Zec0Zicy1GX3M2JFEiNkYnRjlGOUY5RjlGOS1GLDYjUSFGJ0Y5RjlGZXBGZnEtRlA2Ji1GIzYqLUYsNiVRI3AxRidGL0YyRmVwLUYsNiVRI3AyRidGL0YyRmVwLUYsNiVRI3AzRidGL0YyRmVwLUYsNiVRI3A0RidGL0YyRjlGOUZgcUZjcUY5RjlGOUY5L0ZhcVEifGZyRicvRmRxUSJ8aHJGJy1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkVDEyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2JS1GLDYlUSdjb2VmZnNGJ0YvRjItRlA2JC1GIzYoLUYsNiVRJ2V4cGFuZEYnRi9GMi1GUDYkLUYjNiUtRlA2JC1GIzYlLUYsNiVRJGFkZEYnRi9GMi1GUDYkLUYjNitGYG8tRlA2JC1GIzY2LUYsNiVRImNGJ0YvRjItRlA2Ji1GIzYmLUYsNiVRImxGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJtRidGL0YyRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmlwL0ZORmpwRmZxLUYsNiVRI0sxRidGL0YyLUZQNiYtRiM2JEZicEY5RjlGYHFGY3FGZnEtRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIRmlwRmlxRmZxLUYsNiVRI0syRidGL0YyLUZQNiYtRiM2JEZdcUY5RjlGYHFGY3FGZXBGZnFGZnFGXXEtRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIxRidGOS1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJ0ZpcS1GX3M2JFEjMjJGJ0Y5RjlGOUZlcEZicEZbc0Zec0Zicy1GX3M2JFEiNkYnRjlGOUY5RjlGOS1GLDYjUSFGJ0Y5RjlGZXBGZnEtRlA2Ji1GIzYqLUYsNiVRI3AxRidGL0YyRmVwLUYsNiVRI3AyRidGL0YyRmVwLUYsNiVRI3AzRidGL0YyRmVwLUYsNiVRI3A0RidGL0YyRjlGOUZgcUZjcUY5RjlGOUY5L0ZhcVEifGZyRicvRmRxUSJ8aHJGJy1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1700" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEkUzEyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2JS1GLDYlUSRzZXFGJ0YvRjItRlA2JC1GIzYtLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GaW4tRiw2JVEnZXhwYW5kRidGL0YyLUZQNiQtRiM2JS1GLDYlUSlzaW1wbGlmeUYnRi9GMi1GUDYkLUYjNiVGW28tRlA2JC1GIzYlLUYsNiVRKG10YXlsb3JGJ0YvRjItRlA2JC1GIzYrLUYsNiVRJFQxMkYnRi9GMi1GUDYmLUYjNiQtRiw2JVEiaUYnRi9GMkY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGZW5GZW4tRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZobi9GTlEsMC4zMzMzMzMzZW1GJy1GUDYmLUYjNjItRiw2JVEjeDFGJ0YvRjItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIxRidGOUZkcS1GLDYlUSN4MkYnRi9GMkZhci1GZXI2JFEiMkYnRjlGZHEtRiw2JVEjeDNGJ0YvRjJGYXItRmVyNiRRIjNGJ0Y5RmRxLUYsNiVRI3g0RidGL0YyRmFyLUZlcjYkUSI0RidGOUY5RjlGXnFGYXFGZHFGZ3NGOUY5RjlGOUY5RjlGOUY5RmRxRltxRmFyRmRyLUY2Ni1RIy4uRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnRmpuLUYsNiVRJW5vcHNGJ0YvRjItRlA2JC1GIzYkRmRwRjlGOUY5RjlGOUY5L0ZfcVEifGZyRicvRmJxUSJ8aHJGJy1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZlbi1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRmhuRmpuLUYsNiVRU35kMX4rfmQyfj1+Myx+c29+d2V+bXVzdH5zcGVjaWZ5fjR+aGVyZX5pbn5tdGF5bG9yRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEkUzEyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2JS1GLDYlUSRzZXFGJ0YvRjItRlA2JC1GIzYtLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GaW4tRiw2JVEnZXhwYW5kRidGL0YyLUZQNiQtRiM2JS1GLDYlUSlzaW1wbGlmeUYnRi9GMi1GUDYkLUYjNiVGW28tRlA2JC1GIzYlLUYsNiVRKG10YXlsb3JGJ0YvRjItRlA2JC1GIzYrLUYsNiVRJFQxMkYnRi9GMi1GUDYmLUYjNiQtRiw2JVEiaUYnRi9GMkY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGZW5GZW4tRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZobi9GTlEsMC4zMzMzMzMzZW1GJy1GUDYmLUYjNjItRiw2JVEjeDFGJ0YvRjItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIxRidGOUZkcS1GLDYlUSN4MkYnRi9GMkZhci1GZXI2JFEiMkYnRjlGZHEtRiw2JVEjeDNGJ0YvRjJGYXItRmVyNiRRIjNGJ0Y5RmRxLUYsNiVRI3g0RidGL0YyRmFyLUZlcjYkUSI0RidGOUY5RjlGXnFGYXFGZHFGZ3NGOUY5RjlGOUY5RjlGOUY5RmRxRltxRmFyRmRyLUY2Ni1RIy4uRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnRmpuLUYsNiVRJW5vcHNGJ0YvRjItRlA2JC1GIzYkRmRwRjlGOUY5RjlGOUY5L0ZfcVEifGZyRicvRmJxUSJ8aHJGJy1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZlbi1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRmhuRmpuLUYsNiVRU35kMX4rfmQyfj1+Myx+c29+d2V+bXVzdH5zcGVjaWZ5fjR+aGVyZX5pbn5tdGF5bG9yRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1749" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Step 4:</Font></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1702" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEnUzEyc3lzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEkbWFwRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNistRiw2JVEjeHhGJ0YvRjItRjY2LVEoJnNyYXJyO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZobi1GLDYlUSdjb2VmZnNGJ0YvRjItRlM2JC1GIzYoRlctRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZnbi9GTlEsMC4zMzMzMzMzZW1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmduRmluLUZTNiYtRiM2Ky1GLDYlUSN4MUYnRi9GMkZhby1GLDYlUSN4MkYnRi9GMkZhby1GLDYlUSN4M0YnRi9GMkZhby1GLDYlUSN4NEYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmpwRjlGOUZhb0Znby1GLDYlUSRTMTJGJ0YvRjJGanBGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmpwRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEnUzEyc3lzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEkbWFwRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNistRiw2JVEjeHhGJ0YvRjItRjY2LVEoJnNyYXJyO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZobi1GLDYlUSdjb2VmZnNGJ0YvRjItRlM2JC1GIzYoRlctRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZnbi9GTlEsMC4zMzMzMzMzZW1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmduRmluLUZTNiYtRiM2Ky1GLDYlUSN4MUYnRi9GMkZhby1GLDYlUSN4MkYnRi9GMkZhby1GLDYlUSN4M0YnRi9GMkZhby1GLDYlUSN4NEYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmpwRjlGOUZhb0Znby1GLDYlUSRTMTJGJ0YvRjJGanBGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmpwRjk=</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1703" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEmc29sMTJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJ1MxMnN5c0YnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRlpGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEmc29sMTJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJ1MxMnN5c0YnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRlpGOQ==</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1753" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Step 5:</Font></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1704" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZVLUkjbWlHRiQ2JVEoY291bnQxMkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkjbW5HRiQ2JFEiMEYnRjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdRJjAuMGVtRicvJSZkZXB0aEdGZW4vJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRlc2JkZZRmZuRmluL0Zcb1ElYXV0b0YnLUY2Ni9RJGZvckYnLyUlYm9sZEdGMS9GM1ElYm9sZEYnLyUrZm9udHdlaWdodEdGaG9GO0Y+RkBGQkZERkZGSC9GS0Zobi9GTkZobi1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRltwRlxwLUYsNiVRImlGJ0YvRjJGXXAtRjY2L1EjdG9GJ0Zlb0Znb0Zpb0Y7Rj5GQEZCRkRGRkZIRltwRlxwRl1wLUYsNiVRJW5vcHNGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JC1GLDYlUSZzb2wxMkYnRi9GMkY5RjlGXXAtRjY2L1EjZG9GJ0Zlb0Znb0Zpb0Y7Rj5GQEZCRkRGRkZIRltwRlxwRl1wLUY2Ni9RI2lmRidGZW9GZ29GaW9GO0Y+RkBGQkZERkZGSEZbcEZccEZdcC1GLDYlUSRsaHNGJ0YvRjItRmpwNiQtRiM2JUZecS1GanA2Ji1GIzYkRmBwRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Y5RjktRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEkcmhzRidGL0YyRmpxRl1wLUY2Ni9RJXRoZW5GJ0Zlb0Znb0Zpb0Y7Rj5GQEZCRkRGRkZIRltwRlxwRl1wRitGNUYrRl1wLUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZXNGXXAtRlA2JFEiMUYnRjlGU0ZdcEZdcC1GNjYvUSRlbmRGJ0Zlb0Znb0Zpb0Y7Rj5GQEZCRkRGRkZIRltwRlxwRl1wRmRxRlNGXXBGanNGXXBGYXFGU0ZdcC1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRltwRlxwLUYsNiVRZm5+NzB+cmVsYXRpb25zfm9yfmtlcm5lbH5lbGVtZW50c35vZn5LMX50ZW5zb3J+SzJ+JiM4NTk0O35LM0YnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZVLUkjbWlHRiQ2JVEoY291bnQxMkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkjbW5HRiQ2JFEiMEYnRjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdRJjAuMGVtRicvJSZkZXB0aEdGZW4vJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRlc2JkZZRmZuRmluL0Zcb1ElYXV0b0YnLUY2Ni9RJGZvckYnLyUlYm9sZEdGMS9GM1ElYm9sZEYnLyUrZm9udHdlaWdodEdGaG9GO0Y+RkBGQkZERkZGSC9GS0Zobi9GTkZobi1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRltwRlxwLUYsNiVRImlGJ0YvRjJGXXAtRjY2L1EjdG9GJ0Zlb0Znb0Zpb0Y7Rj5GQEZCRkRGRkZIRltwRlxwRl1wLUYsNiVRJW5vcHNGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JC1GLDYlUSZzb2wxMkYnRi9GMkY5RjlGXXAtRjY2L1EjZG9GJ0Zlb0Znb0Zpb0Y7Rj5GQEZCRkRGRkZIRltwRlxwRl1wLUY2Ni9RI2lmRidGZW9GZ29GaW9GO0Y+RkBGQkZERkZGSEZbcEZccEZdcC1GLDYlUSRsaHNGJ0YvRjItRmpwNiQtRiM2JUZecS1GanA2Ji1GIzYkRmBwRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Y5RjktRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEkcmhzRidGL0YyRmpxRl1wLUY2Ni9RJXRoZW5GJ0Zlb0Znb0Zpb0Y7Rj5GQEZCRkRGRkZIRltwRlxwRl1wRitGNUYrRl1wLUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZXNGXXAtRlA2JFEiMUYnRjlGU0ZdcEZdcC1GNjYvUSRlbmRGJ0Zlb0Znb0Zpb0Y7Rj5GQEZCRkRGRkZIRltwRlxwRl1wRmRxRlNGXXBGanNGXXBGYXFGU0ZdcC1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRltwRlxwLUYsNiVRZm5+NzB+cmVsYXRpb25zfm9yfmtlcm5lbH5lbGVtZW50c35vZn5LMX50ZW5zb3J+SzJ+JiM4NTk0O35LM0YnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L1444" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEmcHJpbnRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUShjb3VudDEyRidGL0YyLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvRjNRJ25vcm1hbEYnRkBGPUZA">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEmcHJpbnRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUShjb3VudDEyRidGL0YyLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvRjNRJ25vcm1hbEYnRkBGPUZA</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEjNzBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">IiNx</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1447" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1450" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Relations among the Killing 2-tensors</Font></Text-field><Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1750" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Step 3:</Font></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1711" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjVDJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYlLUYsNiVRJ2NvZWZmc0YnRi9GMi1GUDYkLUYjNigtRiw2JVEnZXhwYW5kRidGL0YyLUZQNiQtRiM2JS1GUDYkLUYjNiUtRiw2JVEkYWRkRidGL0YyLUZQNiQtRiM2K0Zgby1GUDYkLUYjNjUtRiw2JVEiY0YnRi9GMi1GUDYmLUYjNiYtRiw2JVEibEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRIm1GJ0YvRjJGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGaXAvRk5GanAtRiw2JVEjSzJGJ0YvRjItRlA2Ji1GIzYkRmJwRjlGOUZgcUZjcUZmcS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGaXBGaXFGZnFGanEtRlA2Ji1GIzYkRl1xRjlGOUZgcUZjcUZlcEZmcUZmcUZdcS1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZicC1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJ0ZpcS1JI21uR0YkNiRRIzIyRidGOUY5RjlGZXBGYnBGaHItRmFzNiRRIjFGJ0Y5RltzRmBzRjlGOUY5RjktRiw2I1EhRidGOUY5RmVwRmZxLUZQNiYtRiM2Ki1GLDYlUSNwMUYnRi9GMkZlcC1GLDYlUSNwMkYnRi9GMkZlcC1GLDYlUSNwM0YnRi9GMkZlcC1GLDYlUSNwNEYnRi9GMkY5RjlGYHFGY3FGOUY5RjlGOS9GYXFRInxmckYnL0ZkcVEifGhyRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GZnEvJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjVDJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYlLUYsNiVRJ2NvZWZmc0YnRi9GMi1GUDYkLUYjNigtRiw2JVEnZXhwYW5kRidGL0YyLUZQNiQtRiM2JS1GUDYkLUYjNiUtRiw2JVEkYWRkRidGL0YyLUZQNiQtRiM2K0Zgby1GUDYkLUYjNjUtRiw2JVEiY0YnRi9GMi1GUDYmLUYjNiYtRiw2JVEibEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRIm1GJ0YvRjJGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGaXAvRk5GanAtRiw2JVEjSzJGJ0YvRjItRlA2Ji1GIzYkRmJwRjlGOUZgcUZjcUZmcS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGaXBGaXFGZnFGanEtRlA2Ji1GIzYkRl1xRjlGOUZgcUZjcUZlcEZmcUZmcUZdcS1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZicC1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJ0ZpcS1JI21uR0YkNiRRIzIyRidGOUY5RjlGZXBGYnBGaHItRmFzNiRRIjFGJ0Y5RltzRmBzRjlGOUY5RjktRiw2I1EhRidGOUY5RmVwRmZxLUZQNiYtRiM2Ki1GLDYlUSNwMUYnRi9GMkZlcC1GLDYlUSNwMkYnRi9GMkZlcC1GLDYlUSNwM0YnRi9GMkZlcC1GLDYlUSNwNEYnRi9GMkY5RjlGYHFGY3FGOUY5RjlGOS9GYXFRInxmckYnL0ZkcVEifGhyRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GZnEvJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1709" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjUzJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYlLUYsNiVRJHNlcUYnRi9GMi1GUDYkLUYjNi0tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZpbi1GLDYlUSdleHBhbmRGJ0YvRjItRlA2JC1GIzYlLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUZQNiQtRiM2JUZbby1GUDYkLUYjNiUtRiw2JVEobXRheWxvckYnRi9GMi1GUDYkLUYjNistRiw2JVEjVDJGJ0YvRjItRlA2Ji1GIzYkLUYsNiVRImlGJ0YvRjJGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmVuRmVuLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGaG4vRk5RLDAuMzMzMzMzM2VtRictRlA2Ji1GIzYyLUYsNiVRI3gxRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMUYnRjlGZHEtRiw2JVEjeDJGJ0YvRjJGYXItRmVyNiRRIjJGJ0Y5RmRxLUYsNiVRI3gzRidGL0YyRmFyLUZlcjYkUSIzRidGOUZkcS1GLDYlUSN4NEYnRi9GMkZhci1GZXI2JFEiNEYnRjlGOUY5Rl5xRmFxRmRxLUZlcjYkUSI1RidGOUY5RjlGOUY5RjlGOUY5RjlGZHFGW3FGYXJGZHItRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRidGam4tRiw2JVElbm9wc0YnRi9GMi1GUDYkLUYjNiRGZHBGOUY5RjlGOUY5RjkvRl9xUSJ8ZnJGJy9GYnFRInxockYnLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjUzJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYlLUYsNiVRJHNlcUYnRi9GMi1GUDYkLUYjNi0tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZpbi1GLDYlUSdleHBhbmRGJ0YvRjItRlA2JC1GIzYlLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUZQNiQtRiM2JUZbby1GUDYkLUYjNiUtRiw2JVEobXRheWxvckYnRi9GMi1GUDYkLUYjNistRiw2JVEjVDJGJ0YvRjItRlA2Ji1GIzYkLUYsNiVRImlGJ0YvRjJGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmVuRmVuLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGaG4vRk5RLDAuMzMzMzMzM2VtRictRlA2Ji1GIzYyLUYsNiVRI3gxRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMUYnRjlGZHEtRiw2JVEjeDJGJ0YvRjJGYXItRmVyNiRRIjJGJ0Y5RmRxLUYsNiVRI3gzRidGL0YyRmFyLUZlcjYkUSIzRidGOUZkcS1GLDYlUSN4NEYnRi9GMkZhci1GZXI2JFEiNEYnRjlGOUY5Rl5xRmFxRmRxLUZlcjYkUSI1RidGOUY5RjlGOUY5RjlGOUY5RjlGZHFGW3FGYXJGZHItRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRidGam4tRiw2JVElbm9wc0YnRi9GMi1GUDYkLUYjNiRGZHBGOUY5RjlGOUY5RjkvRl9xUSJ8ZnJGJy9GYnFRInxockYnLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1751" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Step 4:</Font></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1715" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEmUzJzeXNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSRtYXBGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ky1GLDYlUSN4eEYnRi9GMi1GNjYtUSgmc3JhcnI7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmhuLUYsNiVRJ2NvZWZmc0YnRi9GMi1GUzYkLUYjNihGVy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmduL0ZOUSwwLjMzMzMzMzNlbUYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGZ25GaW4tRlM2Ji1GIzYrLUYsNiVRI3gxRidGL0YyRmFvLUYsNiVRI3gyRidGL0YyRmFvLUYsNiVRI3gzRidGL0YyRmFvLUYsNiVRI3g0RidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRmpwRjlGOUZhb0Znby1GLDYlUSNTMkYnRi9GMkZqcEY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GanBGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEmUzJzeXNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSRtYXBGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ky1GLDYlUSN4eEYnRi9GMi1GNjYtUSgmc3JhcnI7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmhuLUYsNiVRJ2NvZWZmc0YnRi9GMi1GUzYkLUYjNihGVy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmduL0ZOUSwwLjMzMzMzMzNlbUYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGZ25GaW4tRlM2Ji1GIzYrLUYsNiVRI3gxRidGL0YyRmFvLUYsNiVRI3gyRidGL0YyRmFvLUYsNiVRI3gzRidGL0YyRmFvLUYsNiVRI3g0RidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRmpwRjlGOUZhb0Znby1GLDYlUSNTMkYnRi9GMkZqcEY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GanBGOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1714" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElc29sMkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJnNvbHZlRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2JVEmUzJzeXNGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZaRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElc29sMkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJnNvbHZlRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2JVEmUzJzeXNGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZaRjk=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1754" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Step 5:</Font></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1712" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZZLUkjbWlHRiQ2JVEnY291bnQyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSSNtbkdGJDYkUSIwRidGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR1EmMC4wZW1GJy8lJmRlcHRoR0Zlbi8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GVzYmRllGZm5GaW4vRlxvUSVhdXRvRictRjY2L1EkZm9yRicvJSVib2xkR0YxL0YzUSVib2xkRicvJStmb250d2VpZ2h0R0Zob0Y7Rj5GQEZCRkRGRkZIL0ZLRmhuL0ZORmhuLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGW3BGXHAtRiw2JVEiaUYnRi9GMkZdcC1GNjYvUSN0b0YnRmVvRmdvRmlvRjtGPkZARkJGREZGRkhGW3BGXHBGXXAtRiw2JVElbm9wc0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYkLUYsNiVRJXNvbDJGJ0YvRjJGOUY5Rl1wLUY2Ni9RI2RvRidGZW9GZ29GaW9GO0Y+RkBGQkZERkZGSEZbcEZccEZdcC1GNjYvUSNpZkYnRmVvRmdvRmlvRjtGPkZARkJGREZGRkhGW3BGXHBGXXAtRiw2JVEkbGhzRidGL0YyLUZqcDYkLUYjNiVGXnEtRmpwNiYtRiM2JEZgcEY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGOUY5LUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRJHJoc0YnRi9GMkZqcUZdcC1GNjYvUSV0aGVuRidGZW9GZ29GaW9GO0Y+RkBGQkZERkZGSEZbcEZccEZdcEYrRjVGK0ZdcC1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmVzRl1wLUZQNiRRIjFGJ0Y5LUY2Ni1RIjtGJ0Y5RjsvRj9GMUZARkJGREZGRkhGW3BGTUZdcC1GNjYvUSRlbmRGJ0Zlb0Znb0Zpb0Y7Rj5GQEZCRkRGRkZIRltwRlxwRl1wRmRxRlNGXXBGXnRGXXBGYXFGU0ZdcC1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRltwRlxwLUklbXN1cEdGJDYlLUYsNiVRSH4xMDV+fnJlbGF0aW9uc35vcn5rZXJuZWx+ZWxlbWVudHN+b2Z+U0YnRi9GMi1GIzYlLUZQNiRRIjJGJ0Y5Ri9GMi8lMXN1cGVyc2NyaXB0c2hpZnRHRlItRiw2JVEjSzJGJ0YvRjJGXXAtRjY2LVEoJnNyYXJyO0YnRjlGO0Y+RkBGQkZERkZGSEZbcEZccEZdcC1GLDYlUSNLNEYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZZLUkjbWlHRiQ2JVEnY291bnQyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSSNtbkdGJDYkUSIwRidGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR1EmMC4wZW1GJy8lJmRlcHRoR0Zlbi8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GVzYmRllGZm5GaW4vRlxvUSVhdXRvRictRjY2L1EkZm9yRicvJSVib2xkR0YxL0YzUSVib2xkRicvJStmb250d2VpZ2h0R0Zob0Y7Rj5GQEZCRkRGRkZIL0ZLRmhuL0ZORmhuLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGW3BGXHAtRiw2JVEiaUYnRi9GMkZdcC1GNjYvUSN0b0YnRmVvRmdvRmlvRjtGPkZARkJGREZGRkhGW3BGXHBGXXAtRiw2JVElbm9wc0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYkLUYsNiVRJXNvbDJGJ0YvRjJGOUY5Rl1wLUY2Ni9RI2RvRidGZW9GZ29GaW9GO0Y+RkBGQkZERkZGSEZbcEZccEZdcC1GNjYvUSNpZkYnRmVvRmdvRmlvRjtGPkZARkJGREZGRkhGW3BGXHBGXXAtRiw2JVEkbGhzRidGL0YyLUZqcDYkLUYjNiVGXnEtRmpwNiYtRiM2JEZgcEY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGOUY5LUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRJHJoc0YnRi9GMkZqcUZdcC1GNjYvUSV0aGVuRidGZW9GZ29GaW9GO0Y+RkBGQkZERkZGSEZbcEZccEZdcEYrRjVGK0ZdcC1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmVzRl1wLUZQNiRRIjFGJ0Y5LUY2Ni1RIjtGJ0Y5RjsvRj9GMUZARkJGREZGRkhGW3BGTUZdcC1GNjYvUSRlbmRGJ0Zlb0Znb0Zpb0Y7Rj5GQEZCRkRGRkZIRltwRlxwRl1wRmRxRlNGXXBGXnRGXXBGYXFGU0ZdcC1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRltwRlxwLUklbXN1cEdGJDYlLUYsNiVRSH4xMDV+fnJlbGF0aW9uc35vcn5rZXJuZWx+ZWxlbWVudHN+b2Z+U0YnRi9GMi1GIzYlLUZQNiRRIjJGJ0Y5Ri9GMi8lMXN1cGVyc2NyaXB0c2hpZnRHRlItRiw2JVEjSzJGJ0YvRjJGXXAtRjY2LVEoJnNyYXJyO0YnRjlGO0Y+RkBGQkZERkZGSEZbcEZccEZdcC1GLDYlUSNLNEYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L1451" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEmcHJpbnRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSdjb3VudDJGJ0YvRjIvJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GM1Enbm9ybWFsRidGQEY9RkA=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEmcHJpbnRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSdjb3VudDJGJ0YvRjIvJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GM1Enbm9ybWFsRidGQEY9RkA=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEkMTA1RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">IiQwIg==</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1452" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1453" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1454" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1499" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1500" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1501" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1502" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1528" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1299" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="presentation" inline-output="false" labelreference="L1" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Equation executable="true" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group></Presentation-Block>
</Worksheet>

==> anc/algorithm2_ppwave_metric3.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="2020" minor="2"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="true" autoexpanding_sections="true" UserProfileName="Maple Default Profile" NumericFormat-ApplyInteger="true" NumericFormat-ApplyRational="true" NumericFormat-ApplyExponent="false" editable="true">
</View-Properties>
<MapleNet-Properties prettyprint="3" warnlevel="3" compactdisplay="false" preplot="" helpbrowser="standard" displayprecision="-1" echo="1" unitattributes="&quot;fontweight&quot; = &quot;bold&quot;" imaginaryunit="I" longdelim="true" elisiontermsthreshold="10000" elisiondigitsafter="100" elisiondigitsbefore="100" plotdevice="inline" errorbreak="1" plotoptions="" plotdriver="opengl" quiet="false" elisiontermsbefore="100" elisiontermsafter="100" historytimestamp="false" screenwidth="79" indentamount="4" plotoutput="terminal" screenpixelheight="1080" rtablesize="[10, 10]" useclientjvm="true" labelwidth="20" postplot="" typesetting="extended" ansi="false" ansicolor="[]" elisiondigitsthreshold="10000" showassumed="1" ansilprint="false" trailingsemicolon="true" errorcursor="false" labelling="true" screenheight="25" prompt="&gt; " verboseproc="1" latexwidth="8.0" ShowLabels="true"/>
<Styles>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="16" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[40,120,40]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[120,0,14]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Atomic Variable" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[175,0,175]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="true"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.3" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="newline" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
</Styles>
<Startup-Code startupcode=""/>
<Task-table>
    <Task-category name="&lt;default&gt;"/>
</Task-table>
<Task/><Presentation-Block>
<Group view="code" labelreference="L1316" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZOLUkjbWlHRiQ2JVEld2l0aEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYkLUYsNiVRNURpZmZlcmVudGlhbEdlb21ldHJ5RidGL0YyL0YzUSdub3JtYWxGJ0Y9LUkjbW9HRiQ2LVEiOkYnRj0vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkUvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGVEYrLUY2NiQtRiM2JC1GLDYlUSxMaWVBbGdlYnJhc0YnRi9GMkY9Rj1GP0YrLUY2NiQtRiM2JC1GLDYlUSdUZW5zb3JGJ0YvRjJGPUY9Rj9GKy1GNjYkLUYjNiQtRiw2JVEtR3JvdXBBY3Rpb25zRidGL0YyRj1GPUY/RistRjY2JC1GIzYkLUYsNiVRJlRvb2xzRidGL0YyRj1GPUY/LUYsNiVRLFByZWZlcmVuY2VzRidGL0YyLUY2NiQtRiM2KS1GLDYjUSFGJy1JI21zR0YkNiNRMFNob3dGcmFtZVByb21wdEYnLUZANi1RIixGJ0Y9RkMvRkdGMUZIRkpGTEZORlAvRlNRJjAuMGVtRicvRlZRLDAuMzMzMzMzM2VtRictRkA2LVEiJ0YnRj1GQ0ZGRkhGSkZMRk5GUC9GU1EsMC4xMTExMTExZW1GJy9GVkZgcS1GLDYlRkVGL0YyRmNxRj1GPUY/LUZANi1RIn5GJ0Y9RkNGRkZIRkpGTEZORlBGX3FGaHFGW3JGW3JGKy1GNjYkLUYjNiQtRiw2JVEuTGluZWFyQWxnZWJyYUYnRi9GMkY9Rj1GP0ZbckYrLUY2NiQtRiM2JC1GLDYlUSlQREVUb29sc0YnRi9GMkY9Rj1GP0ZbckYrLUY2NiQtRiM2JC1GLDYlUSxKZXRDYWxjdWx1c0YnRi9GMkY9Rj1GP0YrLUY2NiQtRiM2JS1GLDYlUStBcnJheVRvb2xzRidGL0YyLyUrZXhlY3V0YWJsZUdGRUY9Rj1GP0YrLUY2NiQtRiM2JS1GLDYlUSpMaXN0VG9vbHNGJ0YvRjJGanNGPUY9Rj9GW3JGKy1GNjYkLUYjNiUtRiw2JVEwUG9seW5vbWlhbFRvb2xzRidGL0YyRmpzRj1GPUY/RmpzRj0=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZOLUkjbWlHRiQ2JVEld2l0aEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYkLUYsNiVRNURpZmZlcmVudGlhbEdlb21ldHJ5RidGL0YyL0YzUSdub3JtYWxGJ0Y9LUkjbW9HRiQ2LVEiOkYnRj0vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkUvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGVEYrLUY2NiQtRiM2JC1GLDYlUSxMaWVBbGdlYnJhc0YnRi9GMkY9Rj1GP0YrLUY2NiQtRiM2JC1GLDYlUSdUZW5zb3JGJ0YvRjJGPUY9Rj9GKy1GNjYkLUYjNiQtRiw2JVEtR3JvdXBBY3Rpb25zRidGL0YyRj1GPUY/RistRjY2JC1GIzYkLUYsNiVRJlRvb2xzRidGL0YyRj1GPUY/LUYsNiVRLFByZWZlcmVuY2VzRidGL0YyLUY2NiQtRiM2KS1GLDYjUSFGJy1JI21zR0YkNiNRMFNob3dGcmFtZVByb21wdEYnLUZANi1RIixGJ0Y9RkMvRkdGMUZIRkpGTEZORlAvRlNRJjAuMGVtRicvRlZRLDAuMzMzMzMzM2VtRictRkA2LVEiJ0YnRj1GQ0ZGRkhGSkZMRk5GUC9GU1EsMC4xMTExMTExZW1GJy9GVkZgcS1GLDYlRkVGL0YyRmNxRj1GPUY/LUZANi1RIn5GJ0Y9RkNGRkZIRkpGTEZORlBGX3FGaHFGW3JGW3JGKy1GNjYkLUYjNiQtRiw2JVEuTGluZWFyQWxnZWJyYUYnRi9GMkY9Rj1GP0ZbckYrLUY2NiQtRiM2JC1GLDYlUSlQREVUb29sc0YnRi9GMkY9Rj1GP0ZbckYrLUY2NiQtRiM2JC1GLDYlUSxKZXRDYWxjdWx1c0YnRi9GMkY9Rj1GP0YrLUY2NiQtRiM2JS1GLDYlUStBcnJheVRvb2xzRidGL0YyLyUrZXhlY3V0YWJsZUdGRUY9Rj1GP0YrLUY2NiQtRiM2JS1GLDYlUSpMaXN0VG9vbHNGJ0YvRjJGanNGPUY9Rj9GW3JGKy1GNjYkLUYjNiUtRiw2JVEwUG9seW5vbWlhbFRvb2xzRidGL0YyRmpzRj1GPUY/RmpzRj0=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1309" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1310" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Description</Font><Font bold="false">: This Maple worksheet implements algorithm 2. We apply algorithm2 to the conformally flat pp-wave with f(x3) = x3^2 (metric 3) to compute the number of syzygies (relations) among Killing tensors.  (Written by Wijnand Steneker under the supervision of prof. Boris Kruglikov. Supplement to the article 'Killing Tensors in Koutras--McIntosh Spacetimes'.)</Font></Text-field><Text-field style="Text" bold="true" layout="Normal"></Text-field><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Required data from algorithm1:</Font></Text-field><Text-field style="Text" layout="Normal">- We need 3 prolongations in the linear case to find all compatibility conditions (i.e. the third prolongation of the Killing PDE has no compatibility conditions). </Text-field><Text-field style="Text" layout="Normal">- We need 6 prolongations in the quadratic case to find all compatibility conditions.</Text-field><Text-field style="Text" layout="Normal">- We do not need the truncated cubic integrals, because we find that all cubic integrals are reducible.</Text-field><Text-field style="Text" bold="true" layout="Normal"></Text-field><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Comments:</Font></Text-field><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">- </Font><Font bold="false">NB: The mtaylor command in Maple terminates the taylor expansion <Font italic="true">below</Font> the specified order. Thus, if we want to have a Taylor expansion up to order K, we must specify K+1 in the input of the mtaylor command.</Font></Text-field><Text-field style="Text" bold="true" layout="Normal"></Text-field><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Results:</Font></Text-field><Text-field style="Text" bold="true" layout="Normal"><Font bold="false">Number of relations among Killing 1-tensors: 1</Font></Text-field><Text-field style="Text" bold="true" layout="Normal"><Font bold="false">Number of relations among Killing 1- and 2-tensors: 70</Font></Text-field><Text-field style="Text" bold="true" layout="Normal"><Font bold="false">Number of relations among Killing 2-tensors: 105</Font></Text-field><Text-field style="Text" bold="true" layout="Normal"></Text-field><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Conclusion:</Font></Text-field><Text-field style="Text" bold="true" layout="Normal"><Font bold="false">Using the results from algorithm 1 we conclude that there are 2 irreducible Killing 2-tensors (Hamiltonian and another one), there are no irreducible Killing tensors of degree 3 and 4.</Font></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1337" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1338" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Setup:</Font></Text-field><Text-field style="Text" layout="Normal">Here we define the conformally flat pp-wave metric in local coordinates, the Poisson bracket on its cotangent bundle and the Hamiltonian of its geodesic flow.
</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L1311" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYnLUY2NiYtRiM2Ky1GLDYlUSN4MUYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjeDJGJ0YvRjJGQS1GLDYlUSN4M0YnRi9GMkZBLUYsNiVRI3g0RidGL0YyLyUrZXhlY3V0YWJsZUdGSUZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GLDYlUSJNRidGL0YyRl9vRkVGRS1GQjYtUSI6RidGRUZHL0ZLRklGTEZORlBGUkZUL0ZXUSwwLjI3Nzc3NzhlbUYnL0ZaRl9wRl9vRkU=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYnLUY2NiYtRiM2Ky1GLDYlUSN4MUYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjeDJGJ0YvRjJGQS1GLDYlUSN4M0YnRi9GMkZBLUYsNiVRI3g0RidGL0YyLyUrZXhlY3V0YWJsZUdGSUZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GLDYlUSJNRidGL0YyRl9vRkVGRS1GQjYtUSI6RidGRUZHL0ZLRklGTEZORlBGUkZUL0ZXUSwwLjI3Nzc3NzhlbUYnL0ZaRl9wRl9vRkU=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L1303" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzZHLUkjbW5HRiQ2JFEiMkYnRjktRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZpbi1GLDYlUSRkeDRGJ0YvRjJGZW4tRjY2LVEiJkYnRjlGO0Y+RkBGQkZERkZGSEZobkZqbi1GLDYlUSJzRidGL0YyRmVuLUYsNiVRJGR4M0YnRi9GMi1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORltwRldGZW4tSSVtc3VwR0YkNiUtRiw2JVEjeDNGJ0YvRjItRiM2JUZXRi9GMi8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGZW4tRlM2JC1GIzYoRmVuLUZecDYlLUYsNiVRI3gxRidGL0YyRmNwRmVwRmdvLUZecDYlLUYsNiVRI3gyRidGL0YyRmNwRmVwLyUrZXhlY3V0YWJsZUdGPUY5RjlGZW5GZG9GZW5GXm8tRiw2JVEidEYnRi9GMkZlbkZkby1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRmpvRlxwLUYsNiVRJGR4MUYnRi9GMkZlbkZeb0ZocUZlbkZeckZbci1GLDYlUSRkeDJGJ0YvRjJGZW5GXm9GaHFGZW5GYXJGZnFGOUY5RmVuLUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGaG5Gam4tRiw2JVFEfk1ldHJpY34zLH5jb25mb3JtYWxseX5mbGF0fnBwfndhdmVGJ0YvRjJGZnFGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzZHLUkjbW5HRiQ2JFEiMkYnRjktRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZpbi1GLDYlUSRkeDRGJ0YvRjJGZW4tRjY2LVEiJkYnRjlGO0Y+RkBGQkZERkZGSEZobkZqbi1GLDYlUSJzRidGL0YyRmVuLUYsNiVRJGR4M0YnRi9GMi1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORltwRldGZW4tSSVtc3VwR0YkNiUtRiw2JVEjeDNGJ0YvRjItRiM2JUZXRi9GMi8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGZW4tRlM2JC1GIzYoRmVuLUZecDYlLUYsNiVRI3gxRidGL0YyRmNwRmVwRmdvLUZecDYlLUYsNiVRI3gyRidGL0YyRmNwRmVwLyUrZXhlY3V0YWJsZUdGPUY5RjlGZW5GZG9GZW5GXm8tRiw2JVEidEYnRi9GMkZlbkZkby1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRmpvRlxwLUYsNiVRJGR4MUYnRi9GMkZlbkZeb0ZocUZlbkZeckZbci1GLDYlUSRkeDJGJ0YvRjJGZW5GXm9GaHFGZW5GYXJGZnFGOUY5RmVuLUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGaG5Gam4tRiw2JVFEfk1ldHJpY34zLH5jb25mb3JtYWxseX5mbGF0fnBwfndhdmVGJ0YvRjJGZnFGOQ==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSJnRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GNlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkAvJSlzdHJldGNoeUdGQC8lKnN5bW1ldHJpY0dGQC8lKGxhcmdlb3BHRkAvJS5tb3ZhYmxlbGltaXRzR0ZALyUnYWNjZW50R0ZALyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTy1GIzYkLUYsNi0tRjk2LVEqJnVtaW51czA7RidGPEY+RkFGQ0ZFRkdGSUZLL0ZOUSwwLjIyMjIyMjJlbUYnL0ZRRlotRiM2JC1GLDYmLUYjNiQtRi82JVEkZHgxRidGMkY1LUYsNigtRi82JVErX0RHcHJvZHVjdEYnRjJGNS1GOTYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y8Rj5GQUZDRkVGR0ZJRksvRk5RJjAuMGVtRicvRlFGaG8tSShtZmVuY2VkR0YkNiQtRiw2JkZcby8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGQEY8RjxGX3BGYnBGPC1GOTYtUTEmSW52aXNpYmxlVGltZXM7RidGPEY+RkFGQ0ZFRkdGSUZLRmdvRmlvRlxvRjwtRiw2KEZhb0Zkby1GW3A2JC1GLDYoRl9vLUY5Ni1RIixGJ0Y8Rj4vRkJGNEZDRkVGR0ZJRktGZ28vRlFRLDAuMzMzMzMzM2VtRidGXG9GX3BGYnBGPEY8Rl9wRmJwRjwtRjk2LVEoJm1pbnVzO0YnRjxGPkZBRkNGRUZHRklGS0ZZRmVuLUYjNiQtRiw2Ji1GIzYkLUYvNiVRJGR4MkYnRjJGNS1GLDYoRmFvRmRvLUZbcDYkLUYsNiZGXHJGX3BGYnBGPEY8Rl9wRmJwRjxGZHBGXHJGPC1GLDYoRmFvRmRvLUZbcDYkLUYsNihGX3JGXXFGXHJGX3BGYnBGPEY8Rl9wRmJwRjwtRjk2LVEnJnBsdXM7RidGPEY+RkFGQ0ZFRkdGSUZLRllGZW4tRiM2JC1GLDYmLUYjNiQtRiw2Ki1JI21uR0YkNiRRIjJGJ0Y8RmRwLUklbXN1cEdGJDYlLUYvNiVRI3gzRidGMkY1RmZzLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0ZkcC1GW3A2JC1GLDYmLUZbdDYlLUYvNiVRI3gxRidGMkY1RmZzRmB0RltzLUZbdDYlLUYvNiVRI3gyRidGMkY1RmZzRmB0RjxGPEZkcC1GLzYlUSRkeDNGJ0YyRjVGPC1GLDYoRmFvRmRvLUZbcDYkLUYsNigtRiw2KEZmc0ZkcEZqc0ZkcC1GW3A2JC1GLDYmLUYsNiRGZ3RGPC1GOTYtUSIrRidGPEY+RkFGQ0ZFRkdGSUZLRllGZW4tRiw2JEZcdUY8RjxGPEY8Rl1xRmF1Rl9wRmJwRjxGPEZfcEZicEY8RmRwRmF1RjwtRiw2KEZhb0Zkby1GW3A2JC1GLDYoRmR1Rl1xRmF1Rl9wRmJwRjxGPEZfcEZicEY8RltzLUYjNiQtRiw2Ji1GIzYkRmF1LUYsNihGYW9GZG8tRltwNiQtRiw2JkZhdUZfcEZicEY8RjxGX3BGYnBGPEZkcC1GLzYlUSRkeDRGJ0YyRjVGPC1GLDYoRmFvRmRvLUZbcDYkLUYsNihGY3dGXXFGaXdGX3BGYnBGPEY8Rl9wRmJwRjxGW3MtRiM2JC1GLDYmLUYjNiRGaXctRiw2KEZhb0Zkby1GW3A2JC1GLDYmRml3Rl9wRmJwRjxGPEZfcEZicEY8RmRwRmF1RjwtRiw2KEZhb0Zkby1GW3A2JC1GLDYoRmh4Rl1xRmF1Rl9wRmJwRjxGPEZfcEZicEY8RjwtRiw2KC1GLzYlUSRfREdGJ0YyRjVGZG8tRltwNiQtRiw2Ji1GW3A2Ji1GLDYoLUZbcDYmLUYsNiotSSNtc0dGJDYjUSd0ZW5zb3JGJ0ZdcS1GLzYlUSJNRidGMkY1Rl1xLUZbcDYmLUYsNigtRltwNiYtRiw2KC1GZno2I1EoY292X2Jhc0YnRl1xRmRbbEZfcEZicEY8RjwvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXEtRltwNiYtRiw2Ji1GLzYjUSFGJ0ZfcEZicEY8RjxGZ1tsRmpbbEZfcEZicEY8RjxGZ1tsRmpbbEZfcEZicEY8RjxGZ1tsRmpbbEZdcS1GW3A2Ji1GLDYuLUZbcDYmLUYsNigtRltwNiYtRiw2KC1GZ3M2JFEiMUYnRjxGXXFGYF1sRl9wRmJwRjxGPEZnW2xGaltsRl1xLUYsNiVGVkZgXWxGPEZfcEZicEY8RjxGZ1tsRmpbbEZdcS1GW3A2Ji1GLDYoLUZbcDYmLUYsNihGZnNGXXFGZnNGX3BGYnBGPEY8RmdbbEZqW2xGXXFGY11sRl9wRmJwRjxGPEZnW2xGaltsRl1xLUZbcDYmLUYsNigtRltwNiYtRiw2KC1GZ3M2JFEiM0YnRjxGXXFGZV5sRl9wRmJwRjxGPEZnW2xGaltsRl1xRmp1Rl9wRmJwRjxGPEZnW2xGaltsRl1xLUZbcDYmLUYsNigtRltwNiYtRiw2KEZlXmxGXXEtRmdzNiRRIjRGJ0Y8Rl9wRmJwRjxGPEZnW2xGaltsRl1xRmBdbEZfcEZicEY8RjxGZ1tsRmpbbEZdcS1GW3A2Ji1GLDYoLUZbcDYmLUYsNihGYF9sRl1xRmVebEZfcEZicEY8RjxGZ1tsRmpbbEZdcUZgXWxGX3BGYnBGPEY8RmdbbEZqW2xGX3BGYnBGPEY8RmdbbEZqW2xGX3BGYnBGPEY8RmdbbEZqW2xGX3BGYnBGPEY8Rl9wRmJwRjxGPEZkeQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSJnR0YoLUkqbWNvbXBsZXRlRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2JC1JJW1yb3dHRjA2LC1JI21vR0YwNiNRKiZ1bWludXMwO0YoLUYvNiQtRjU2JS1GLzYkLUkjbWlHRjA2I1EkZHgxRigtSSZfSG9sZEdGMDYjNyMtRi82JEZBLUZGNiM3Iy1GLzYkRkEtRkY2IzcjLUkrX0RHcHJvZHVjdEdGKDYjSSRkeDFHNiMvSSdfbG9jYWxHRiZJMF9uMjEyMDkxNzE1MjQxNkdGKC1GODYjUTEmSW52aXNpYmxlVGltZXM7RihGQS1GRjYjNyMtRi82JC1GNTYlRk5GZW5GQS1GRjYjNyMtRlQ2JEZTRlYtRjg2I1EoJm1pbnVzO0YoLUYvNiQtRjU2JS1GLzYkLUZCNiNRJGR4MkYoLUZGNiM3Iy1GLzYkRl1wLUZGNiM3Iy1GLzYkRl1wLUZGNiM3Iy1GVDYjSSRkeDJHNiMvRllJMF9uMjEyMDkxNzE3NTIwMEdGKEZlbkZdcC1GRjYjNyMtRi82JC1GNTYlRmhwRmVuRl1wLUZGNiM3Iy1GVDYkRl1xRl9xLUY4NiNRJyZwbHVzO0YoLUYvNiQtRjU2JS1GLzYkLUY1NiktSSNtbkdGMDYjUSIyRihGZW4tSSVtc3VwR0YwNiQtRkI2I1EjeDNGKEZqckZlbi1JKG1mZW5jZWRHRjA2Iy1GNTYlLUZfczYkLUZCNiNRI3gxRihGanJGX3ItRl9zNiQtRkI2I1EjeDJGKEZqckZlbi1GQjYjUSRkeDNGKC1GRjYjNyMtRi82JEZoci1GRjYjNyMtRi82JEZoci1GRjYjNyMtRlQ2JCwkKiZJI3gzR0YmIiIjLCYqJEkjeDFHRiZGaHUiIiIqJEkjeDJHRiZGaHVGXHZGXHZGaHVJJGR4M0c2Iy9GWUkwX24yMTIwOTE3MTk2ODY0R0YoRmVuRmN0LUZGNiM3Iy1GLzYkLUY1NiVGXnVGZW5GY3QtRkY2IzcjLUZUNiRGY3VGX3ZGX3ItRi82JC1GNTYlLUYvNiRGY3QtRkY2IzcjLUYvNiRGY3QtRkY2IzcjLUYvNiRGY3QtRkY2IzcjLUZUNiNGX3ZGZW4tRkI2I1EkZHg0RigtRkY2IzcjLUYvNiQtRjU2JUZdeEZlbkZkeC1GRjYjNyMtRlQ2JEZieEkkZHg0RzYjL0ZZSTBfbjIxMjA5MTc2Nzk1ODRHRihGX3ItRi82JC1GNTYlLUYvNiRGZHgtRkY2IzcjLUYvNiRGZHgtRkY2IzcjLUYvNiRGZHgtRkY2IzcjLUZUNiNGY3lGZW5GY3QtRkY2IzcjLUYvNiQtRjU2JUZlekZlbkZjdC1GRjYjNyMtRlQ2JEZqekZfdi1GRjYjNyMtSSRfREdHRig2IzckNyVRJ3RlbnNvckYoSSJNR0YoNyQ3JFEoY292X2Jhc0YoRmRcbDciNyc3JDckRlx2Rlx2ISIiNyQ3JEZodUZodUZpXGw3JDckIiIkRl5dbEZldTckNyRGXl1sIiIlRlx2NyQ3JEZhXWxGXl1sRlx2RmpbbA==</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1321" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEjUEJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRImZGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJnRidGL0YyRjlGOS1GNjYtUSgmc3JhcnI7RidGOUY7Rj5GQEZCRkRGRkZIRmVuL0ZORmZuLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUZQNiQtRiM2Ji1GLDYlUSdleHBhbmRGJ0YvRjItRlA2JC1GIzYmLUYsNiVRJGFkZEYnRi9GMi1GUDYkLUYjNjAtRiw2JVElZGlmZkYnRi9GMi1GUDYkLUYjNihGVEZXLUYsNiVRInhGJ0YvRjItRjY2LVEnJnNwYXI7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSJpRidGL0YyRjlGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGZW5GX29GZXAtRlA2JC1GIzYoRmluRlctRiw2JVEicEYnRi9GMkZfcUZicUY5RjktRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZjci1GIzYoRmVwLUZQNiQtRiM2KEZpbkZXRlxxRl9xRmJxRjlGOUZlcUZlcC1GUDYkLUYjNihGVEZXRlxyRl9xRmJxRjlGOUY5RldGYnEtRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIxRidGOS1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSEZickZfby1GY3M2JFEiNEYnRjlGOUY5LyUrZXhlY3V0YWJsZUdGPUY5RjlGXHRGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGZW5GX28tRjY2LVEiI0YnRjlGO0Y+RkBGQkZERkZGSEZlbkZfby1GLDYlUTF+UG9pc3Nvbn5icmFja2V0RidGL0YyRlx0Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEjUEJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRImZGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJnRidGL0YyRjlGOS1GNjYtUSgmc3JhcnI7RidGOUY7Rj5GQEZCRkRGRkZIRmVuL0ZORmZuLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUZQNiQtRiM2Ji1GLDYlUSdleHBhbmRGJ0YvRjItRlA2JC1GIzYmLUYsNiVRJGFkZEYnRi9GMi1GUDYkLUYjNjAtRiw2JVElZGlmZkYnRi9GMi1GUDYkLUYjNihGVEZXLUYsNiVRInhGJ0YvRjItRjY2LVEnJnNwYXI7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSJpRidGL0YyRjlGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGZW5GX29GZXAtRlA2JC1GIzYoRmluRlctRiw2JVEicEYnRi9GMkZfcUZicUY5RjktRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZjci1GIzYoRmVwLUZQNiQtRiM2KEZpbkZXRlxxRl9xRmJxRjlGOUZlcUZlcC1GUDYkLUYjNihGVEZXRlxyRl9xRmJxRjlGOUY5RldGYnEtRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIxRidGOS1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSEZickZfby1GY3M2JFEiNEYnRjlGOUY5LyUrZXhlY3V0YWJsZUdGPUY5RjlGXHRGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGZW5GX28tRjY2LVEiI0YnRjlGO0Y+RkBGQkZERkZGSEZlbkZfby1GLDYlUTF+UG9pc3Nvbn5icmFja2V0RidGL0YyRlx0Rjk=</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1324" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEjeHZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSN4MUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRI3gyRidGL0YyRlItRiw2JVEjeDNGJ0YvRjJGUi1GLDYlUSN4NEYnRi9GMi1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEjeHZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSN4MUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRI3gyRidGL0YyRlItRiw2JVEjeDNGJ0YvRjJGUi1GLDYlUSN4NEYnRi9GMi1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1314" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEkZHh2RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEkZHgxRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEkZHgyRidGL0YyRlItRiw2JVEkZHgzRidGL0YyRlItRiw2JVEkZHg0RidGL0YyLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEkZHh2RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEkZHgxRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEkZHgyRidGL0YyRlItRiw2JVEkZHgzRidGL0YyRlItRiw2JVEkZHg0RidGL0YyLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1315" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYxLUkjbWlHRiQ2JVEiUEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRJGFkZEYnRi9GMi1GUzYkLUYjNi8tRlM2JC1GIzYnLUYsNiVRInBGJ0YvRjItRjY2LVEnJnNwYXI7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSJpRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZbcC1GLDYlUSRkeHZGJ0YvRjItRlM2Ji1GIzYlRmJvRmVvRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmpvL0ZOUSwwLjMzMzMzMzNlbUYnRmdvRmJvLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMUYnRjktRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRidGXHAtRmRxNiRRIjRGJ0Y5RmVvRjlGOUZlb0Y5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEiSEYnRi9GMkY1LUYsNiVRMENvbnRyYWN0SW5kaWNlc0YnRi9GMi1GUzYkLUYjNjItRiw2JVEuSW52ZXJzZU1ldHJpY0YnRi9GMi1GUzYkLUYjNiUtRiw2JVEiZ0YnRi9GMkZlb0Y5RjlGanBGZ29GK0Znby1GNjYtUSImRidGOUY7Rj5GQEZCRkRGRkZIRmpvRlxwLUYsNiVRInRGJ0YvRjJGZ29GK0ZqcEZnby1GUzYmLUYjNictRlM2Ji1GIzYnRmNxRmpwRmNxRmVvRjlGOUZkcEZncEZqcC1GUzYmLUYjNictRmRxNiRRIjJGJ0Y5RmpwRmh0RmVvRjlGOUZkcEZncEZlb0Y5RjlGZHBGZ3BGZ29GZW9GOUY5LUY2Ni1RIjtGJ0Y5RjtGXXFGQEZCRkRGRkZIRmpvRk1GZ28tRjY2LVEiI0YnRjlGO0Y+RkBGQkZERkZGSEZqb0ZccC1GLDYlUT5+SGFtaWx0b25pYW5+b2Z+R2VvZGVzaWN+Rmxvd0YnRi9GMkZlb0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYxLUkjbWlHRiQ2JVEiUEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRJGFkZEYnRi9GMi1GUzYkLUYjNi8tRlM2JC1GIzYnLUYsNiVRInBGJ0YvRjItRjY2LVEnJnNwYXI7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSJpRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZbcC1GLDYlUSRkeHZGJ0YvRjItRlM2Ji1GIzYlRmJvRmVvRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmpvL0ZOUSwwLjMzMzMzMzNlbUYnRmdvRmJvLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMUYnRjktRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRidGXHAtRmRxNiRRIjRGJ0Y5RmVvRjlGOUZlb0Y5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEiSEYnRi9GMkY1LUYsNiVRMENvbnRyYWN0SW5kaWNlc0YnRi9GMi1GUzYkLUYjNjItRiw2JVEuSW52ZXJzZU1ldHJpY0YnRi9GMi1GUzYkLUYjNiUtRiw2JVEiZ0YnRi9GMkZlb0Y5RjlGanBGZ29GK0Znby1GNjYtUSImRidGOUY7Rj5GQEZCRkRGRkZIRmpvRlxwLUYsNiVRInRGJ0YvRjJGZ29GK0ZqcEZnby1GUzYmLUYjNictRlM2Ji1GIzYnRmNxRmpwRmNxRmVvRjlGOUZkcEZncEZqcC1GUzYmLUYjNictRmRxNiRRIjJGJ0Y5RmpwRmh0RmVvRjlGOUZkcEZncEZlb0Y5RjlGZHBGZ3BGZ29GZW9GOUY5LUY2Ni1RIjtGJ0Y5RjtGXXFGQEZCRkRGRkZIRmpvRk1GZ28tRjY2LVEiI0YnRjlGO0Y+RkBGQkZERkZGSEZqb0ZccC1GLDYlUT5+SGFtaWx0b25pYW5+b2Z+R2VvZGVzaWN+Rmxvd0YnRi9GMkZlb0Y5</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2JVEiSEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORlMtRiM2Ki1JI21uR0YkNiRRIjJGJ0Y5LUY2Ni1RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GaW4tSSVtc3VwR0YkNiUtRiw2JVEjcDRGJ0YvRjJGVy8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGZW4tRlxvNiUtRiw2JVEjeDFGJ0YvRjJGV0Zhb0Zlbi1GXG82JS1GLDYlUSN4M0YnRi9GMkZXRmFvRjktRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSEZSRlQtRiM2KkZXRmVuRltvRmVuLUZcbzYlLUYsNiVRI3gyRidGL0YyRldGYW9GZW5GaW9GOUZecC1GXG82JS1GLDYlUSNwMUYnRi9GMkZXRmFvRl5wLUZcbzYlLUYsNiVRI3AyRidGL0YyRldGYW8tRjY2LVEnJnBsdXM7RidGOUY7Rj5GQEZCRkRGRkZIRlJGVC1GIzYoRldGZW4tRiw2JVEjcDNGJ0YvRjJGZW5GXm9GOUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSJIR0YoLCwqKEkjcDRHRigiIiNJI3gxR0YmRjFJI3gzR0YmRjEhIiMqKEYwRjFJI3gyR0YmRjFGM0YxRjQqJEkjcDFHRihGMSEiIiokSSNwMkdGKEYxRjkqJkkjcDNHRigiIiJGMEY+RjE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1340" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1339" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Font bold="true">Preliminary procedures:</Font></Text-field><Text-field style="Text" layout="Normal">These procedures simplify the implementation of algorithm 2.
</Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1322" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY7LUkjbWlHRiQ2JVEmRGlmZkpGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSJ+RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkwtRjY2LVEqJmNvbG9uZXE7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjI3Nzc3NzhlbUYnL0ZORlMtRjY2L1ElcHJvY0YnLyUlYm9sZEdGMS9GM1ElYm9sZEYnLyUrZm9udHdlaWdodEdGZW5GO0Y+RkBGQkZERkZGSEZKRk0tSShtZmVuY2VkR0YkNiQtRiM2KS1GLDYlUSJmRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGSi9GTlEsMC4zMzMzMzMzZW1GJ0Y1LUYsNiVRIkpGJ0YvRjItRjY2LVEtJlByb3BvcnRpb247RidGOUY7Rj5GQEZCRkRGRkZIRlJGVC1GLDYlUSVsaXN0RidGL0YyRjlGOUY1LUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRW3F+VGhpc35wcm9jZWR1cmV+Y29tcHV0ZXN+dGhlfmhpZ2hlcn5vcmRlcn5wYXJ0aWFsfm9mfmF+ZnVuY3Rpb25+YWNjb3JkaW5nfnRvfnRoZX5tdWx0aS1pbmRleH5KLn5GJ0YvRjItSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGTC8lJmRlcHRoR0ZqcC8lKmxpbmVicmVha0dRKG5ld2xpbmVGJ0Y1RjVGNUY1RjUtRiw2JVElZGlmZkYnRi9GMi1GaW42JC1GIzY8Rl1vRmBvRjUtRiw2JVEjeDFGJ0YvRjItRjY2LVEiJEYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GZm8tRmluNiYtRiM2JC1JI21uR0YkNiRRIjFGJ0Y5RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zgb0Y1LUYsNiVRI3gyRidGL0YyRlxyRmZvLUZpbjYmLUYjNiQtRmRyNiRRIjJGJ0Y5RjlGOUZnckZqckZgb0Y1LUYsNiVRI3gzRidGL0YyRlxyRmZvLUZpbjYmLUYjNiQtRmRyNiRRIjNGJ0Y5RjlGOUZnckZqckZgb0Y1LUYsNiVRI3g0RidGL0YyRlxyRmZvLUZpbjYmLUYjNiQtRmRyNiRRIjRGJ0Y5RjlGOUZnckZqckY5RjktRjY2LVEiO0YnRjlGO0Zjb0ZARkJGREZGRkhGSkZURjVGZXAtRjY2L1EkZW5kRidGWEZaRmZuRjtGPkZARkJGREZGRkhGSkZNRjVGVS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRlJGVC8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY7LUkjbWlHRiQ2JVEmRGlmZkpGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSJ+RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkwtRjY2LVEqJmNvbG9uZXE7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjI3Nzc3NzhlbUYnL0ZORlMtRjY2L1ElcHJvY0YnLyUlYm9sZEdGMS9GM1ElYm9sZEYnLyUrZm9udHdlaWdodEdGZW5GO0Y+RkBGQkZERkZGSEZKRk0tSShtZmVuY2VkR0YkNiQtRiM2KS1GLDYlUSJmRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGSi9GTlEsMC4zMzMzMzMzZW1GJ0Y1LUYsNiVRIkpGJ0YvRjItRjY2LVEtJlByb3BvcnRpb247RidGOUY7Rj5GQEZCRkRGRkZIRlJGVC1GLDYlUSVsaXN0RidGL0YyRjlGOUY1LUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRW3F+VGhpc35wcm9jZWR1cmV+Y29tcHV0ZXN+dGhlfmhpZ2hlcn5vcmRlcn5wYXJ0aWFsfm9mfmF+ZnVuY3Rpb25+YWNjb3JkaW5nfnRvfnRoZX5tdWx0aS1pbmRleH5KLn5GJ0YvRjItSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGTC8lJmRlcHRoR0ZqcC8lKmxpbmVicmVha0dRKG5ld2xpbmVGJ0Y1RjVGNUY1RjUtRiw2JVElZGlmZkYnRi9GMi1GaW42JC1GIzY8Rl1vRmBvRjUtRiw2JVEjeDFGJ0YvRjItRjY2LVEiJEYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GZm8tRmluNiYtRiM2JC1JI21uR0YkNiRRIjFGJ0Y5RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zgb0Y1LUYsNiVRI3gyRidGL0YyRlxyRmZvLUZpbjYmLUYjNiQtRmRyNiRRIjJGJ0Y5RjlGOUZnckZqckZgb0Y1LUYsNiVRI3gzRidGL0YyRlxyRmZvLUZpbjYmLUYjNiQtRmRyNiRRIjNGJ0Y5RjlGOUZnckZqckZgb0Y1LUYsNiVRI3g0RidGL0YyRlxyRmZvLUZpbjYmLUYjNiQtRmRyNiRRIjRGJ0Y5RjlGOUZnckZqckY5RjktRjY2LVEiO0YnRjlGO0Zjb0ZARkJGREZGRkhGSkZURjVGZXAtRjY2L1EkZW5kRidGWEZaRmZuRjtGPkZARkJGREZGRkhGSkZNRjVGVS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRlJGVC8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1319" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZKLUkjbWlHRiQ2JVEobXVsdGluZEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUY2Ni9RJXByb2NGJy8lJWJvbGRHRjEvRjNRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRlVGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZZLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVEiTUYnRi9GMi1GNjYtUS0mUHJvcG9ydGlvbjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRKGludGVnZXJGJ0YvRjJGOUY5LUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGWEZaLUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGWEZaLUYsNiVRXnB+VGhpc35wcm9jZWR1cmV+Y29tcHV0ZXN+YWxsfm11bHRpLWluZGljZXN+b2Z+bGVuZ3Rofk1+YW5kfmNvbGxlY3Rzfml0fmludG9+YX5saXN0LkYnRi9GMi1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0ZZLyUmZGVwdGhHRmFwLyUqbGluZWJyZWFrR1EobmV3bGluZUYnRmNvLUY2Ni9RJmxvY2FsRidGUkZURlZGO0Y+RkBGQkZERkZGSEZYRlpGY28tRiw2JVEiTEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRlgvRk5RLDAuMzMzMzMzM2VtRidGY28tRiw2JVEiTkYnRi9GMi1GNjYtUSI7RidGOUY7RmJxRkBGQkZERkZGSEZYRk1GXHBGXHFGNS1GZm42Ji1GIzYmLUYsNiVRJHNlcUYnRi9GMi1GZm42JC1GIzYsRl9yLUZmbjYkLUYjNi1GX3ItRmZuNiQtRiM2Ky1GZm42Ji1GIzY4RmpuRmNvLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZmc0Zjby1GLDYlUSJrRidGL0YyLUY2Ni1RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGZXNGZ3NGY28tRiw2JVEiakYnRi9GMkZjb0Zic0Zjby1GLDYlUSJpRidGL0YyRl9xRmNvRmF0Rl9xRmNvRl50Rl9xRmNvRmhzRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZfcUZjb0Zocy1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JI21uR0YkNiRRIjBGJ0Y5LUY2Ni1RIy4uRidGOUY7Rj5GQEZCRkRGRkZIRmVzRlotRmZuNiQtRiM2KUZqbkZjb0Zic0ZhdEZbdEZedEY5RjlGOUY5Rl9xRmNvRl50Rmp0Rl11RmF1LUZmbjYkLUYjNiZGam5GW3RGYXRGOUY5RmNvRjlGOUZfcUZjb0ZhdEZqdEZddUZhdUZqbkY5RjkvJStleGVjdXRhYmxlR0Y9RjlGOUZkdEZndEZocUZccEZlcUY1LUYsNiVRJW5vcHNGJ0YvRjItRmZuNiQtRiM2JUZccUZcdkY5RjlGaHFGXHAtRl1wNiZGX3BGYnBGZHAvRmdwUSVhdXRvRictRiw2JVEoUmV2ZXJzZUYnRi9GMi1GZm42JC1GIzYlLUYsNiVRJXNvcnRGJ0YvRjItRmZuNiQtRiM2JS1GZm42Ji1GIzYlRl9yLUZmbjYkLUYjNixGXHEtRmZuNiYtRiM2JEZhdEY5RjlGZHRGZ3RGX3FGY29GYXRGanQtRl51NiRRIjFGJ0Y5RmF1RmVxRjlGOUY5RjlGZHRGZ3QtRiw2I1EhRidGOUY5RjlGOUZmeEZccEZccC1GNjYvUSRlbmRGJ0ZSRlRGVkY7Rj5GQEZCRkRGRkZIRlhGWkZjb0ZPLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRlx2Rjk=">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</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1366" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1383" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Note that there are (4 + d -1 choose d) coefficient functions for a polynomial in momenta of degree d.</Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1536" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY9LUkjbWlHRiQ2JVElZmFjdEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUY2Ni9RJXByb2NGJy8lJWJvbGRHRjEvRjNRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRlVGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZZLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVEiTEYnRi9GMi1GNjYtUS0mUHJvcG9ydGlvbjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRJWxpc3RGJ0YvRjJGOUY5LUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGWEZaLUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGWEZaLUYsNiVRTH5jb21wdXRlc350aGV+ZmFjdG9yaWFsfm9mfmF+bXVsdGktaW5kZXh+TC5GJ0YvRjItSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGWS8lJmRlcHRoR0ZhcC8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GZm42JC1GIzYmRmpuLUZmbjYmLUYjNiQtSSNtbkdGJDYkUSIxRidGOUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiIUYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4xMTExMTExZW1GJy9GTkZfckY5RjktRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIRlhGWkZjby1GZm42JC1GIzYmRmpuLUZmbjYmLUYjNiQtRmJxNiRRIjJGJ0Y5RjlGOUZlcUZocUZbckY5RjlGYXJGY28tRmZuNiQtRiM2JkZqbi1GZm42Ji1GIzYkLUZicTYkUSIzRidGOUY5RjlGZXFGaHFGW3JGOUY5RmFyRmNvLUZmbjYkLUYjNiZGam4tRmZuNiYtRiM2JC1GYnE2JFEiNEYnRjlGOUY5RmVxRmhxRltyRjlGOUZjb0ZccC1GNjYvUSRlbmRGJ0ZSRlRGVkY7Rj5GQEZCRkRGRkZIRlhGWkZjb0ZPLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmNvLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY9LUkjbWlHRiQ2JVElZmFjdEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUY2Ni9RJXByb2NGJy8lJWJvbGRHRjEvRjNRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRlVGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZZLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVEiTEYnRi9GMi1GNjYtUS0mUHJvcG9ydGlvbjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRJWxpc3RGJ0YvRjJGOUY5LUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGWEZaLUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGWEZaLUYsNiVRTH5jb21wdXRlc350aGV+ZmFjdG9yaWFsfm9mfmF+bXVsdGktaW5kZXh+TC5GJ0YvRjItSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGWS8lJmRlcHRoR0ZhcC8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GZm42JC1GIzYmRmpuLUZmbjYmLUYjNiQtSSNtbkdGJDYkUSIxRidGOUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiIUYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4xMTExMTExZW1GJy9GTkZfckY5RjktRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIRlhGWkZjby1GZm42JC1GIzYmRmpuLUZmbjYmLUYjNiQtRmJxNiRRIjJGJ0Y5RjlGOUZlcUZocUZbckY5RjlGYXJGY28tRmZuNiQtRiM2JkZqbi1GZm42Ji1GIzYkLUZicTYkUSIzRidGOUY5RjlGZXFGaHFGW3JGOUY5RmFyRmNvLUZmbjYkLUYjNiZGam4tRmZuNiYtRiM2JC1GYnE2JFEiNEYnRjlGOUY5RmVxRmhxRltyRjlGOUZjb0ZccC1GNjYvUSRlbmRGJ0ZSRlRGVkY7Rj5GQEZCRkRGRkZIRlhGWkZjb0ZPLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmNvLyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1548" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1546" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1558" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1559" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Implementing algorithm 2 in Maple:</Font></Text-field><Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1538" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1541" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Generating the relevant jet variables:</Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1550" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZicC1JI21pR0YkNiVRKGpldHZhcnNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GNjYvUSVwcm9jRicvJSVib2xkR0YxL0YzUSVib2xkRicvJStmb250d2VpZ2h0R0ZVRjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GWS1JKG1mZW5jZWRHRiQ2JC1GIzYpLUYsNiVRImFGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZYL0ZOUSwwLjMzMzMzMzNlbUYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGWEZaLUYsNiVRIk1GJ0YvRjItRjY2LVEtJlByb3BvcnRpb247RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUShpbnRlZ2VyRidGL0YyRjlGOUZjby1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRlhGWi1GLDYlUWdvflRoaXN+cHJvY2VkdXJlfmNvbXB1dGVzfm9mfmZ1bmN0aW9ufmNfQSh4KX50aGV+amV0fnZhcmlhYmxlc351cH50b35vcmRlcn5NLkYnRi9GMi1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0ZZLyUmZGVwdGhHRmpwLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUY2Ni9RJmxvY2FsRidGUkZURlZGO0Y+RkBGQkZERkZGSEZYRlpGY28tRiw2JVEjbGlGJ0YvRjJGXW8tRiw2JVEickYnRi9GMkZdby1GLDYlUSJqRidGL0YyRl1vRmNvLUYsNiVRImJGJ0YvRjItRjY2LVEiO0YnRjlGO0Zgb0ZARkJGREZGRkhGWEZNRmNvRmVwRl5yRjVGam5GYXJGZXBGZXFGNUZjby1GZm42Ji1GIzYmLUYsNiVRImNGJ0YvRjItRmZuNiYtRiM2KC1GLDYlUShtdWx0aW5kRidGL0YyLUZmbjYkLUYjNiQtSSNtbkdGJDYkUSIwRidGOUY5RjktRmZuNiYtRiM2JC1GZ3M2JFEiMUYnRjlGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl1vRl5yRjlGOUZhdEZkdC8lK2V4ZWN1dGFibGVHRj1GOUY5L0ZidFEifGZyRicvRmV0USJ8aHJGJ0ZhckZlcEZocUY1RmZvRmFyRmNvRmVwLUY2Ni9RJGZvckYnRlJGVEZWRjtGPkZARkJGREZGRkhGWEZaRmNvRltyRmNvLUY2Ni9RJWZyb21GJ0ZSRlRGVkY7Rj5GQEZCRkRGRkZIRlhGWkZjb0ZedEZjby1GNjYvUSN0b0YnRlJGVEZWRjtGPkZARkJGREZGRkhGWEZaRmNvRmNvRmhxRmNvLUY2Ni9RI2RvRidGUkZURlZGO0Y+RkBGQkZERkZGSEZYRlpGYXJGZXBGY29GY29GY29GY29GY29GZXFGNUZlcUZjby1GNjYvUSZ1bmlvbkYnRlJGVEZWRjtGPkZARkJGREZGRkhGWEZaRmNvLUZmbjYmLUYjNiYtRiw2JVEkc2VxRidGL0YyLUZmbjYkLUYjNi4tRiw2I1EhRictRiM2JUZoci1GZm42Ji1GIzYoRl9zLUZmbjYkLUYjNiRGW3JGOUY5LUZmbjYmLUYjNiQtRiw2JVEiaUYnRi9GMkY5RjlGYXRGZHRGXW9GXnJGOUY5RmF0RmR0RjlGXW9GY29GaHdGY28tRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GXnQtRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRidGWi1GLDYlUSVub3BzRidGL0YyLUZmbjYkLUYjNiVGX3NGYHdGOUY5RjlGOUZndEY5RjlGaXRGW3VGYXJGY29GY29GY29GZXAtRjY2L1EkZW5kRidGUkZURlZGO0Y+RkBGQkZERkZGSEZYRlpGY29GZnVGYXJGZXAtRjY2L1EncmV0dXJuRidGUkZURlZGO0Y+RkBGQkZERkZGSEZYRlotRmZuNiQtRiM2JEZlcUY5RjlGZ3ZGZXBGanhGY29GTy1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZndEY5</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1551" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZgcC1JI21pR0YkNiVRK2pldHZhcnNhbGxGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GNjYvUSVwcm9jRicvJSVib2xkR0YxL0YzUSVib2xkRicvJStmb250d2VpZ2h0R0ZVRjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GWS1JKG1mZW5jZWRHRiQ2JC1GIzYsLUYsNiVRIk1GJ0YvRjItRjY2LVEtJlByb3BvcnRpb247RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUShpbnRlZ2VyRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGWC9GTlEsMC4zMzMzMzMzZW1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRlhGWi1GLDYlUSJORidGL0YyRl1vRmBvLyUrZXhlY3V0YWJsZUdGPUY5RjlGaW8tRjY2LVEiI0YnRjlGO0Y+RkBGQkZERkZGSEZYRlotRiw2JVFqb35Nfmlzfm1heH5vcmRlcn5vZn5kaWZmZXJlbnRpYXRpb25+aW5+cG9zaXRpb25+dmFyaWFibGVzLH5Ofmlzfm9yZGVyfm9mfm1vbWVudGFGJ0YvRjItSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGWS8lJmRlcHRoR0ZccS8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GNjYvUSZsb2NhbEYnRlJGVEZWRjtGPkZARkJGREZGRkhGWEZaRmlvLUYsNiVRInJGJ0YvRjJGY29GaW8tRiw2JVEiakYnRi9GMkZjb0Zpb0YrLUY2Ni1RIjtGJ0Y5RjtGZm9GQEZCRkRGRkZIRlhGTUZpb0ZncEZncEZncUY1LUYsNiVRJW5vcHNGJ0YvRjItRmZuNiQtRiM2Ji1GLDYlUShtdWx0aW5kRidGL0YyLUZmbjYkLUYjNiVGXHBGX3BGOUY5Rl9wRjlGOUZdckZpb0ZncEYrRjUtRmZuNiYtRiM2JS1GLDYjUSFGJ0ZfcEY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRl1yRmdwLUY2Ni9RJGZvckYnRlJGVEZWRjtGPkZARkJGREZGRkhGWEZaRmlvRmpxRmlvLUY2Ni9RJWZyb21GJ0ZSRlRGVkY7Rj5GQEZCRkRGRkZIRlhGWkZpby1JI21uR0YkNiRRIjFGJ0Y5RmlvLUY2Ni9RI3RvRidGUkZURlZGO0Y+RkBGQkZERkZGSEZYRlpGaW9GaW9GZ3FGaW8tRjY2L1EjZG9GJ0ZSRlRGVkY7Rj5GQEZCRkRGRkZIRlhGWkZdckZncEZpb0Zpb0Zpb0Zpb0YrRjVGK0Zpby1GNjYvUSZ1bmlvbkYnRlJGVEZWRjtGPkZARkJGREZGRkhGWEZaRmlvLUYsNiVRKGpldHZhcnNGJ0YvRjItRmZuNiQtRiM2J0ZqcUZjb0ZqbkZfcEY5RjlGaW9GXXJGaW9GaW9GaW9GZ3AtRjY2L1EkZW5kRidGUkZURlZGO0Y+RkBGQkZERkZGSEZYRlpGaW9GaHRGXXJGaW9GaW9GZ3AtRjY2L1EncmV0dXJuRidGUkZURlZGO0Y+RkBGQkZERkZGSEZYRlotRmZuNiQtRiM2JUYrRl9wRjlGOUZic0ZncEZldUZpb0ZPLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRl9wRjk=">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</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1742" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Extracting the coefficients of Taylor polynomials up to order k. </Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1573" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1434" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1595" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Step 2: Obtaining the truncated linear integrals</Font></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1592" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElSWxpbkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRMnRheWxvcnBvbHltb21lbnRhRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNictSSNtbkdGJDYkUSI0RidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUZYNiRRIjFGJ0Y5LyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GYG9GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElSWxpbkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRMnRheWxvcnBvbHltb21lbnRhRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNictSSNtbkdGJDYkUSI0RidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUZYNiRRIjFGJ0Y5LyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GYG9GOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1438" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjRTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYlLUYsNiVRJ2NvZWZmc0YnRi9GMi1GUDYkLUYjNigtRiw2JVEnZXhwYW5kRidGL0YyLUZQNiQtRiM2JS1GLDYlUSNQQkYnRi9GMi1GUDYkLUYjNictRiw2JVElSWxpbkYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGam8vRk5GW3AtRiw2JVEiSEYnRi9GMkY5RjlGOUY5RmZvRl5wLUZQNiYtRiM2Ki1GLDYlUSNwMUYnRi9GMkZmby1GLDYlUSNwMkYnRi9GMkZmby1GLDYlUSNwM0YnRi9GMkZmby1GLDYlUSNwNEYnRi9GMkY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGOUY5RjlGOS9GZnFRInxmckYnL0ZpcVEifGhyRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjRTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYlLUYsNiVRJ2NvZWZmc0YnRi9GMi1GUDYkLUYjNigtRiw2JVEnZXhwYW5kRidGL0YyLUZQNiQtRiM2JS1GLDYlUSNQQkYnRi9GMi1GUDYkLUYjNictRiw2JVElSWxpbkYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGam8vRk5GW3AtRiw2JVEiSEYnRi9GMkY5RjlGOUY5RmZvRl5wLUZQNiYtRiM2Ki1GLDYlUSNwMUYnRi9GMkZmby1GLDYlUSNwMkYnRi9GMkZmby1GLDYlUSNwM0YnRi9GMkZmby1GLDYlUSNwNEYnRi9GMkY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGOUY5RjlGOS9GZnFRInxmckYnL0ZpcVEifGhyRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1440" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElc3lzMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRK3RheXN5c2VxbnNGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Jy1GLDYlUSNFMUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUkjbW5HRiQ2JFEiM0YnRjkvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZgb0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElc3lzMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRK3RheXN5c2VxbnNGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Jy1GLDYlUSNFMUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUkjbW5HRiQ2JFEiM0YnRjkvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZgb0Y5</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1587" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElc2x2MUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJnNvbHZlRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiktRiw2JVElc3lzMUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGaG4vRk5GaW4tRiw2JVEramV0dmFyc2FsbEYnRi9GMi1GUzYkLUYjNictSSNtbkdGJDYkUSI0RidGOUZaLUZobzYkUSIxRidGOS8lK2V4ZWN1dGFibGVHRj1GOUY5Rl5wRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZecEY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElc2x2MUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJnNvbHZlRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiktRiw2JVElc3lzMUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGaG4vRk5GaW4tRiw2JVEramV0dmFyc2FsbEYnRi9GMi1GUzYkLUYjNictSSNtbkdGJDYkUSI0RidGOUZaLUZobzYkUSIxRidGOS8lK2V4ZWN1dGFibGVHRj1GOUY5Rl5wRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZecEY5</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1589" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1590" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZbcS1JI21pR0YkNiVRK2NvdW50ZXJsaW5GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHUSYwLjBlbUYnLyUmZGVwdGhHRmVuLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUY2Ni9RJGZvckYnLyUlYm9sZEdGMS9GM1ElYm9sZEYnLyUrZm9udHdlaWdodEdGZG9GO0Y+RkBGQkZERkZGSC9GS0Zobi9GTkZobi1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmdvRmhvLUYsNiVRImlGJ0YvRjJGaW8tRjY2L1ElZnJvbUYnRmFvRmNvRmVvRjtGPkZARkJGREZGRkhGZ29GaG9GaW8tRlA2JFEiMUYnRjlGaW8tRjY2L1EjdG9GJ0Zhb0Zjb0Zlb0Y7Rj5GQEZCRkRGRkZIRmdvRmhvRmlvLUYsNiVRJW5vcHNGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JC1GLDYlUSVzbHYxRidGL0YyRjlGOUZpby1GNjYvUSNkb0YnRmFvRmNvRmVvRjtGPkZARkJGREZGRkhGZ29GaG8tRjY2LVEiO0YnRjlGOy9GP0YxRkBGQkZERkZGSEZnb0ZNLUZXNiZGWUZmbkZpbi9GXG9RJWF1dG9GJ0ZWRmlvRmlvRmlvRmlvRmlvRmlvRmlvRmlvRmlvRmlvRmlvLUY2Ni9RI2lmRidGYW9GY29GZW9GO0Y+RkBGQkZERkZGSEZnb0Zob0Zpby1GLDYlUSRsaHNGJ0YvRjItRlxxNiQtRiM2JUZgcS1GXHE2Ji1GIzYkRlxwRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Y5RjktRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEkcmhzRidGL0YyRmRyLUY2Ni9RJXRoZW5GJ0Zhb0Zjb0Zlb0Y7Rj5GQEZCRkRGRkZIRmdvRmhvRmZxRmlvRmlvLUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGZ29GaG8tRiw2JVFecH5jaGVja2luZ35mb3J+ZnJlZX52YXJpYWJsZXMsfmkuZS4sfnRoZX52YXJpYWJsZXN+dGhhdH5zcGFufnRoZX5zb2x1dGlvbn5zZXR+c2x2MS5zRidGL0YyRlZGaW9GaW9GaW9GaW9GaW9GaW9GaW9GaW9GaW9GaW9GK0Y1RitGaW8tRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZldEZpb0ZicEZmcUZWRmlvRmlvRmlvRmlvRmlvRmlvRmlvRmlvRmlvRmlvLUY2Ni9RJGVuZEYnRmFvRmNvRmVvRjtGPkZARkJGREZGRkhGZ29GaG9GaW9GXnJGZnFGVkZndEZpb0ZjcUZmcUZpb0ZWRmlvLUYsNiVRJnByaW50RidGL0YyLUZccTYkLUYjNiVGKy8lK2V4ZWN1dGFibGVHRj1GOUY5RmlvRlt0LUYsNiVRXm9+VGhlcmV+YXJlfjZ+ZnJlZX52YXJpYWJsZXMsfnRoZXNlfmNvcnJlc3BvbmR+dG9+Nn5LaWxsaW5nfnZlY3RvcnMuRidGL0YyRmF1Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZbcS1JI21pR0YkNiVRK2NvdW50ZXJsaW5GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHUSYwLjBlbUYnLyUmZGVwdGhHRmVuLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUY2Ni9RJGZvckYnLyUlYm9sZEdGMS9GM1ElYm9sZEYnLyUrZm9udHdlaWdodEdGZG9GO0Y+RkBGQkZERkZGSC9GS0Zobi9GTkZobi1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmdvRmhvLUYsNiVRImlGJ0YvRjJGaW8tRjY2L1ElZnJvbUYnRmFvRmNvRmVvRjtGPkZARkJGREZGRkhGZ29GaG9GaW8tRlA2JFEiMUYnRjlGaW8tRjY2L1EjdG9GJ0Zhb0Zjb0Zlb0Y7Rj5GQEZCRkRGRkZIRmdvRmhvRmlvLUYsNiVRJW5vcHNGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JC1GLDYlUSVzbHYxRidGL0YyRjlGOUZpby1GNjYvUSNkb0YnRmFvRmNvRmVvRjtGPkZARkJGREZGRkhGZ29GaG8tRjY2LVEiO0YnRjlGOy9GP0YxRkBGQkZERkZGSEZnb0ZNLUZXNiZGWUZmbkZpbi9GXG9RJWF1dG9GJ0ZWRmlvRmlvRmlvRmlvRmlvRmlvRmlvRmlvRmlvRmlvRmlvLUY2Ni9RI2lmRidGYW9GY29GZW9GO0Y+RkBGQkZERkZGSEZnb0Zob0Zpby1GLDYlUSRsaHNGJ0YvRjItRlxxNiQtRiM2JUZgcS1GXHE2Ji1GIzYkRlxwRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Y5RjktRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEkcmhzRidGL0YyRmRyLUY2Ni9RJXRoZW5GJ0Zhb0Zjb0Zlb0Y7Rj5GQEZCRkRGRkZIRmdvRmhvRmZxRmlvRmlvLUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGZ29GaG8tRiw2JVFecH5jaGVja2luZ35mb3J+ZnJlZX52YXJpYWJsZXMsfmkuZS4sfnRoZX52YXJpYWJsZXN+dGhhdH5zcGFufnRoZX5zb2x1dGlvbn5zZXR+c2x2MS5zRidGL0YyRlZGaW9GaW9GaW9GaW9GaW9GaW9GaW9GaW9GaW9GaW9GK0Y1RitGaW8tRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZldEZpb0ZicEZmcUZWRmlvRmlvRmlvRmlvRmlvRmlvRmlvRmlvRmlvRmlvLUY2Ni9RJGVuZEYnRmFvRmNvRmVvRjtGPkZARkJGREZGRkhGZ29GaG9GaW9GXnJGZnFGVkZndEZpb0ZjcUZmcUZpb0ZWRmlvLUYsNiVRJnByaW50RidGL0YyLUZccTYkLUYjNiVGKy8lK2V4ZWN1dGFibGVHRj1GOUY5RmlvRlt0LUYsNiVRXm9+VGhlcmV+YXJlfjZ+ZnJlZX52YXJpYWJsZXMsfnRoZXNlfmNvcnJlc3BvbmR+dG9+Nn5LaWxsaW5nfnZlY3RvcnMuRidGL0YyRmF1Rjk=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiNkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIn</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1604" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZdcC1JI21pR0YkNiVRJmxpc3QxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2JC1GLDYjUSFGJ0Y5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdRJjAuMGVtRicvJSZkZXB0aEdGX28vJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRjY2L1EkZm9yRicvJSVib2xkR0YxL0YzUSVib2xkRicvJStmb250d2VpZ2h0R0ZecEY7Rj5GQEZCRkRGRkZIL0ZLRmJvL0ZORmJvLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGYXBGYnAtRiw2JVEiaUYnRi9GMkZjcC1GNjYvUSVmcm9tRidGW3BGXXBGX3BGO0Y+RkBGQkZERkZGSEZhcEZicEZjcC1JI21uR0YkNiRRIjFGJ0Y5RmNwLUY2Ni9RI3RvRidGW3BGXXBGX3BGO0Y+RkBGQkZERkZGSEZhcEZicEZjcC1GLDYlUSVub3BzRidGL0YyLUZQNiQtRiM2JC1GLDYlUSVzbHYxRidGL0YyRjlGOUZjcC1GNjYvUSNkb0YnRltwRl1wRl9wRjtGPkZARkJGREZGRkhGYXBGYnAtRjY2LVEiO0YnRjlGOy9GP0YxRkBGQkZERkZGSEZhcEZNLUZbbzYmRl1vRmBvRmNvL0Zmb1ElYXV0b0YnRmpuRmNwRmNwRmNwRmNwRmNwRmNwRmNwRmNwRmNwRmNwRmNwLUY2Ni9RI2lmRidGW3BGXXBGX3BGO0Y+RkBGQkZERkZGSEZhcEZicEZjcC1GLDYlUSRsaHNGJ0YvRjItRlA2JC1GIzYlRmpxLUZQNiYtRiM2JEZmcEY5RjlGV0ZaRjlGOS1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSRyaHNGJ0YvRjJGXnMtRjY2L1EldGhlbkYnRltwRl1wRl9wRjtGPkZARkJGREZGRkhGYXBGYnBGYHJGY3BGam5GY3BGY3BGY3BGY3BGY3BGY3BGY3BGY3BGY3BGY3BGK0Y1LUZQNiYtRiM2KS1GLDYlUSNvcEYnRi9GMi1GUDYkLUYjNiRGK0Y5RjktRjY2LVEiLEYnRjlGO0ZjckZARkJGREZGRkhGYXAvRk5RLDAuMzMzMzMzM2VtRidGY3BGW3NGXnNGOUY5RldGWkZgckZqbkZjcEZjcEZjcEZjcEZjcEZjcEZjcEZjcEZjcEZjcC1GNjYvUSRlbmRGJ0ZbcEZdcEZfcEY7Rj5GQEZCRkRGRkZIRmFwRmJwRmNwRmhyRmByRmpuRl91RmNwRl1yRmByRmNwLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZdcC1JI21pR0YkNiVRJmxpc3QxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2JC1GLDYjUSFGJ0Y5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdRJjAuMGVtRicvJSZkZXB0aEdGX28vJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRjY2L1EkZm9yRicvJSVib2xkR0YxL0YzUSVib2xkRicvJStmb250d2VpZ2h0R0ZecEY7Rj5GQEZCRkRGRkZIL0ZLRmJvL0ZORmJvLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGYXBGYnAtRiw2JVEiaUYnRi9GMkZjcC1GNjYvUSVmcm9tRidGW3BGXXBGX3BGO0Y+RkBGQkZERkZGSEZhcEZicEZjcC1JI21uR0YkNiRRIjFGJ0Y5RmNwLUY2Ni9RI3RvRidGW3BGXXBGX3BGO0Y+RkBGQkZERkZGSEZhcEZicEZjcC1GLDYlUSVub3BzRidGL0YyLUZQNiQtRiM2JC1GLDYlUSVzbHYxRidGL0YyRjlGOUZjcC1GNjYvUSNkb0YnRltwRl1wRl9wRjtGPkZARkJGREZGRkhGYXBGYnAtRjY2LVEiO0YnRjlGOy9GP0YxRkBGQkZERkZGSEZhcEZNLUZbbzYmRl1vRmBvRmNvL0Zmb1ElYXV0b0YnRmpuRmNwRmNwRmNwRmNwRmNwRmNwRmNwRmNwRmNwRmNwRmNwLUY2Ni9RI2lmRidGW3BGXXBGX3BGO0Y+RkBGQkZERkZGSEZhcEZicEZjcC1GLDYlUSRsaHNGJ0YvRjItRlA2JC1GIzYlRmpxLUZQNiYtRiM2JEZmcEY5RjlGV0ZaRjlGOS1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSRyaHNGJ0YvRjJGXnMtRjY2L1EldGhlbkYnRltwRl1wRl9wRjtGPkZARkJGREZGRkhGYXBGYnBGYHJGY3BGam5GY3BGY3BGY3BGY3BGY3BGY3BGY3BGY3BGY3BGY3BGK0Y1LUZQNiYtRiM2KS1GLDYlUSNvcEYnRi9GMi1GUDYkLUYjNiRGK0Y5RjktRjY2LVEiLEYnRjlGO0ZjckZARkJGREZGRkhGYXAvRk5RLDAuMzMzMzMzM2VtRidGY3BGW3NGXnNGOUY5RldGWkZgckZqbkZjcEZjcEZjcEZjcEZjcEZjcEZjcEZjcEZjcEZjcC1GNjYvUSRlbmRGJ0ZbcEZdcEZfcEY7Rj5GQEZCRkRGRkZIRmFwRmJwRmNwRmhyRmByRmpuRl91RmNwRl1yRmByRmNwLyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1659" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1657" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEndHJJbGluRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVElc29ydEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYrLUYsNiVRJWV2YWxGJ0YvRjItRlM2JC1GIzYnLUYsNiVRJUlsaW5GJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRl9vL0ZORmBvLUYsNiVRJXNsdjFGJ0YvRjJGOUY5RltvRmNvLUYsNiVRJm9yZGVyRidGL0YyLUY2Ni1RKSZlcXVhbHM7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSVwbGV4RidGL0YyLUZTNiQtRiM2Ki1GLDYlUSNwMUYnRi9GMkZbby1GLDYlUSNwMkYnRi9GMkZbby1GLDYlUSNwM0YnRi9GMkZbby1GLDYlUSNwNEYnRi9GMkY5RjlGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEndHJJbGluRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVElc29ydEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYrLUYsNiVRJWV2YWxGJ0YvRjItRlM2JC1GIzYnLUYsNiVRJUlsaW5GJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRl9vL0ZORmBvLUYsNiVRJXNsdjFGJ0YvRjJGOUY5RltvRmNvLUYsNiVRJm9yZGVyRidGL0YyLUY2Ni1RKSZlcXVhbHM7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSVwbGV4RidGL0YyLUZTNiQtRiM2Ki1GLDYlUSNwMUYnRi9GMkZbby1GLDYlUSNwMkYnRi9GMkZbby1GLDYlUSNwM0YnRi9GMkZbby1GLDYlUSNwNEYnRi9GMkY5RjlGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1770" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1779" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1786" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1606" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Step 2: Obtaining the truncated quadratic integrals</Font></Text-field><Text-field style="Text" bold="true" layout="Normal"></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L1637" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEmSXF1YWRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUTJ0YXlsb3Jwb2x5bW9tZW50YUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUkjbW5HRiQ2JFEiN0YnRjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GWDYkUSIyRidGOS8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmBvRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEmSXF1YWRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUTJ0YXlsb3Jwb2x5bW9tZW50YUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUkjbW5HRiQ2JFEiN0YnRjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GWDYkUSIyRidGOS8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmBvRjk=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1635" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjRTJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYlLUYsNiVRJ2NvZWZmc0YnRi9GMi1GUDYkLUYjNigtRiw2JVEnZXhwYW5kRidGL0YyLUZQNiQtRiM2JS1GLDYlUSNQQkYnRi9GMi1GUDYkLUYjNictRiw2JVEmSXF1YWRGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmpvL0ZORltwLUYsNiVRIkhGJ0YvRjJGOUY5RjlGOUZmb0ZecC1GUDYmLUYjNiotRiw2JVEjcDFGJ0YvRjJGZm8tRiw2JVEjcDJGJ0YvRjJGZm8tRiw2JVEjcDNGJ0YvRjJGZm8tRiw2JVEjcDRGJ0YvRjJGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRjlGOUY5RjkvRmZxUSJ8ZnJGJy9GaXFRInxockYnLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjRTJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYlLUYsNiVRJ2NvZWZmc0YnRi9GMi1GUDYkLUYjNigtRiw2JVEnZXhwYW5kRidGL0YyLUZQNiQtRiM2JS1GLDYlUSNQQkYnRi9GMi1GUDYkLUYjNictRiw2JVEmSXF1YWRGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmpvL0ZORltwLUYsNiVRIkhGJ0YvRjJGOUY5RjlGOUZmb0ZecC1GUDYmLUYjNiotRiw2JVEjcDFGJ0YvRjJGZm8tRiw2JVEjcDJGJ0YvRjJGZm8tRiw2JVEjcDNGJ0YvRjJGZm8tRiw2JVEjcDRGJ0YvRjJGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRjlGOUY5RjkvRmZxUSJ8ZnJGJy9GaXFRInxockYnLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L1639" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElc3lzMkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRK3RheXN5c2VxbnNGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Jy1GLDYlUSNFMkYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUkjbW5HRiQ2JFEiNkYnRjkvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZgb0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElc3lzMkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRK3RheXN5c2VxbnNGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Jy1GLDYlUSNFMkYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUkjbW5HRiQ2JFEiNkYnRjkvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZgb0Y5</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1638" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElc2x2MkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJnNvbHZlRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiktRiw2JVElc3lzMkYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGaG4vRk5GaW4tRiw2JVEramV0dmFyc2FsbEYnRi9GMi1GUzYkLUYjNictSSNtbkdGJDYkUSI3RidGOUZaLUZobzYkUSIyRidGOS8lK2V4ZWN1dGFibGVHRj1GOUY5Rl5wRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZecEY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElc2x2MkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJnNvbHZlRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiktRiw2JVElc3lzMkYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGaG4vRk5GaW4tRiw2JVEramV0dmFyc2FsbEYnRi9GMi1GUzYkLUYjNictSSNtbkdGJDYkUSI3RidGOUZaLUZobzYkUSIyRidGOS8lK2V4ZWN1dGFibGVHRj1GOUY5Rl5wRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZecEY5</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L1642" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZncC1JI21pR0YkNiVRLGNvdW50ZXJxdWFkRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSSNtbkdGJDYkUSIwRidGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR1EmMC4wZW1GJy8lJmRlcHRoR0Zlbi8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GNjYvUSRmb3JGJy8lJWJvbGRHRjEvRjNRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRmRvRjtGPkZARkJGREZGRkgvRktGaG4vRk5GaG4tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZnb0Zoby1GLDYlUSJpRidGL0YyRmlvLUY2Ni9RJWZyb21GJ0Zhb0Zjb0Zlb0Y7Rj5GQEZCRkRGRkZIRmdvRmhvRmlvLUZQNiRRIjFGJ0Y5RmlvLUY2Ni9RI3RvRidGYW9GY29GZW9GO0Y+RkBGQkZERkZGSEZnb0Zob0Zpby1GLDYlUSVub3BzRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVElc2x2MkYnRi9GMkY5RjlGaW8tRjY2L1EjZG9GJ0Zhb0Zjb0Zlb0Y7Rj5GQEZCRkRGRkZIRmdvRmhvLUY2Ni1RIjtGJ0Y5RjsvRj9GMUZARkJGREZGRkhGZ29GTS1GVzYmRllGZm5GaW4vRlxvUSVhdXRvRidGVkZpb0Zpb0Zpb0Zpb0Zpb0Zpb0Zpb0Zpb0Zpb0Zpb0Zpby1GNjYvUSNpZkYnRmFvRmNvRmVvRjtGPkZARkJGREZGRkhGZ29GaG9GaW8tRiw2JVEkbGhzRidGL0YyLUZccTYkLUYjNiVGYHEtRlxxNiYtRiM2JEZccEY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGOUY5LUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRJHJoc0YnRi9GMkZkci1GNjYvUSV0aGVuRidGYW9GY29GZW9GO0Y+RkBGQkZERkZGSEZnb0Zob0ZmcUZpb0ZWRmlvRmlvRmlvRmlvRmlvRmlvRmlvRmlvRmlvRmlvRitGNUYrRmlvLUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GX3RGaW9GYnBGZnFGVkZpb0Zpb0Zpb0Zpb0Zpb0Zpb0Zpb0Zpb0Zpb0Zpby1GNjYvUSRlbmRGJ0Zhb0Zjb0Zlb0Y7Rj5GQEZCRkRGRkZIRmdvRmhvRmlvRl5yRmZxRlZGYXRGaW9GY3FGZnFGaW9GVi1GLDYlUSZwcmludEYnRi9GMi1GXHE2JC1GIzYlRisvJStleGVjdXRhYmxlR0Y9RjlGOUZpby1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRmdvRmhvLUYsNiVRWn5UaGVyZX5hcmV+MjJ+ZnJlZX52YXJpYWJsZXMsfmkuZS4sfjIyfktpbGxpbmd+Mi10ZW5zb3JzLkYnRi9GMkZbdUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZncC1JI21pR0YkNiVRLGNvdW50ZXJxdWFkRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSSNtbkdGJDYkUSIwRidGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR1EmMC4wZW1GJy8lJmRlcHRoR0Zlbi8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GNjYvUSRmb3JGJy8lJWJvbGRHRjEvRjNRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRmRvRjtGPkZARkJGREZGRkgvRktGaG4vRk5GaG4tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZnb0Zoby1GLDYlUSJpRidGL0YyRmlvLUY2Ni9RJWZyb21GJ0Zhb0Zjb0Zlb0Y7Rj5GQEZCRkRGRkZIRmdvRmhvRmlvLUZQNiRRIjFGJ0Y5RmlvLUY2Ni9RI3RvRidGYW9GY29GZW9GO0Y+RkBGQkZERkZGSEZnb0Zob0Zpby1GLDYlUSVub3BzRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVElc2x2MkYnRi9GMkY5RjlGaW8tRjY2L1EjZG9GJ0Zhb0Zjb0Zlb0Y7Rj5GQEZCRkRGRkZIRmdvRmhvLUY2Ni1RIjtGJ0Y5RjsvRj9GMUZARkJGREZGRkhGZ29GTS1GVzYmRllGZm5GaW4vRlxvUSVhdXRvRidGVkZpb0Zpb0Zpb0Zpb0Zpb0Zpb0Zpb0Zpb0Zpb0Zpb0Zpby1GNjYvUSNpZkYnRmFvRmNvRmVvRjtGPkZARkJGREZGRkhGZ29GaG9GaW8tRiw2JVEkbGhzRidGL0YyLUZccTYkLUYjNiVGYHEtRlxxNiYtRiM2JEZccEY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGOUY5LUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRJHJoc0YnRi9GMkZkci1GNjYvUSV0aGVuRidGYW9GY29GZW9GO0Y+RkBGQkZERkZGSEZnb0Zob0ZmcUZpb0ZWRmlvRmlvRmlvRmlvRmlvRmlvRmlvRmlvRmlvRmlvRitGNUYrRmlvLUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GX3RGaW9GYnBGZnFGVkZpb0Zpb0Zpb0Zpb0Zpb0Zpb0Zpb0Zpb0Zpb0Zpby1GNjYvUSRlbmRGJ0Zhb0Zjb0Zlb0Y7Rj5GQEZCRkRGRkZIRmdvRmhvRmlvRl5yRmZxRlZGYXRGaW9GY3FGZnFGaW9GVi1GLDYlUSZwcmludEYnRi9GMi1GXHE2JC1GIzYlRisvJStleGVjdXRhYmxlR0Y9RjlGOUZpby1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRmdvRmhvLUYsNiVRWn5UaGVyZX5hcmV+MjJ+ZnJlZX52YXJpYWJsZXMsfmkuZS4sfjIyfktpbGxpbmd+Mi10ZW5zb3JzLkYnRi9GMkZbdUY5</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEjMjJGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">IiNB</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1719" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZdcC1JI21pR0YkNiVRJmxpc3QyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2JC1GLDYjUSFGJ0Y5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdRJjAuMGVtRicvJSZkZXB0aEdGX28vJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRjY2L1EkZm9yRicvJSVib2xkR0YxL0YzUSVib2xkRicvJStmb250d2VpZ2h0R0ZecEY7Rj5GQEZCRkRGRkZIL0ZLRmJvL0ZORmJvLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGYXBGYnAtRiw2JVEiaUYnRi9GMkZjcC1GNjYvUSVmcm9tRidGW3BGXXBGX3BGO0Y+RkBGQkZERkZGSEZhcEZicEZjcC1JI21uR0YkNiRRIjFGJ0Y5RmNwLUY2Ni9RI3RvRidGW3BGXXBGX3BGO0Y+RkBGQkZERkZGSEZhcEZicEZjcC1GLDYlUSVub3BzRidGL0YyLUZQNiQtRiM2JC1GLDYlUSVzbHYyRidGL0YyRjlGOUZjcC1GNjYvUSNkb0YnRltwRl1wRl9wRjtGPkZARkJGREZGRkhGYXBGYnAtRjY2LVEiO0YnRjlGOy9GP0YxRkBGQkZERkZGSEZhcEZNLUZbbzYmRl1vRmBvRmNvL0Zmb1ElYXV0b0YnRmpuRmNwRmNwRmNwRmNwRmNwRmNwRmNwRmNwRmNwRmNwRmNwLUY2Ni9RI2lmRidGW3BGXXBGX3BGO0Y+RkBGQkZERkZGSEZhcEZicEZjcC1GLDYlUSRsaHNGJ0YvRjItRlA2JC1GIzYlRmpxLUZQNiYtRiM2JEZmcEY5RjlGV0ZaRjlGOS1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSRyaHNGJ0YvRjJGXnMtRjY2L1EldGhlbkYnRltwRl1wRl9wRjtGPkZARkJGREZGRkhGYXBGYnBGYHJGY3BGam5GY3BGY3BGY3BGY3BGY3BGY3BGY3BGY3BGY3BGY3BGK0Y1LUZQNiYtRiM2KS1GLDYlUSNvcEYnRi9GMi1GUDYkLUYjNiRGK0Y5RjktRjY2LVEiLEYnRjlGO0ZjckZARkJGREZGRkhGYXAvRk5RLDAuMzMzMzMzM2VtRidGY3BGW3NGXnNGOUY5RldGWkZgckZqbkZjcEZjcEZjcEZjcEZjcEZjcEZjcEZjcEZjcEZjcC1GNjYvUSRlbmRGJ0ZbcEZdcEZfcEY7Rj5GQEZCRkRGRkZIRmFwRmJwRmNwRmhyRmByRmpuRl91RmNwRl1yRmByRmNwLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZdcC1JI21pR0YkNiVRJmxpc3QyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2JC1GLDYjUSFGJ0Y5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdRJjAuMGVtRicvJSZkZXB0aEdGX28vJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRjY2L1EkZm9yRicvJSVib2xkR0YxL0YzUSVib2xkRicvJStmb250d2VpZ2h0R0ZecEY7Rj5GQEZCRkRGRkZIL0ZLRmJvL0ZORmJvLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGYXBGYnAtRiw2JVEiaUYnRi9GMkZjcC1GNjYvUSVmcm9tRidGW3BGXXBGX3BGO0Y+RkBGQkZERkZGSEZhcEZicEZjcC1JI21uR0YkNiRRIjFGJ0Y5RmNwLUY2Ni9RI3RvRidGW3BGXXBGX3BGO0Y+RkBGQkZERkZGSEZhcEZicEZjcC1GLDYlUSVub3BzRidGL0YyLUZQNiQtRiM2JC1GLDYlUSVzbHYyRidGL0YyRjlGOUZjcC1GNjYvUSNkb0YnRltwRl1wRl9wRjtGPkZARkJGREZGRkhGYXBGYnAtRjY2LVEiO0YnRjlGOy9GP0YxRkBGQkZERkZGSEZhcEZNLUZbbzYmRl1vRmBvRmNvL0Zmb1ElYXV0b0YnRmpuRmNwRmNwRmNwRmNwRmNwRmNwRmNwRmNwRmNwRmNwRmNwLUY2Ni9RI2lmRidGW3BGXXBGX3BGO0Y+RkBGQkZERkZGSEZhcEZicEZjcC1GLDYlUSRsaHNGJ0YvRjItRlA2JC1GIzYlRmpxLUZQNiYtRiM2JEZmcEY5RjlGV0ZaRjlGOS1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSRyaHNGJ0YvRjJGXnMtRjY2L1EldGhlbkYnRltwRl1wRl9wRjtGPkZARkJGREZGRkhGYXBGYnBGYHJGY3BGam5GY3BGY3BGY3BGY3BGY3BGY3BGY3BGY3BGY3BGY3BGK0Y1LUZQNiYtRiM2KS1GLDYlUSNvcEYnRi9GMi1GUDYkLUYjNiRGK0Y5RjktRjY2LVEiLEYnRjlGO0ZjckZARkJGREZGRkhGYXAvRk5RLDAuMzMzMzMzM2VtRidGY3BGW3NGXnNGOUY5RldGWkZgckZqbkZjcEZjcEZjcEZjcEZjcEZjcEZjcEZjcEZjcEZjcC1GNjYvUSRlbmRGJ0ZbcEZdcEZfcEY7Rj5GQEZCRkRGRkZIRmFwRmJwRmNwRmhyRmByRmpuRl91RmNwRl1yRmByRmNwLyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1716" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEodHJJcXVhZEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJXNvcnRGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ky1GLDYlUSVldmFsRidGL0YyLUZTNiQtRiM2Jy1GLDYlUSZJcXVhZEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGX28vRk5GYG8tRiw2JVElc2x2MkYnRi9GMkY5RjlGW29GY28tRiw2JVEmb3JkZXJGJ0YvRjItRjY2LVEpJmVxdWFscztGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRJXBsZXhGJ0YvRjItRlM2JC1GIzYqLUYsNiVRI3AxRidGL0YyRltvLUYsNiVRI3AyRidGL0YyRltvLUYsNiVRI3AzRidGL0YyRltvLUYsNiVRI3A0RidGL0YyRjlGOUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEodHJJcXVhZEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJXNvcnRGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ky1GLDYlUSVldmFsRidGL0YyLUZTNiQtRiM2Jy1GLDYlUSZJcXVhZEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGX28vRk5GYG8tRiw2JVElc2x2MkYnRi9GMkY5RjlGW29GY28tRiw2JVEmb3JkZXJGJ0YvRjItRjY2LVEpJmVxdWFscztGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRJXBsZXhGJ0YvRjItRlM2JC1GIzYqLUYsNiVRI3AxRidGL0YyRltvLUYsNiVRI3AyRidGL0YyRltvLUYsNiVRI3AzRidGL0YyRltvLUYsNiVRI3A0RidGL0YyRjlGOUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1682" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1633" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1634" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Relations among the Killing 1-tensors</Font></Text-field><Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1746" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Step 3:</Font></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L1697" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEjVDFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYlLUYsNiVRJ2NvZWZmc0YnRi9GMi1GUDYkLUYjNigtRiw2JVEnZXhwYW5kRidGL0YyLUZQNiQtRiM2JS1GUDYkLUYjNiUtRiw2JVEkYWRkRidGL0YyLUZQNiQtRiM2K0Zgby1GUDYkLUYjNjYtRiw2JVEiY0YnRi9GMi1GUDYmLUYjNiYtRiw2JVEibEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRIm1GJ0YvRjJGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGaXAvRk5GanBGZnEtRiw2JVEjSzFGJ0YvRjItRlA2Ji1GIzYkRmJwRjlGOUZgcUZjcUZmcS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGaXBGaXFGZnFGanEtRlA2Ji1GIzYkRl1xRjlGOUZgcUZjcUZlcEZmcUZmcUZdcS1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZicC1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJ0ZpcS1JI21uR0YkNiRRIjZGJ0Y5RjlGOUZlcEZicEZoci1GYXM2JFEiMUYnRjlGW3NGYHNGOUY5RjlGOS1GLDYjUSFGJ0Y5RjlGZXBGZnEtRlA2Ji1GIzYqLUYsNiVRI3AxRidGL0YyRmVwLUYsNiVRI3AyRidGL0YyRmVwLUYsNiVRI3AzRidGL0YyRmVwLUYsNiVRI3A0RidGL0YyRjlGOUZgcUZjcUY5RjlGOUY5L0ZhcVEifGZyRicvRmRxUSJ8aHJGJy1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZmcUZmcS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEjVDFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYlLUYsNiVRJ2NvZWZmc0YnRi9GMi1GUDYkLUYjNigtRiw2JVEnZXhwYW5kRidGL0YyLUZQNiQtRiM2JS1GUDYkLUYjNiUtRiw2JVEkYWRkRidGL0YyLUZQNiQtRiM2K0Zgby1GUDYkLUYjNjYtRiw2JVEiY0YnRi9GMi1GUDYmLUYjNiYtRiw2JVEibEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRIm1GJ0YvRjJGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGaXAvRk5GanBGZnEtRiw2JVEjSzFGJ0YvRjItRlA2Ji1GIzYkRmJwRjlGOUZgcUZjcUZmcS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGaXBGaXFGZnFGanEtRlA2Ji1GIzYkRl1xRjlGOUZgcUZjcUZlcEZmcUZmcUZdcS1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZicC1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJ0ZpcS1JI21uR0YkNiRRIjZGJ0Y5RjlGOUZlcEZicEZoci1GYXM2JFEiMUYnRjlGW3NGYHNGOUY5RjlGOS1GLDYjUSFGJ0Y5RjlGZXBGZnEtRlA2Ji1GIzYqLUYsNiVRI3AxRidGL0YyRmVwLUYsNiVRI3AyRidGL0YyRmVwLUYsNiVRI3AzRidGL0YyRmVwLUYsNiVRI3A0RidGL0YyRjlGOUZgcUZjcUY5RjlGOUY5L0ZhcVEifGZyRicvRmRxUSJ8aHJGJy1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZmcUZmcS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1699" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVEjUzFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYlLUYsNiVRJHNlcUYnRi9GMi1GUDYkLUYjNiwtRiw2JVEnZXhwYW5kRidGL0YyLUZQNiQtRiM2JS1GLDYlUSlzaW1wbGlmeUYnRi9GMi1GUDYkLUYjNiYtRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZnb0Zlbi1GUDYkLUYjNiUtRiw2JVEobXRheWxvckYnRi9GMi1GUDYkLUYjNistRiw2JVEjVDFGJ0YvRjItRlA2Ji1GIzYkLUYsNiVRImlGJ0YvRjJGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmNvRmNvLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGZm8vRk5RLDAuMzMzMzMzM2VtRictRlA2Ji1GIzYyLUYsNiVRI3gxRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMUYnRjlGZHEtRiw2JVEjeDJGJ0YvRjJGYXItRmVyNiRRIjJGJ0Y5RmRxLUYsNiVRI3gzRidGL0YyRmFyLUZlcjYkUSIzRidGOUZkcS1GLDYlUSN4NEYnRi9GMkZhci1GZXI2JFEiNEYnRjlGOUY5Rl5xRmFxRmRxRmFzRjlGOUY5RjlGOUY5RjlGOUZkcUZbcUZhckZkci1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJ0Zoby1GLDYlUSVub3BzRidGL0YyLUZQNiQtRiM2JEZkcEY5RjlGOUY5RjlGOS9GX3FRInxmckYnL0ZicVEifGhyRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GY28tRjY2LVEiI0YnRjlGO0Y+RkBGQkZERkZGSEZmb0Zoby1GLDYlUTB+ZDF+K35kMn49fjIufn5GJ0YvRjItRiw2I1EhRicvJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVEjUzFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYlLUYsNiVRJHNlcUYnRi9GMi1GUDYkLUYjNiwtRiw2JVEnZXhwYW5kRidGL0YyLUZQNiQtRiM2JS1GLDYlUSlzaW1wbGlmeUYnRi9GMi1GUDYkLUYjNiYtRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZnb0Zlbi1GUDYkLUYjNiUtRiw2JVEobXRheWxvckYnRi9GMi1GUDYkLUYjNistRiw2JVEjVDFGJ0YvRjItRlA2Ji1GIzYkLUYsNiVRImlGJ0YvRjJGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmNvRmNvLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGZm8vRk5RLDAuMzMzMzMzM2VtRictRlA2Ji1GIzYyLUYsNiVRI3gxRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMUYnRjlGZHEtRiw2JVEjeDJGJ0YvRjJGYXItRmVyNiRRIjJGJ0Y5RmRxLUYsNiVRI3gzRidGL0YyRmFyLUZlcjYkUSIzRidGOUZkcS1GLDYlUSN4NEYnRi9GMkZhci1GZXI2JFEiNEYnRjlGOUY5Rl5xRmFxRmRxRmFzRjlGOUY5RjlGOUY5RjlGOUZkcUZbcUZhckZkci1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJ0Zoby1GLDYlUSVub3BzRidGL0YyLUZQNiQtRiM2JEZkcEY5RjlGOUY5RjlGOS9GX3FRInxmckYnL0ZicVEifGhyRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GY28tRjY2LVEiI0YnRjlGO0Y+RkBGQkZERkZGSEZmb0Zoby1GLDYlUTB+ZDF+K35kMn49fjIufn5GJ0YvRjItRiw2I1EhRicvJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1747" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Step 4: </Font></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1696" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEmUzFzeXNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSRtYXBGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ky1GLDYlUSN5eUYnRi9GMi1GNjYtUSgmc3JhcnI7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmhuLUYsNiVRJ2NvZWZmc0YnRi9GMi1GUzYkLUYjNihGVy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmduL0ZOUSwwLjMzMzMzMzNlbUYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGZ25GaW4tRlM2Ji1GIzYrLUYsNiVRI3gxRidGL0YyRmFvLUYsNiVRI3gyRidGL0YyRmFvLUYsNiVRI3gzRidGL0YyRmFvLUYsNiVRI3g0RidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGanBGOUY5RmFvRmdvLUYsNiVRI1MxRidGL0YyRmpwRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZqcEY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEmUzFzeXNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSRtYXBGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ky1GLDYlUSN5eUYnRi9GMi1GNjYtUSgmc3JhcnI7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmhuLUYsNiVRJ2NvZWZmc0YnRi9GMi1GUzYkLUYjNihGVy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmduL0ZOUSwwLjMzMzMzMzNlbUYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGZ25GaW4tRlM2Ji1GIzYrLUYsNiVRI3gxRidGL0YyRmFvLUYsNiVRI3gyRidGL0YyRmFvLUYsNiVRI3gzRidGL0YyRmFvLUYsNiVRI3g0RidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGanBGOUY5RmFvRmdvLUYsNiVRI1MxRidGL0YyRmpwRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZqcEY5</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1695" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElc29sMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJnNvbHZlRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2JVEmUzFzeXNGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOUZaRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElc29sMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJnNvbHZlRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2JVEmUzFzeXNGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOUZaRjk=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSVzb2wxR0YoPDcvJkkiY0dGKDYkIiIiRjMiIiEvJkYxNiRGMyIiIywkJkYxNiQiIiUiIiYjISIiIiRDJC8mRjE2JEYzIiIkLCRGOiNGMyIjPS8mRjE2JEYzRjwsJEY6I0YzIiNGLyZGMTYkRjNGPSwkRjojRj8iIiovJkYxNiRGMyIiJywkRjojISIjRk0vJkYxNiRGOEY4RjQvJkYxNiRGOEZERjQvJkYxNiRGOEY8RjQvJkYxNiRGOEY9RjQvJkYxNiRGOEZXRjQvJkYxNiRGREZERjQvJkYxNiRGREY8RjQvJkYxNiRGREY9RjQvJkYxNiRGREZXLCRGOkY/LyZGMTYkRjxGPEY0L0Y6RjovJkYxNiRGPEZXRjQvJkYxNiRGPUY9RjQvJkYxNiRGPUZXRjQvJkYxNiRGV0ZXRjQ3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1752" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Step 5:</Font></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1694" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZRLUkjbWlHRiQ2JVEnY291bnQxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSSNtbkdGJDYkUSIwRidGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR1EmMC4wZW1GJy8lJmRlcHRoR0Zlbi8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GVzYmRllGZm5GaW4vRlxvUSVhdXRvRictRjY2L1EkZm9yRicvJSVib2xkR0YxL0YzUSVib2xkRicvJStmb250d2VpZ2h0R0Zob0Y7Rj5GQEZCRkRGRkZIL0ZLRmhuL0ZORmhuLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGW3BGXHAtRiw2JVEiaUYnRi9GMkZdcC1GNjYvUSN0b0YnRmVvRmdvRmlvRjtGPkZARkJGREZGRkhGW3BGXHBGXXAtRiw2JVElbm9wc0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYkLUYsNiVRJXNvbDFGJ0YvRjJGOUY5Rl1wLUY2Ni9RI2RvRidGZW9GZ29GaW9GO0Y+RkBGQkZERkZGSEZbcEZccEZdcC1GNjYvUSNpZkYnRmVvRmdvRmlvRjtGPkZARkJGREZGRkhGW3BGXHBGXXAtRiw2JVEkbGhzRidGL0YyLUZqcDYkLUYjNiVGXnEtRmpwNiYtRiM2JEZgcEY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGOUY5LUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRJHJoc0YnRi9GMkZqcUZdcC1GNjYvUSV0aGVuRidGZW9GZ29GaW9GO0Y+RkBGQkZERkZGSEZbcEZccEZdcEYrRjVGKy1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmVzRl1wLUZQNiRRIjFGJ0Y5RlNGXXBGXXAtRjY2L1EkZW5kRidGZW9GZ29GaW9GO0Y+RkBGQkZERkZGSEZbcEZccEZdcEZkcUZTRl1wRmpzRl1wRmFxRlMvJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZRLUkjbWlHRiQ2JVEnY291bnQxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSSNtbkdGJDYkUSIwRidGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR1EmMC4wZW1GJy8lJmRlcHRoR0Zlbi8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GVzYmRllGZm5GaW4vRlxvUSVhdXRvRictRjY2L1EkZm9yRicvJSVib2xkR0YxL0YzUSVib2xkRicvJStmb250d2VpZ2h0R0Zob0Y7Rj5GQEZCRkRGRkZIL0ZLRmhuL0ZORmhuLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGW3BGXHAtRiw2JVEiaUYnRi9GMkZdcC1GNjYvUSN0b0YnRmVvRmdvRmlvRjtGPkZARkJGREZGRkhGW3BGXHBGXXAtRiw2JVElbm9wc0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYkLUYsNiVRJXNvbDFGJ0YvRjJGOUY5Rl1wLUY2Ni9RI2RvRidGZW9GZ29GaW9GO0Y+RkBGQkZERkZGSEZbcEZccEZdcC1GNjYvUSNpZkYnRmVvRmdvRmlvRjtGPkZARkJGREZGRkhGW3BGXHBGXXAtRiw2JVEkbGhzRidGL0YyLUZqcDYkLUYjNiVGXnEtRmpwNiYtRiM2JEZgcEY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGOUY5LUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRJHJoc0YnRi9GMkZqcUZdcC1GNjYvUSV0aGVuRidGZW9GZ29GaW9GO0Y+RkBGQkZERkZGSEZbcEZccEZdcEYrRjVGKy1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmVzRl1wLUZQNiRRIjFGJ0Y5RlNGXXBGXXAtRjY2L1EkZW5kRidGZW9GZ29GaW9GO0Y+RkBGQkZERkZGSEZbcEZccEZdcEZkcUZTRl1wRmpzRl1wRmFxRlMvJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L1609" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEmcHJpbnRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSdjb3VudDFGJ0YvRjIvJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GM1Enbm9ybWFsRidGQC1JI21vR0YkNi1RIn5GJ0ZALyUmZmVuY2VHRj8vJSpzZXBhcmF0b3JHRj8vJSlzdHJldGNoeUdGPy8lKnN5bW1ldHJpY0dGPy8lKGxhcmdlb3BHRj8vJS5tb3ZhYmxlbGltaXRzR0Y/LyUnYWNjZW50R0Y/LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGVkZCLUZDNi1RIiNGJ0ZARkZGSEZKRkxGTkZQRlJGVEZXLUYsNiVRUX5XZX5maW5kfjF+cmVsYXRpb25+YW1vbmd+dGhlfktpbGxpbmd+MS10ZW5zb3JzLkYnRi9GMkY9RkA=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEmcHJpbnRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSdjb3VudDFGJ0YvRjIvJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GM1Enbm9ybWFsRidGQC1JI21vR0YkNi1RIn5GJ0ZALyUmZmVuY2VHRj8vJSpzZXBhcmF0b3JHRj8vJSlzdHJldGNoeUdGPy8lKnN5bW1ldHJpY0dGPy8lKGxhcmdlb3BHRj8vJS5tb3ZhYmxlbGltaXRzR0Y/LyUnYWNjZW50R0Y/LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGVkZCLUZDNi1RIiNGJ0ZARkZGSEZKRkxGTkZQRlJGVEZXLUYsNiVRUX5XZX5maW5kfjF+cmVsYXRpb25+YW1vbmd+dGhlfktpbGxpbmd+MS10ZW5zb3JzLkYnRi9GMkY9RkA=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIi</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1740" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true" italic="true">Irreducibility of the Hamiltonian:</Font></Text-field><Text-field style="Text" bold="true" layout="Normal"></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1736" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjSENGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYlLUYsNiVRJ2NvZWZmc0YnRi9GMi1GUDYkLUYjNigtRiw2JVEnZXhwYW5kRidGL0YyLUZQNiQtRiM2JS1GUDYkLUYjNiUtRiw2JVEkYWRkRidGL0YyLUZQNiQtRiM2K0Zgby1GUDYkLUYjNjktRiw2JVEiSEYnRi9GMi1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmJwLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZocEZecC1GLDYlUSJjRidGL0YyLUZQNiYtRiM2Ji1GLDYlUSJsRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGYXAvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEibUYnRi9GMkY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXnAtRiw2JVEjSzFGJ0YvRjItRlA2Ji1GIzYkRmFxRjlGOUZdckZgckZecC1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGYXBGY3BGXnBGY3ItRlA2Ji1GIzYkRmpxRjlGOUZdckZgckZkcUZecEZecEZqcS1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZhcS1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSEZncEZjcC1JI21uR0YkNiRRIjZGJ0Y5RjlGOUZkcUZhcUZhcy1GaHM2JFEiMUYnRjlGZHNGZ3NGOUY5RjlGOS1GLDYjUSFGJ0Y5RjlGZHFGXnAtRlA2Ji1GIzYqLUYsNiVRI3AxRidGL0YyRmRxLUYsNiVRI3AyRidGL0YyRmRxLUYsNiVRI3AzRidGL0YyRmRxLUYsNiVRI3A0RidGL0YyRjlGOUZdckZgckY5RjlGOUY5L0ZeclEifGZyRicvRmFyUSJ8aHJGJy1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjSENGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYlLUYsNiVRJ2NvZWZmc0YnRi9GMi1GUDYkLUYjNigtRiw2JVEnZXhwYW5kRidGL0YyLUZQNiQtRiM2JS1GUDYkLUYjNiUtRiw2JVEkYWRkRidGL0YyLUZQNiQtRiM2K0Zgby1GUDYkLUYjNjktRiw2JVEiSEYnRi9GMi1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmJwLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZocEZecC1GLDYlUSJjRidGL0YyLUZQNiYtRiM2Ji1GLDYlUSJsRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGYXAvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEibUYnRi9GMkY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXnAtRiw2JVEjSzFGJ0YvRjItRlA2Ji1GIzYkRmFxRjlGOUZdckZgckZecC1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGYXBGY3BGXnBGY3ItRlA2Ji1GIzYkRmpxRjlGOUZdckZgckZkcUZecEZecEZqcS1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZhcS1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSEZncEZjcC1JI21uR0YkNiRRIjZGJ0Y5RjlGOUZkcUZhcUZhcy1GaHM2JFEiMUYnRjlGZHNGZ3NGOUY5RjlGOS1GLDYjUSFGJ0Y5RjlGZHFGXnAtRlA2Ji1GIzYqLUYsNiVRI3AxRidGL0YyRmRxLUYsNiVRI3AyRidGL0YyRmRxLUYsNiVRI3AzRidGL0YyRmRxLUYsNiVRI3A0RidGL0YyRjlGOUZdckZgckY5RjlGOUY5L0ZeclEifGZyRicvRmFyUSJ8aHJGJy1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1738" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkU0hDRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2JS1GLDYlUSRzZXFGJ0YvRjItRlA2JC1GIzYtLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GaW4tRiw2JVEnZXhwYW5kRidGL0YyLUZQNiQtRiM2JS1GLDYlUSlzaW1wbGlmeUYnRi9GMi1GUDYkLUYjNiVGW28tRlA2JC1GIzYlLUYsNiVRKG10YXlsb3JGJ0YvRjItRlA2JC1GIzYrLUYsNiVRI0hDRidGL0YyLUZQNiYtRiM2JC1GLDYlUSJpRidGL0YyRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZlbkZlbi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmhuL0ZOUSwwLjMzMzMzMzNlbUYnLUZQNiYtRiM2Mi1GLDYlUSN4MUYnRi9GMi1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JI21uR0YkNiRRIjFGJ0Y5RmRxLUYsNiVRI3gyRidGL0YyRmFyLUZlcjYkUSIyRidGOUZkcS1GLDYlUSN4M0YnRi9GMkZhci1GZXI2JFEiM0YnRjlGZHEtRiw2JVEjeDRGJ0YvRjJGYXItRmVyNiRRIjRGJ0Y5RjlGOUZecUZhcUZkcUZhc0Y5RjlGOUY5RjlGOUY5RjlGZHFGW3FGYXJGZHItRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRidGam4tRiw2JVElbm9wc0YnRi9GMi1GUDYkLUYjNiRGZHBGOUY5RjlGOUY5RjkvRl9xUSJ8ZnJGJy9GYnFRInxockYnLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmVuLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkU0hDRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2JS1GLDYlUSRzZXFGJ0YvRjItRlA2JC1GIzYtLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GaW4tRiw2JVEnZXhwYW5kRidGL0YyLUZQNiQtRiM2JS1GLDYlUSlzaW1wbGlmeUYnRi9GMi1GUDYkLUYjNiVGW28tRlA2JC1GIzYlLUYsNiVRKG10YXlsb3JGJ0YvRjItRlA2JC1GIzYrLUYsNiVRI0hDRidGL0YyLUZQNiYtRiM2JC1GLDYlUSJpRidGL0YyRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZlbkZlbi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmhuL0ZOUSwwLjMzMzMzMzNlbUYnLUZQNiYtRiM2Mi1GLDYlUSN4MUYnRi9GMi1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JI21uR0YkNiRRIjFGJ0Y5RmRxLUYsNiVRI3gyRidGL0YyRmFyLUZlcjYkUSIyRidGOUZkcS1GLDYlUSN4M0YnRi9GMkZhci1GZXI2JFEiM0YnRjlGZHEtRiw2JVEjeDRGJ0YvRjJGYXItRmVyNiRRIjRGJ0Y5RjlGOUZecUZhcUZkcUZhc0Y5RjlGOUY5RjlGOUY5RjlGZHFGW3FGYXJGZHItRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRidGam4tRiw2JVElbm9wc0YnRi9GMi1GUDYkLUYjNiRGZHBGOUY5RjlGOUY5RjkvRl9xUSJ8ZnJGJy9GYnFRInxockYnLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmVuLyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1739" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEmSENzeXNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSRtYXBGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ky1GLDYlUSN5eUYnRi9GMi1GNjYtUSgmc3JhcnI7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmhuLUYsNiVRJ2NvZWZmc0YnRi9GMi1GUzYkLUYjNihGVy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmduL0ZOUSwwLjMzMzMzMzNlbUYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGZ25GaW4tRlM2Ji1GIzYrLUYsNiVRI3gxRidGL0YyRmFvLUYsNiVRI3gyRidGL0YyRmFvLUYsNiVRI3gzRidGL0YyRmFvLUYsNiVRI3g0RidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGanBGOUY5RmFvRmdvLUYsNiVRJFNIQ0YnRi9GMkZqcEY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GanBGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEmSENzeXNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSRtYXBGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ky1GLDYlUSN5eUYnRi9GMi1GNjYtUSgmc3JhcnI7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmhuLUYsNiVRJ2NvZWZmc0YnRi9GMi1GUzYkLUYjNihGVy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmduL0ZOUSwwLjMzMzMzMzNlbUYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGZ25GaW4tRlM2Ji1GIzYrLUYsNiVRI3gxRidGL0YyRmFvLUYsNiVRI3gyRidGL0YyRmFvLUYsNiVRI3gzRidGL0YyRmFvLUYsNiVRI3g0RidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGanBGOUY5RmFvRmdvLUYsNiVRJFNIQ0YnRi9GMkZqcEY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GanBGOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1737" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVElc29sSEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJnNvbHZlRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2JVEmSENzeXNGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmpuLUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGaW5GW28tRiw2JVFOfm5vfnNvbHV0aW9ucyx+c29+SGFtaWx0b25pYW5+aXN+aXJyZWR1Y2libGUhRidGL0YyRlpGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVElc29sSEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJnNvbHZlRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2JVEmSENzeXNGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmpuLUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGaW5GW28tRiw2JVFOfm5vfnNvbHV0aW9ucyx+c29+SGFtaWx0b25pYW5+aXN+aXJyZWR1Y2libGUhRidGL0YyRlpGOQ==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElc29sSEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiVGOS9JK21zZW1hbnRpY3NHRiRRJU5VTExGJ0ZSRjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSVzb2xIR0YoRig3Ig==</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1725" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1442" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Relations among the Killing 1- and 2-tensors</Font></Text-field><Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1748" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Step 3:</Font></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1701" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkVDEyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2JS1GLDYlUSdjb2VmZnNGJ0YvRjItRlA2JC1GIzYoLUYsNiVRJ2V4cGFuZEYnRi9GMi1GUDYkLUYjNiUtRlA2JC1GIzYlLUYsNiVRJGFkZEYnRi9GMi1GUDYkLUYjNitGYG8tRlA2JC1GIzY2LUYsNiVRImNGJ0YvRjItRlA2Ji1GIzYmLUYsNiVRImxGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJtRidGL0YyRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmlwL0ZORmpwRmZxLUYsNiVRI0sxRidGL0YyLUZQNiYtRiM2JEZicEY5RjlGYHFGY3FGZnEtRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIRmlwRmlxRmZxLUYsNiVRI0syRidGL0YyLUZQNiYtRiM2JEZdcUY5RjlGYHFGY3FGZXBGZnFGZnFGXXEtRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIxRidGOS1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJ0ZpcS1GX3M2JFEjMjJGJ0Y5RjlGOUZlcEZicEZbc0Zec0Zicy1GX3M2JFEiNkYnRjlGOUY5RjlGOS1GLDYjUSFGJ0Y5RjlGZXBGZnEtRlA2Ji1GIzYqLUYsNiVRI3AxRidGL0YyRmVwLUYsNiVRI3AyRidGL0YyRmVwLUYsNiVRI3AzRidGL0YyRmVwLUYsNiVRI3A0RidGL0YyRjlGOUZgcUZjcUY5RjlGOUY5L0ZhcVEifGZyRicvRmRxUSJ8aHJGJy1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkVDEyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2JS1GLDYlUSdjb2VmZnNGJ0YvRjItRlA2JC1GIzYoLUYsNiVRJ2V4cGFuZEYnRi9GMi1GUDYkLUYjNiUtRlA2JC1GIzYlLUYsNiVRJGFkZEYnRi9GMi1GUDYkLUYjNitGYG8tRlA2JC1GIzY2LUYsNiVRImNGJ0YvRjItRlA2Ji1GIzYmLUYsNiVRImxGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJtRidGL0YyRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmlwL0ZORmpwRmZxLUYsNiVRI0sxRidGL0YyLUZQNiYtRiM2JEZicEY5RjlGYHFGY3FGZnEtRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIRmlwRmlxRmZxLUYsNiVRI0syRidGL0YyLUZQNiYtRiM2JEZdcUY5RjlGYHFGY3FGZXBGZnFGZnFGXXEtRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIxRidGOS1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJ0ZpcS1GX3M2JFEjMjJGJ0Y5RjlGOUZlcEZicEZbc0Zec0Zicy1GX3M2JFEiNkYnRjlGOUY5RjlGOS1GLDYjUSFGJ0Y5RjlGZXBGZnEtRlA2Ji1GIzYqLUYsNiVRI3AxRidGL0YyRmVwLUYsNiVRI3AyRidGL0YyRmVwLUYsNiVRI3AzRidGL0YyRmVwLUYsNiVRI3A0RidGL0YyRjlGOUZgcUZjcUY5RjlGOUY5L0ZhcVEifGZyRicvRmRxUSJ8aHJGJy1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1700" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEkUzEyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2JS1GLDYlUSRzZXFGJ0YvRjItRlA2JC1GIzYtLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GaW4tRiw2JVEnZXhwYW5kRidGL0YyLUZQNiQtRiM2JS1GLDYlUSlzaW1wbGlmeUYnRi9GMi1GUDYkLUYjNiVGW28tRlA2JC1GIzYlLUYsNiVRKG10YXlsb3JGJ0YvRjItRlA2JC1GIzYrLUYsNiVRJFQxMkYnRi9GMi1GUDYmLUYjNiQtRiw2JVEiaUYnRi9GMkY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGZW5GZW4tRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZobi9GTlEsMC4zMzMzMzMzZW1GJy1GUDYmLUYjNjItRiw2JVEjeDFGJ0YvRjItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIxRidGOUZkcS1GLDYlUSN4MkYnRi9GMkZhci1GZXI2JFEiMkYnRjlGZHEtRiw2JVEjeDNGJ0YvRjJGYXItRmVyNiRRIjNGJ0Y5RmRxLUYsNiVRI3g0RidGL0YyRmFyLUZlcjYkUSI0RidGOUY5RjlGXnFGYXFGZHFGZ3NGOUY5RjlGOUY5RjlGOUY5RmRxRltxRmFyRmRyLUY2Ni1RIy4uRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnRmpuLUYsNiVRJW5vcHNGJ0YvRjItRlA2JC1GIzYkRmRwRjlGOUY5RjlGOUY5L0ZfcVEifGZyRicvRmJxUSJ8aHJGJy1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZlbi1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRmhuRmpuLUYsNiVRU35kMX4rfmQyfj1+Myx+c29+d2V+bXVzdH5zcGVjaWZ5fjR+aGVyZX5pbn5tdGF5bG9yRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEkUzEyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2JS1GLDYlUSRzZXFGJ0YvRjItRlA2JC1GIzYtLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GaW4tRiw2JVEnZXhwYW5kRidGL0YyLUZQNiQtRiM2JS1GLDYlUSlzaW1wbGlmeUYnRi9GMi1GUDYkLUYjNiVGW28tRlA2JC1GIzYlLUYsNiVRKG10YXlsb3JGJ0YvRjItRlA2JC1GIzYrLUYsNiVRJFQxMkYnRi9GMi1GUDYmLUYjNiQtRiw2JVEiaUYnRi9GMkY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGZW5GZW4tRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZobi9GTlEsMC4zMzMzMzMzZW1GJy1GUDYmLUYjNjItRiw2JVEjeDFGJ0YvRjItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIxRidGOUZkcS1GLDYlUSN4MkYnRi9GMkZhci1GZXI2JFEiMkYnRjlGZHEtRiw2JVEjeDNGJ0YvRjJGYXItRmVyNiRRIjNGJ0Y5RmRxLUYsNiVRI3g0RidGL0YyRmFyLUZlcjYkUSI0RidGOUY5RjlGXnFGYXFGZHFGZ3NGOUY5RjlGOUY5RjlGOUY5RmRxRltxRmFyRmRyLUY2Ni1RIy4uRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnRmpuLUYsNiVRJW5vcHNGJ0YvRjItRlA2JC1GIzYkRmRwRjlGOUY5RjlGOUY5L0ZfcVEifGZyRicvRmJxUSJ8aHJGJy1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZlbi1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRmhuRmpuLUYsNiVRU35kMX4rfmQyfj1+Myx+c29+d2V+bXVzdH5zcGVjaWZ5fjR+aGVyZX5pbn5tdGF5bG9yRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1749" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Step 4:</Font></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1702" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEnUzEyc3lzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEkbWFwRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNistRiw2JVEjeHhGJ0YvRjItRjY2LVEoJnNyYXJyO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZobi1GLDYlUSdjb2VmZnNGJ0YvRjItRlM2JC1GIzYoRlctRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZnbi9GTlEsMC4zMzMzMzMzZW1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmduRmluLUZTNiYtRiM2Ky1GLDYlUSN4MUYnRi9GMkZhby1GLDYlUSN4MkYnRi9GMkZhby1GLDYlUSN4M0YnRi9GMkZhby1GLDYlUSN4NEYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmpwRjlGOUZhb0Znby1GLDYlUSRTMTJGJ0YvRjJGanBGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmpwRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEnUzEyc3lzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEkbWFwRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNistRiw2JVEjeHhGJ0YvRjItRjY2LVEoJnNyYXJyO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZobi1GLDYlUSdjb2VmZnNGJ0YvRjItRlM2JC1GIzYoRlctRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZnbi9GTlEsMC4zMzMzMzMzZW1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmduRmluLUZTNiYtRiM2Ky1GLDYlUSN4MUYnRi9GMkZhby1GLDYlUSN4MkYnRi9GMkZhby1GLDYlUSN4M0YnRi9GMkZhby1GLDYlUSN4NEYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmpwRjlGOUZhb0Znby1GLDYlUSRTMTJGJ0YvRjJGanBGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmpwRjk=</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1703" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEmc29sMTJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJ1MxMnN5c0YnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRlpGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEmc29sMTJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJ1MxMnN5c0YnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRlpGOQ==</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1753" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Step 5:</Font></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1704" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZVLUkjbWlHRiQ2JVEoY291bnQxMkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkjbW5HRiQ2JFEiMEYnRjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdRJjAuMGVtRicvJSZkZXB0aEdGZW4vJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRlc2JkZZRmZuRmluL0Zcb1ElYXV0b0YnLUY2Ni9RJGZvckYnLyUlYm9sZEdGMS9GM1ElYm9sZEYnLyUrZm9udHdlaWdodEdGaG9GO0Y+RkBGQkZERkZGSC9GS0Zobi9GTkZobi1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRltwRlxwLUYsNiVRImlGJ0YvRjJGXXAtRjY2L1EjdG9GJ0Zlb0Znb0Zpb0Y7Rj5GQEZCRkRGRkZIRltwRlxwRl1wLUYsNiVRJW5vcHNGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JC1GLDYlUSZzb2wxMkYnRi9GMkY5RjlGXXAtRjY2L1EjZG9GJ0Zlb0Znb0Zpb0Y7Rj5GQEZCRkRGRkZIRltwRlxwRl1wLUY2Ni9RI2lmRidGZW9GZ29GaW9GO0Y+RkBGQkZERkZGSEZbcEZccEZdcC1GLDYlUSRsaHNGJ0YvRjItRmpwNiQtRiM2JUZecS1GanA2Ji1GIzYkRmBwRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Y5RjktRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEkcmhzRidGL0YyRmpxRl1wLUY2Ni9RJXRoZW5GJ0Zlb0Znb0Zpb0Y7Rj5GQEZCRkRGRkZIRltwRlxwRl1wRitGNUYrRl1wLUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZXNGXXAtRlA2JFEiMUYnRjlGU0ZdcEZdcC1GNjYvUSRlbmRGJ0Zlb0Znb0Zpb0Y7Rj5GQEZCRkRGRkZIRltwRlxwRl1wRmRxRlNGXXBGanNGXXBGYXFGU0ZdcC1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRltwRlxwLUYsNiVRZm5+NzB+cmVsYXRpb25zfm9yfmtlcm5lbH5lbGVtZW50c35vZn5LMX50ZW5zb3J+SzJ+JiM4NTk0O35LM0YnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZVLUkjbWlHRiQ2JVEoY291bnQxMkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkjbW5HRiQ2JFEiMEYnRjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdRJjAuMGVtRicvJSZkZXB0aEdGZW4vJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRlc2JkZZRmZuRmluL0Zcb1ElYXV0b0YnLUY2Ni9RJGZvckYnLyUlYm9sZEdGMS9GM1ElYm9sZEYnLyUrZm9udHdlaWdodEdGaG9GO0Y+RkBGQkZERkZGSC9GS0Zobi9GTkZobi1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRltwRlxwLUYsNiVRImlGJ0YvRjJGXXAtRjY2L1EjdG9GJ0Zlb0Znb0Zpb0Y7Rj5GQEZCRkRGRkZIRltwRlxwRl1wLUYsNiVRJW5vcHNGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JC1GLDYlUSZzb2wxMkYnRi9GMkY5RjlGXXAtRjY2L1EjZG9GJ0Zlb0Znb0Zpb0Y7Rj5GQEZCRkRGRkZIRltwRlxwRl1wLUY2Ni9RI2lmRidGZW9GZ29GaW9GO0Y+RkBGQkZERkZGSEZbcEZccEZdcC1GLDYlUSRsaHNGJ0YvRjItRmpwNiQtRiM2JUZecS1GanA2Ji1GIzYkRmBwRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Y5RjktRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEkcmhzRidGL0YyRmpxRl1wLUY2Ni9RJXRoZW5GJ0Zlb0Znb0Zpb0Y7Rj5GQEZCRkRGRkZIRltwRlxwRl1wRitGNUYrRl1wLUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZXNGXXAtRlA2JFEiMUYnRjlGU0ZdcEZdcC1GNjYvUSRlbmRGJ0Zlb0Znb0Zpb0Y7Rj5GQEZCRkRGRkZIRltwRlxwRl1wRmRxRlNGXXBGanNGXXBGYXFGU0ZdcC1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRltwRlxwLUYsNiVRZm5+NzB+cmVsYXRpb25zfm9yfmtlcm5lbH5lbGVtZW50c35vZn5LMX50ZW5zb3J+SzJ+JiM4NTk0O35LM0YnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L1444" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEmcHJpbnRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUShjb3VudDEyRidGL0YyLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvRjNRJ25vcm1hbEYnRkBGPUZA">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEmcHJpbnRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUShjb3VudDEyRidGL0YyLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvRjNRJ25vcm1hbEYnRkBGPUZA</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEjNzBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">IiNx</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1447" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1450" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Relations among the Killing 2-tensors</Font></Text-field><Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1750" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Step 3:</Font></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1711" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjVDJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYlLUYsNiVRJ2NvZWZmc0YnRi9GMi1GUDYkLUYjNigtRiw2JVEnZXhwYW5kRidGL0YyLUZQNiQtRiM2JS1GUDYkLUYjNiUtRiw2JVEkYWRkRidGL0YyLUZQNiQtRiM2K0Zgby1GUDYkLUYjNjUtRiw2JVEiY0YnRi9GMi1GUDYmLUYjNiYtRiw2JVEibEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRIm1GJ0YvRjJGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGaXAvRk5GanAtRiw2JVEjSzJGJ0YvRjItRlA2Ji1GIzYkRmJwRjlGOUZgcUZjcUZmcS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGaXBGaXFGZnFGanEtRlA2Ji1GIzYkRl1xRjlGOUZgcUZjcUZlcEZmcUZmcUZdcS1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZicC1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJ0ZpcS1JI21uR0YkNiRRIzIyRidGOUY5RjlGZXBGYnBGaHItRmFzNiRRIjFGJ0Y5RltzRmBzRjlGOUY5RjktRiw2I1EhRidGOUY5RmVwRmZxLUZQNiYtRiM2Ki1GLDYlUSNwMUYnRi9GMkZlcC1GLDYlUSNwMkYnRi9GMkZlcC1GLDYlUSNwM0YnRi9GMkZlcC1GLDYlUSNwNEYnRi9GMkY5RjlGYHFGY3FGOUY5RjlGOS9GYXFRInxmckYnL0ZkcVEifGhyRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GZnEvJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjVDJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYlLUYsNiVRJ2NvZWZmc0YnRi9GMi1GUDYkLUYjNigtRiw2JVEnZXhwYW5kRidGL0YyLUZQNiQtRiM2JS1GUDYkLUYjNiUtRiw2JVEkYWRkRidGL0YyLUZQNiQtRiM2K0Zgby1GUDYkLUYjNjUtRiw2JVEiY0YnRi9GMi1GUDYmLUYjNiYtRiw2JVEibEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRIm1GJ0YvRjJGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGaXAvRk5GanAtRiw2JVEjSzJGJ0YvRjItRlA2Ji1GIzYkRmJwRjlGOUZgcUZjcUZmcS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGaXBGaXFGZnFGanEtRlA2Ji1GIzYkRl1xRjlGOUZgcUZjcUZlcEZmcUZmcUZdcS1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZicC1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJ0ZpcS1JI21uR0YkNiRRIzIyRidGOUY5RjlGZXBGYnBGaHItRmFzNiRRIjFGJ0Y5RltzRmBzRjlGOUY5RjktRiw2I1EhRidGOUY5RmVwRmZxLUZQNiYtRiM2Ki1GLDYlUSNwMUYnRi9GMkZlcC1GLDYlUSNwMkYnRi9GMkZlcC1GLDYlUSNwM0YnRi9GMkZlcC1GLDYlUSNwNEYnRi9GMkY5RjlGYHFGY3FGOUY5RjlGOS9GYXFRInxmckYnL0ZkcVEifGhyRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GZnEvJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1709" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjUzJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYlLUYsNiVRJHNlcUYnRi9GMi1GUDYkLUYjNi0tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZpbi1GLDYlUSdleHBhbmRGJ0YvRjItRlA2JC1GIzYlLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUZQNiQtRiM2JUZbby1GUDYkLUYjNiUtRiw2JVEobXRheWxvckYnRi9GMi1GUDYkLUYjNistRiw2JVEjVDJGJ0YvRjItRlA2Ji1GIzYkLUYsNiVRImlGJ0YvRjJGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmVuRmVuLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGaG4vRk5RLDAuMzMzMzMzM2VtRictRlA2Ji1GIzYyLUYsNiVRI3gxRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMUYnRjlGZHEtRiw2JVEjeDJGJ0YvRjJGYXItRmVyNiRRIjJGJ0Y5RmRxLUYsNiVRI3gzRidGL0YyRmFyLUZlcjYkUSIzRidGOUZkcS1GLDYlUSN4NEYnRi9GMkZhci1GZXI2JFEiNEYnRjlGOUY5Rl5xRmFxRmRxLUZlcjYkUSI1RidGOUY5RjlGOUY5RjlGOUY5RjlGZHFGW3FGYXJGZHItRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRidGam4tRiw2JVElbm9wc0YnRi9GMi1GUDYkLUYjNiRGZHBGOUY5RjlGOUY5RjkvRl9xUSJ8ZnJGJy9GYnFRInxockYnLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjUzJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYlLUYsNiVRJHNlcUYnRi9GMi1GUDYkLUYjNi0tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZpbi1GLDYlUSdleHBhbmRGJ0YvRjItRlA2JC1GIzYlLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUZQNiQtRiM2JUZbby1GUDYkLUYjNiUtRiw2JVEobXRheWxvckYnRi9GMi1GUDYkLUYjNistRiw2JVEjVDJGJ0YvRjItRlA2Ji1GIzYkLUYsNiVRImlGJ0YvRjJGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmVuRmVuLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGaG4vRk5RLDAuMzMzMzMzM2VtRictRlA2Ji1GIzYyLUYsNiVRI3gxRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMUYnRjlGZHEtRiw2JVEjeDJGJ0YvRjJGYXItRmVyNiRRIjJGJ0Y5RmRxLUYsNiVRI3gzRidGL0YyRmFyLUZlcjYkUSIzRidGOUZkcS1GLDYlUSN4NEYnRi9GMkZhci1GZXI2JFEiNEYnRjlGOUY5Rl5xRmFxRmRxLUZlcjYkUSI1RidGOUY5RjlGOUY5RjlGOUY5RjlGZHFGW3FGYXJGZHItRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRidGam4tRiw2JVElbm9wc0YnRi9GMi1GUDYkLUYjNiRGZHBGOUY5RjlGOUY5RjkvRl9xUSJ8ZnJGJy9GYnFRInxockYnLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1751" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Step 4:</Font></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1715" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEmUzJzeXNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSRtYXBGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ky1GLDYlUSN4eEYnRi9GMi1GNjYtUSgmc3JhcnI7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmhuLUYsNiVRJ2NvZWZmc0YnRi9GMi1GUzYkLUYjNihGVy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmduL0ZOUSwwLjMzMzMzMzNlbUYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGZ25GaW4tRlM2Ji1GIzYrLUYsNiVRI3gxRidGL0YyRmFvLUYsNiVRI3gyRidGL0YyRmFvLUYsNiVRI3gzRidGL0YyRmFvLUYsNiVRI3g0RidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRmpwRjlGOUZhb0Znby1GLDYlUSNTMkYnRi9GMkZqcEY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GanBGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEmUzJzeXNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSRtYXBGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ky1GLDYlUSN4eEYnRi9GMi1GNjYtUSgmc3JhcnI7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmhuLUYsNiVRJ2NvZWZmc0YnRi9GMi1GUzYkLUYjNihGVy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmduL0ZOUSwwLjMzMzMzMzNlbUYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGZ25GaW4tRlM2Ji1GIzYrLUYsNiVRI3gxRidGL0YyRmFvLUYsNiVRI3gyRidGL0YyRmFvLUYsNiVRI3gzRidGL0YyRmFvLUYsNiVRI3g0RidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRmpwRjlGOUZhb0Znby1GLDYlUSNTMkYnRi9GMkZqcEY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GanBGOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1714" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElc29sMkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJnNvbHZlRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2JVEmUzJzeXNGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZaRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElc29sMkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJnNvbHZlRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2JVEmUzJzeXNGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZaRjk=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1754" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Step 5:</Font></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1712" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZZLUkjbWlHRiQ2JVEnY291bnQyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSSNtbkdGJDYkUSIwRidGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR1EmMC4wZW1GJy8lJmRlcHRoR0Zlbi8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GVzYmRllGZm5GaW4vRlxvUSVhdXRvRictRjY2L1EkZm9yRicvJSVib2xkR0YxL0YzUSVib2xkRicvJStmb250d2VpZ2h0R0Zob0Y7Rj5GQEZCRkRGRkZIL0ZLRmhuL0ZORmhuLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGW3BGXHAtRiw2JVEiaUYnRi9GMkZdcC1GNjYvUSN0b0YnRmVvRmdvRmlvRjtGPkZARkJGREZGRkhGW3BGXHBGXXAtRiw2JVElbm9wc0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYkLUYsNiVRJXNvbDJGJ0YvRjJGOUY5Rl1wLUY2Ni9RI2RvRidGZW9GZ29GaW9GO0Y+RkBGQkZERkZGSEZbcEZccEZdcC1GNjYvUSNpZkYnRmVvRmdvRmlvRjtGPkZARkJGREZGRkhGW3BGXHBGXXAtRiw2JVEkbGhzRidGL0YyLUZqcDYkLUYjNiVGXnEtRmpwNiYtRiM2JEZgcEY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGOUY5LUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRJHJoc0YnRi9GMkZqcUZdcC1GNjYvUSV0aGVuRidGZW9GZ29GaW9GO0Y+RkBGQkZERkZGSEZbcEZccEZdcEYrRjVGK0ZdcC1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmVzRl1wLUZQNiRRIjFGJ0Y5LUY2Ni1RIjtGJ0Y5RjsvRj9GMUZARkJGREZGRkhGW3BGTUZdcC1GNjYvUSRlbmRGJ0Zlb0Znb0Zpb0Y7Rj5GQEZCRkRGRkZIRltwRlxwRl1wRmRxRlNGXXBGXnRGXXBGYXFGU0ZdcC1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRltwRlxwLUklbXN1cEdGJDYlLUYsNiVRSH4xMDV+fnJlbGF0aW9uc35vcn5rZXJuZWx+ZWxlbWVudHN+b2Z+U0YnRi9GMi1GIzYlLUZQNiRRIjJGJ0Y5Ri9GMi8lMXN1cGVyc2NyaXB0c2hpZnRHRlItRiw2JVEjSzJGJ0YvRjJGXXAtRjY2LVEoJnNyYXJyO0YnRjlGO0Y+RkBGQkZERkZGSEZbcEZccEZdcC1GLDYlUSNLNEYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZZLUkjbWlHRiQ2JVEnY291bnQyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSSNtbkdGJDYkUSIwRidGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR1EmMC4wZW1GJy8lJmRlcHRoR0Zlbi8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GVzYmRllGZm5GaW4vRlxvUSVhdXRvRictRjY2L1EkZm9yRicvJSVib2xkR0YxL0YzUSVib2xkRicvJStmb250d2VpZ2h0R0Zob0Y7Rj5GQEZCRkRGRkZIL0ZLRmhuL0ZORmhuLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGW3BGXHAtRiw2JVEiaUYnRi9GMkZdcC1GNjYvUSN0b0YnRmVvRmdvRmlvRjtGPkZARkJGREZGRkhGW3BGXHBGXXAtRiw2JVElbm9wc0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYkLUYsNiVRJXNvbDJGJ0YvRjJGOUY5Rl1wLUY2Ni9RI2RvRidGZW9GZ29GaW9GO0Y+RkBGQkZERkZGSEZbcEZccEZdcC1GNjYvUSNpZkYnRmVvRmdvRmlvRjtGPkZARkJGREZGRkhGW3BGXHBGXXAtRiw2JVEkbGhzRidGL0YyLUZqcDYkLUYjNiVGXnEtRmpwNiYtRiM2JEZgcEY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGOUY5LUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRJHJoc0YnRi9GMkZqcUZdcC1GNjYvUSV0aGVuRidGZW9GZ29GaW9GO0Y+RkBGQkZERkZGSEZbcEZccEZdcEYrRjVGK0ZdcC1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmVzRl1wLUZQNiRRIjFGJ0Y5LUY2Ni1RIjtGJ0Y5RjsvRj9GMUZARkJGREZGRkhGW3BGTUZdcC1GNjYvUSRlbmRGJ0Zlb0Znb0Zpb0Y7Rj5GQEZCRkRGRkZIRltwRlxwRl1wRmRxRlNGXXBGXnRGXXBGYXFGU0ZdcC1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRltwRlxwLUklbXN1cEdGJDYlLUYsNiVRSH4xMDV+fnJlbGF0aW9uc35vcn5rZXJuZWx+ZWxlbWVudHN+b2Z+U0YnRi9GMi1GIzYlLUZQNiRRIjJGJ0Y5Ri9GMi8lMXN1cGVyc2NyaXB0c2hpZnRHRlItRiw2JVEjSzJGJ0YvRjJGXXAtRjY2LVEoJnNyYXJyO0YnRjlGO0Y+RkBGQkZERkZGSEZbcEZccEZdcC1GLDYlUSNLNEYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L1451" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEmcHJpbnRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSdjb3VudDJGJ0YvRjIvJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GM1Enbm9ybWFsRidGQEY9RkA=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEmcHJpbnRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSdjb3VudDJGJ0YvRjIvJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GM1Enbm9ybWFsRidGQEY9RkA=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEkMTA1RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">IiQwIg==</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1452" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1453" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1454" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1499" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1500" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1501" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1502" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1528" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1299" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="presentation" inline-output="false" labelreference="L1" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Equation executable="true" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group></Presentation-Block>
</Worksheet>

==> anc/algorithm2_ppwave_metric4.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="2020" minor="2"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="true" autoexpanding_sections="true" UserProfileName="Maple Default Profile" NumericFormat-ApplyInteger="true" NumericFormat-ApplyRational="true" NumericFormat-ApplyExponent="false" editable="true">
</View-Properties>
<MapleNet-Properties prettyprint="3" warnlevel="3" compactdisplay="false" preplot="" helpbrowser="standard" displayprecision="-1" echo="1" unitattributes="&quot;fontweight&quot; = &quot;bold&quot;" imaginaryunit="I" longdelim="true" elisiontermsthreshold="10000" elisiondigitsafter="100" elisiondigitsbefore="100" plotdevice="inline" errorbreak="1" plotoptions="" plotdriver="opengl" quiet="false" elisiontermsbefore="100" elisiontermsafter="100" historytimestamp="false" screenwidth="79" indentamount="4" plotoutput="terminal" screenpixelheight="1080" rtablesize="[10, 10]" useclientjvm="true" labelwidth="20" postplot="" typesetting="extended" ansi="false" ansicolor="[]" elisiondigitsthreshold="10000" showassumed="1" ansilprint="false" trailingsemicolon="true" errorcursor="false" labelling="true" screenheight="25" prompt="&gt; " verboseproc="1" latexwidth="8.0" ShowLabels="true"/>
<Styles>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="16" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[40,120,40]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[120,0,14]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Atomic Variable" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[175,0,175]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="true"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.3" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="newline" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
</Styles>
<Startup-Code startupcode=""/>
<Task-table>
    <Task-category name="&lt;default&gt;"/>
</Task-table>
<Task/><Presentation-Block>
<Group view="code" labelreference="L1316" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZOLUkjbWlHRiQ2JVEld2l0aEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYkLUYsNiVRNURpZmZlcmVudGlhbEdlb21ldHJ5RidGL0YyL0YzUSdub3JtYWxGJ0Y9LUkjbW9HRiQ2LVEiOkYnRj0vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkUvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGVEYrLUY2NiQtRiM2JC1GLDYlUSxMaWVBbGdlYnJhc0YnRi9GMkY9Rj1GP0YrLUY2NiQtRiM2JC1GLDYlUSdUZW5zb3JGJ0YvRjJGPUY9Rj9GKy1GNjYkLUYjNiQtRiw2JVEtR3JvdXBBY3Rpb25zRidGL0YyRj1GPUY/RistRjY2JC1GIzYkLUYsNiVRJlRvb2xzRidGL0YyRj1GPUY/LUYsNiVRLFByZWZlcmVuY2VzRidGL0YyLUY2NiQtRiM2KS1GLDYjUSFGJy1JI21zR0YkNiNRMFNob3dGcmFtZVByb21wdEYnLUZANi1RIixGJ0Y9RkMvRkdGMUZIRkpGTEZORlAvRlNRJjAuMGVtRicvRlZRLDAuMzMzMzMzM2VtRictRkA2LVEiJ0YnRj1GQ0ZGRkhGSkZMRk5GUC9GU1EsMC4xMTExMTExZW1GJy9GVkZgcS1GLDYlRkVGL0YyRmNxRj1GPUY/LUZANi1RIn5GJ0Y9RkNGRkZIRkpGTEZORlBGX3FGaHFGW3JGW3JGKy1GNjYkLUYjNiQtRiw2JVEuTGluZWFyQWxnZWJyYUYnRi9GMkY9Rj1GP0ZbckYrLUY2NiQtRiM2JC1GLDYlUSlQREVUb29sc0YnRi9GMkY9Rj1GP0ZbckYrLUY2NiQtRiM2JC1GLDYlUSxKZXRDYWxjdWx1c0YnRi9GMkY9Rj1GP0YrLUY2NiQtRiM2JS1GLDYlUStBcnJheVRvb2xzRidGL0YyLyUrZXhlY3V0YWJsZUdGRUY9Rj1GP0YrLUY2NiQtRiM2JS1GLDYlUSpMaXN0VG9vbHNGJ0YvRjJGanNGPUY9Rj9GW3JGKy1GNjYkLUYjNiUtRiw2JVEwUG9seW5vbWlhbFRvb2xzRidGL0YyRmpzRj1GPUY/RmpzRj0=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZOLUkjbWlHRiQ2JVEld2l0aEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYkLUYsNiVRNURpZmZlcmVudGlhbEdlb21ldHJ5RidGL0YyL0YzUSdub3JtYWxGJ0Y9LUkjbW9HRiQ2LVEiOkYnRj0vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkUvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGVEYrLUY2NiQtRiM2JC1GLDYlUSxMaWVBbGdlYnJhc0YnRi9GMkY9Rj1GP0YrLUY2NiQtRiM2JC1GLDYlUSdUZW5zb3JGJ0YvRjJGPUY9Rj9GKy1GNjYkLUYjNiQtRiw2JVEtR3JvdXBBY3Rpb25zRidGL0YyRj1GPUY/RistRjY2JC1GIzYkLUYsNiVRJlRvb2xzRidGL0YyRj1GPUY/LUYsNiVRLFByZWZlcmVuY2VzRidGL0YyLUY2NiQtRiM2KS1GLDYjUSFGJy1JI21zR0YkNiNRMFNob3dGcmFtZVByb21wdEYnLUZANi1RIixGJ0Y9RkMvRkdGMUZIRkpGTEZORlAvRlNRJjAuMGVtRicvRlZRLDAuMzMzMzMzM2VtRictRkA2LVEiJ0YnRj1GQ0ZGRkhGSkZMRk5GUC9GU1EsMC4xMTExMTExZW1GJy9GVkZgcS1GLDYlRkVGL0YyRmNxRj1GPUY/LUZANi1RIn5GJ0Y9RkNGRkZIRkpGTEZORlBGX3FGaHFGW3JGW3JGKy1GNjYkLUYjNiQtRiw2JVEuTGluZWFyQWxnZWJyYUYnRi9GMkY9Rj1GP0ZbckYrLUY2NiQtRiM2JC1GLDYlUSlQREVUb29sc0YnRi9GMkY9Rj1GP0ZbckYrLUY2NiQtRiM2JC1GLDYlUSxKZXRDYWxjdWx1c0YnRi9GMkY9Rj1GP0YrLUY2NiQtRiM2JS1GLDYlUStBcnJheVRvb2xzRidGL0YyLyUrZXhlY3V0YWJsZUdGRUY9Rj1GP0YrLUY2NiQtRiM2JS1GLDYlUSpMaXN0VG9vbHNGJ0YvRjJGanNGPUY9Rj9GW3JGKy1GNjYkLUYjNiUtRiw2JVEwUG9seW5vbWlhbFRvb2xzRidGL0YyRmpzRj1GPUY/RmpzRj0=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1309" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1310" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Description</Font><Font bold="false">: This Maple worksheet implements algorithm 2. We apply algorithm2 to the conformally flat pp-wave with f(x3) = 1/x3^2 (metric 4) to compute the number of syzygies (relations) among Killing tensors.  (Written by Wijnand Steneker under the supervision of prof. Boris Kruglikov. Supplement to the article 'Killing Tensors in Koutras--McIntosh Spacetimes'.)</Font></Text-field><Text-field style="Text" bold="true" layout="Normal"></Text-field><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Required data from algorithm1:</Font></Text-field><Text-field style="Text" layout="Normal">- We need 2 prolongations in the linear case to find all compatibility conditions (i.e. the third prolongation of the Killing PDE has no compatibility conditions). </Text-field><Text-field style="Text" layout="Normal">- We need 5 prolongations in the quadratic case to find all compatibility conditions.</Text-field><Text-field style="Text" layout="Normal">- We do not need the truncated cubic integrals, because we find that all cubic integrals are reducible.</Text-field><Text-field style="Text" bold="true" layout="Normal"></Text-field><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Comments:</Font></Text-field><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">- </Font><Font bold="false">NB: The mtaylor command in Maple terminates the taylor expansion <Font italic="true">below</Font> the specified order. Thus, if we want to have a Taylor expansion up to order K, we must specify K+1 in the input of the mtaylor command.</Font></Text-field><Text-field style="Text" bold="true" layout="Normal"></Text-field><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Results:</Font></Text-field><Text-field style="Text" bold="true" layout="Normal"><Font bold="false">Number of relations among Killing 1-tensors: 1</Font></Text-field><Text-field style="Text" bold="true" layout="Normal"><Font bold="false">Number of relations among Killing 1- and 2-tensors: 112</Font></Text-field><Text-field style="Text" bold="true" layout="Normal"><Font bold="false">Number of relations among Killing 2-tensors: 196</Font></Text-field><Text-field style="Text" bold="true" layout="Normal"></Text-field><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Conclusion:</Font></Text-field><Text-field style="Text" bold="true" layout="Normal"><Font bold="false">Using the results from algorithm 1 we conclude that there is 1 irreducible Killing 2-tensor (Hamiltonian), there are no irreducible Killing tensors of degree 3 and 4.</Font></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1337" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1338" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Setup:</Font></Text-field><Text-field style="Text" layout="Normal">Here we define the conformally flat pp-wave metric in local coordinates, the Poisson bracket on its cotangent bundle and the Hamiltonian of its geodesic flow.
</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L1311" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYnLUY2NiYtRiM2Ky1GLDYlUSN4MUYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjeDJGJ0YvRjJGQS1GLDYlUSN4M0YnRi9GMkZBLUYsNiVRI3g0RidGL0YyLyUrZXhlY3V0YWJsZUdGSUZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GLDYlUSJNRidGL0YyRl9vRkVGRS1GQjYtUSI6RidGRUZHL0ZLRklGTEZORlBGUkZUL0ZXUSwwLjI3Nzc3NzhlbUYnL0ZaRl9wRl9vRkU=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEoREdzZXR1cEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYnLUY2NiYtRiM2Ky1GLDYlUSN4MUYnRi9GMi1JI21vR0YkNi1RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JVEjeDJGJ0YvRjJGQS1GLDYlUSN4M0YnRi9GMkZBLUYsNiVRI3g0RidGL0YyLyUrZXhlY3V0YWJsZUdGSUZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGQS1GLDYlUSJNRidGL0YyRl9vRkVGRS1GQjYtUSI6RidGRUZHL0ZLRklGTEZORlBGUkZUL0ZXUSwwLjI3Nzc3NzhlbUYnL0ZaRl9wRl9vRkU=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L1303" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzZGLUkjbW5HRiQ2JFEiMkYnRjktRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZpbi1GLDYlUSRkeDRGJ0YvRjJGZW4tRjY2LVEiJkYnRjlGO0Y+RkBGQkZERkZGSEZobkZqbi1GLDYlUSJzRidGL0YyRmVuLUYsNiVRJGR4M0YnRi9GMi1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORltwLUkmbWZyYWNHRiQ2KEZXLUYjNiUtSSVtc3VwR0YkNiUtRiw2JVEjeDNGJ0YvRjItRiM2JUZXRi9GMi8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGL0YyLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZicS8lKWJldmVsbGVkR0Y9RmVuRmVuLUZTNiQtRiM2KEZlbi1GY3A2JS1GLDYlUSN4MUYnRi9GMkZocEZqcEZnby1GY3A2JS1GLDYlUSN4MkYnRi9GMkZocEZqcC8lK2V4ZWN1dGFibGVHRj1GOUY5RmVuRmRvRmVuRl5vLUYsNiVRInRGJ0YvRjJGZW5GZG8tRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSEZqb0ZccC1GLDYlUSRkeDFGJ0YvRjJGZW5GXm9GZ3JGZW5GXXNGanItRiw2JVEkZHgyRidGL0YyRmVuRl5vRmdyRmVuRmBzRmVyRjlGOUZlbi1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRmhuRmpuLUYsNiVRRH5NZXRyaWN+NCx+Y29uZm9ybWFsbHl+ZmxhdH5wcH53YXZlRidGL0YyRmVyRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEiZ0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzZGLUkjbW5HRiQ2JFEiMkYnRjktRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZpbi1GLDYlUSRkeDRGJ0YvRjJGZW4tRjY2LVEiJkYnRjlGO0Y+RkBGQkZERkZGSEZobkZqbi1GLDYlUSJzRidGL0YyRmVuLUYsNiVRJGR4M0YnRi9GMi1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORltwLUkmbWZyYWNHRiQ2KEZXLUYjNiUtSSVtc3VwR0YkNiUtRiw2JVEjeDNGJ0YvRjItRiM2JUZXRi9GMi8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGL0YyLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZicS8lKWJldmVsbGVkR0Y9RmVuRmVuLUZTNiQtRiM2KEZlbi1GY3A2JS1GLDYlUSN4MUYnRi9GMkZocEZqcEZnby1GY3A2JS1GLDYlUSN4MkYnRi9GMkZocEZqcC8lK2V4ZWN1dGFibGVHRj1GOUY5RmVuRmRvRmVuRl5vLUYsNiVRInRGJ0YvRjJGZW5GZG8tRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSEZqb0ZccC1GLDYlUSRkeDFGJ0YvRjJGZW5GXm9GZ3JGZW5GXXNGanItRiw2JVEkZHgyRidGL0YyRmVuRl5vRmdyRmVuRmBzRmVyRjlGOUZlbi1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRmhuRmpuLUYsNiVRRH5NZXRyaWN+NCx+Y29uZm9ybWFsbHl+ZmxhdH5wcH53YXZlRidGL0YyRmVyRjk=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSJnRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GNlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkAvJSlzdHJldGNoeUdGQC8lKnN5bW1ldHJpY0dGQC8lKGxhcmdlb3BHRkAvJS5tb3ZhYmxlbGltaXRzR0ZALyUnYWNjZW50R0ZALyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTy1GIzYkLUYsNi0tRjk2LVEqJnVtaW51czA7RidGPEY+RkFGQ0ZFRkdGSUZLL0ZOUSwwLjIyMjIyMjJlbUYnL0ZRRlotRiM2JC1GLDYmLUYjNiQtRi82JVEkZHgxRidGMkY1LUYsNigtRi82JVErX0RHcHJvZHVjdEYnRjJGNS1GOTYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y8Rj5GQUZDRkVGR0ZJRksvRk5RJjAuMGVtRicvRlFGaG8tSShtZmVuY2VkR0YkNiQtRiw2JkZcby8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGQEY8RjxGX3BGYnBGPC1GOTYtUTEmSW52aXNpYmxlVGltZXM7RidGPEY+RkFGQ0ZFRkdGSUZLRmdvRmlvRlxvRjwtRiw2KEZhb0Zkby1GW3A2JC1GLDYoRl9vLUY5Ni1RIixGJ0Y8Rj4vRkJGNEZDRkVGR0ZJRktGZ28vRlFRLDAuMzMzMzMzM2VtRidGXG9GX3BGYnBGPEY8Rl9wRmJwRjwtRjk2LVEoJm1pbnVzO0YnRjxGPkZBRkNGRUZHRklGS0ZZRmVuLUYjNiQtRiw2Ji1GIzYkLUYvNiVRJGR4MkYnRjJGNS1GLDYoRmFvRmRvLUZbcDYkLUYsNiZGXHJGX3BGYnBGPEY8Rl9wRmJwRjxGZHBGXHJGPC1GLDYoRmFvRmRvLUZbcDYkLUYsNihGX3JGXXFGXHJGX3BGYnBGPEY8Rl9wRmJwRjwtRjk2LVEnJnBsdXM7RidGPEY+RkFGQ0ZFRkdGSUZLRllGZW4tRiM2JC1GLDYmLUYjNiQtSSZtZnJhY0dGJDYoLUYsNigtSSNtbkdGJDYkUSIyRidGPEZkcC1GW3A2JC1GLDYmLUklbXN1cEdGJDYlLUYvNiVRI3gxRidGMkY1RmlzLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Zbcy1GYnQ2JS1GLzYlUSN4MkYnRjJGNUZpc0ZndEY8RjxGZHAtRi82JVEkZHgzRidGMkY1RjwtRmJ0NiUtRi82JVEjeDNGJ0YyRjVGaXNGZ3QvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRlx2LyUpYmV2ZWxsZWRHRkAtRiw2KEZhb0Zkby1GW3A2JC1GLDYoLUZlczYoLUYsNihGaXNGZHAtRltwNiQtRiw2Ji1GLDYkRmF0RjwtRjk2LVEiK0YnRjxGPkZBRkNGRUZHRklGS0ZZRmVuLUYsNiRGanRGPEY8RjxGX3BGYnBGPC1GLDYmRmJ1Rl9wRmJwRjxGZ3VGanVGXXZGX3ZGXXFGX3VGX3BGYnBGPEY8Rl9wRmJwRjxGZHBGX3VGPC1GLDYoRmFvRmRvLUZbcDYkLUYsNihGYXZGXXFGX3VGX3BGYnBGPEY8Rl9wRmJwRjxGW3MtRiM2JC1GLDYmLUYjNiRGX3UtRiw2KEZhb0Zkby1GW3A2JC1GLDYmRl91Rl9wRmJwRjxGPEZfcEZicEY8RmRwLUYvNiVRJGR4NEYnRjJGNUY8LUYsNihGYW9GZG8tRltwNiQtRiw2KEZkeEZdcUZqeEZfcEZicEY8RjxGX3BGYnBGPEZbcy1GIzYkLUYsNiYtRiM2JEZqeC1GLDYoRmFvRmRvLUZbcDYkLUYsNiZGanhGX3BGYnBGPEY8Rl9wRmJwRjxGZHBGX3VGPC1GLDYoRmFvRmRvLUZbcDYkLUYsNihGaXlGXXFGX3VGX3BGYnBGPEY8Rl9wRmJwRjxGPC1GLDYoLUYvNiVRJF9ER0YnRjJGNUZkby1GW3A2JC1GLDYmLUZbcDYmLUYsNigtRltwNiYtRiw2Ki1JI21zR0YkNiNRJ3RlbnNvckYnRl1xLUYvNiVRIk1GJ0YyRjVGXXEtRltwNiYtRiw2KC1GW3A2Ji1GLDYoLUZnW2w2I1EoY292X2Jhc0YnRl1xRmVcbEZfcEZicEY8RjwvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXXEtRltwNiYtRiw2Ji1GLzYjUSFGJ0ZfcEZicEY8RjxGaFxsRltdbEZfcEZicEY8RjxGaFxsRltdbEZfcEZicEY8RjxGaFxsRltdbEZdcS1GW3A2Ji1GLDYuLUZbcDYmLUYsNigtRltwNiYtRiw2KC1GanM2JEZpdUY8Rl1xRmFebEZfcEZicEY8RjxGaFxsRltdbEZdcS1GLDYlRlZGYV5sRjxGX3BGYnBGPEY8RmhcbEZbXWxGXXEtRltwNiYtRiw2KC1GW3A2Ji1GLDYoRmlzRl1xRmlzRl9wRmJwRjxGPEZoXGxGW11sRl1xRmNebEZfcEZicEY8RjxGaFxsRltdbEZdcS1GW3A2Ji1GLDYoLUZbcDYmLUYsNigtRmpzNiRRIjNGJ0Y8Rl1xRmVfbEZfcEZicEY8RjxGaFxsRltdbEZdcUZndkZfcEZicEY8RjxGaFxsRltdbEZdcS1GW3A2Ji1GLDYoLUZbcDYmLUYsNihGZV9sRl1xLUZqczYkUSI0RidGPEZfcEZicEY8RjxGaFxsRltdbEZdcUZhXmxGX3BGYnBGPEY8RmhcbEZbXWxGXXEtRltwNiYtRiw2KC1GW3A2Ji1GLDYoRmBgbEZdcUZlX2xGX3BGYnBGPEY8RmhcbEZbXWxGXXFGYV5sRl9wRmJwRjxGPEZoXGxGW11sRl9wRmJwRjxGPEZoXGxGW11sRl9wRmJwRjxGPEZoXGxGW11sRl9wRmJwRjxGPEZfcEZicEY8RjxGZXo=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSJnR0YoLUkqbWNvbXBsZXRlRzYkRiYvSSttb2R1bGVuYW1lR0YoRiQ2JC1JJW1yb3dHRjA2LC1JI21vR0YwNiNRKiZ1bWludXMwO0YoLUYvNiQtRjU2JS1GLzYkLUkjbWlHRjA2I1EkZHgxRigtSSZfSG9sZEdGMDYjNyMtRi82JEZBLUZGNiM3Iy1GLzYkRkEtRkY2IzcjLUkrX0RHcHJvZHVjdEdGKDYjSSRkeDFHNiMvSSdfbG9jYWxHRiZJMF9uMjM3NjU1MjUzMjQxNkdGKC1GODYjUTEmSW52aXNpYmxlVGltZXM7RihGQS1GRjYjNyMtRi82JC1GNTYlRk5GZW5GQS1GRjYjNyMtRlQ2JEZTRlYtRjg2I1EoJm1pbnVzO0YoLUYvNiQtRjU2JS1GLzYkLUZCNiNRJGR4MkYoLUZGNiM3Iy1GLzYkRl1wLUZGNiM3Iy1GLzYkRl1wLUZGNiM3Iy1GVDYjSSRkeDJHNiMvRllJMF9uMjM3ODgxMDMxOTM2MEdGKEZlbkZdcC1GRjYjNyMtRi82JC1GNTYlRmhwRmVuRl1wLUZGNiM3Iy1GVDYkRl1xRl9xLUY4NiNRJyZwbHVzO0YoLUYvNiQtRjU2JS1GLzYkLUkmbWZyYWNHRjA2JC1GNTYnLUkjbW5HRjA2I1EiMkYoRmVuLUkobWZlbmNlZEdGMDYjLUY1NiUtSSVtc3VwR0YwNiQtRkI2I1EjeDFGKEZdc0Zfci1GZ3M2JC1GQjYjUSN4MkYoRl1zRmVuLUZCNiNRJGR4M0YoLUZnczYkLUZCNiNRI3gzRihGXXMtRkY2IzcjLUYvNiRGaHItRkY2IzcjLUYvNiRGaHItRkY2IzcjLUZUNiQsJComSSN4M0dGJiEiIywmKiRJI3gxR0YmIiIjIiIiKiRJI3gyR0YmRl92RmB2RmB2Rl92SSRkeDNHNiMvRllJMF9uMjM3NjU2ODI3NzY5NkdGKEZlbkZhdC1GRjYjNyMtRi82JC1GNTYlRmF1RmVuRmF0LUZGNiM3Iy1GVDYkRmZ1RmN2Rl9yLUYvNiQtRjU2JS1GLzYkRmF0LUZGNiM3Iy1GLzYkRmF0LUZGNiM3Iy1GLzYkRmF0LUZGNiM3Iy1GVDYjRmN2RmVuLUZCNiNRJGR4NEYoLUZGNiM3Iy1GLzYkLUY1NiVGYXhGZW5GaHgtRkY2IzcjLUZUNiRGZnhJJGR4NEc2Iy9GWUkwX24yMzc2NjkyOTMyMzg0R0YoRl9yLUYvNiQtRjU2JS1GLzYkRmh4LUZGNiM3Iy1GLzYkRmh4LUZGNiM3Iy1GLzYkRmh4LUZGNiM3Iy1GVDYjRmd5RmVuRmF0LUZGNiM3Iy1GLzYkLUY1NiVGaXpGZW5GYXQtRkY2IzcjLUZUNiRGXltsRmN2LUZGNiM3Iy1JJF9ER0dGKDYjNyQ3JVEndGVuc29yRihJIk1HRig3JDckUShjb3ZfYmFzRihGaFxsNyI3JzckNyRGYHZGYHYhIiI3JDckRl92Rl92Rl1dbDckNyQiIiRGYl1sRmh1NyQ3JEZiXWwiIiVGYHY3JDckRmVdbEZiXWxGYHZGXlxs</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1321" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEjUEJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRImZGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJnRidGL0YyRjlGOS1GNjYtUSgmc3JhcnI7RidGOUY7Rj5GQEZCRkRGRkZIRmVuL0ZORmZuLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUZQNiQtRiM2Ji1GLDYlUSdleHBhbmRGJ0YvRjItRlA2JC1GIzYmLUYsNiVRJGFkZEYnRi9GMi1GUDYkLUYjNjAtRiw2JVElZGlmZkYnRi9GMi1GUDYkLUYjNihGVEZXLUYsNiVRInhGJ0YvRjItRjY2LVEnJnNwYXI7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSJpRidGL0YyRjlGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGZW5GX29GZXAtRlA2JC1GIzYoRmluRlctRiw2JVEicEYnRi9GMkZfcUZicUY5RjktRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZjci1GIzYoRmVwLUZQNiQtRiM2KEZpbkZXRlxxRl9xRmJxRjlGOUZlcUZlcC1GUDYkLUYjNihGVEZXRlxyRl9xRmJxRjlGOUY5RldGYnEtRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIxRidGOS1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSEZickZfby1GY3M2JFEiNEYnRjlGOUY5LyUrZXhlY3V0YWJsZUdGPUY5RjlGXHRGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGZW5GX28tRjY2LVEiI0YnRjlGO0Y+RkBGQkZERkZGSEZlbkZfby1GLDYlUTF+UG9pc3Nvbn5icmFja2V0RidGL0YyRlx0Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEjUEJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRImZGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJnRidGL0YyRjlGOS1GNjYtUSgmc3JhcnI7RidGOUY7Rj5GQEZCRkRGRkZIRmVuL0ZORmZuLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUZQNiQtRiM2Ji1GLDYlUSdleHBhbmRGJ0YvRjItRlA2JC1GIzYmLUYsNiVRJGFkZEYnRi9GMi1GUDYkLUYjNjAtRiw2JVElZGlmZkYnRi9GMi1GUDYkLUYjNihGVEZXLUYsNiVRInhGJ0YvRjItRjY2LVEnJnNwYXI7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSJpRidGL0YyRjlGOS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGZW5GX29GZXAtRlA2JC1GIzYoRmluRlctRiw2JVEicEYnRi9GMkZfcUZicUY5RjktRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZjci1GIzYoRmVwLUZQNiQtRiM2KEZpbkZXRlxxRl9xRmJxRjlGOUZlcUZlcC1GUDYkLUYjNihGVEZXRlxyRl9xRmJxRjlGOUY5RldGYnEtRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIxRidGOS1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSEZickZfby1GY3M2JFEiNEYnRjlGOUY5LyUrZXhlY3V0YWJsZUdGPUY5RjlGXHRGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGZW5GX28tRjY2LVEiI0YnRjlGO0Y+RkBGQkZERkZGSEZlbkZfby1GLDYlUTF+UG9pc3Nvbn5icmFja2V0RidGL0YyRlx0Rjk=</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1324" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEjeHZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSN4MUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRI3gyRidGL0YyRlItRiw2JVEjeDNGJ0YvRjJGUi1GLDYlUSN4NEYnRi9GMi1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEjeHZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSN4MUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRI3gyRidGL0YyRlItRiw2JVEjeDNGJ0YvRjJGUi1GLDYlUSN4NEYnRi9GMi1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1314" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEkZHh2RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEkZHgxRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEkZHgyRidGL0YyRlItRiw2JVEkZHgzRidGL0YyRlItRiw2JVEkZHg0RidGL0YyLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEkZHh2RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEkZHgxRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEkZHgyRidGL0YyRlItRiw2JVEkZHgzRidGL0YyRlItRiw2JVEkZHg0RidGL0YyLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1315" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYxLUkjbWlHRiQ2JVEiUEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRJGFkZEYnRi9GMi1GUzYkLUYjNi8tRlM2JC1GIzYnLUYsNiVRInBGJ0YvRjItRjY2LVEnJnNwYXI7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSJpRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZbcC1GLDYlUSRkeHZGJ0YvRjItRlM2Ji1GIzYlRmJvRmVvRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmpvL0ZOUSwwLjMzMzMzMzNlbUYnRmdvRmJvLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMUYnRjktRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRidGXHAtRmRxNiRRIjRGJ0Y5RmVvRjlGOUZlb0Y5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEiSEYnRi9GMkY1LUYsNiVRMENvbnRyYWN0SW5kaWNlc0YnRi9GMi1GUzYkLUYjNjItRiw2JVEuSW52ZXJzZU1ldHJpY0YnRi9GMi1GUzYkLUYjNiUtRiw2JVEiZ0YnRi9GMkZlb0Y5RjlGanBGZ29GK0Znby1GNjYtUSImRidGOUY7Rj5GQEZCRkRGRkZIRmpvRlxwLUYsNiVRInRGJ0YvRjJGZ29GK0ZqcEZnby1GUzYmLUYjNictRlM2Ji1GIzYnRmNxRmpwRmNxRmVvRjlGOUZkcEZncEZqcC1GUzYmLUYjNictRmRxNiRRIjJGJ0Y5RmpwRmh0RmVvRjlGOUZkcEZncEZlb0Y5RjlGZHBGZ3BGZ29GZW9GOUY5LUY2Ni1RIjtGJ0Y5RjtGXXFGQEZCRkRGRkZIRmpvRk1GZ28tRjY2LVEiI0YnRjlGO0Y+RkBGQkZERkZGSEZqb0ZccC1GLDYlUT5+SGFtaWx0b25pYW5+b2Z+R2VvZGVzaWN+Rmxvd0YnRi9GMkZlb0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYxLUkjbWlHRiQ2JVEiUEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJ2V2YWxER0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRJGFkZEYnRi9GMi1GUzYkLUYjNi8tRlM2JC1GIzYnLUYsNiVRInBGJ0YvRjItRjY2LVEnJnNwYXI7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSJpRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZbcC1GLDYlUSRkeHZGJ0YvRjItRlM2Ji1GIzYlRmJvRmVvRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmpvL0ZOUSwwLjMzMzMzMzNlbUYnRmdvRmJvLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMUYnRjktRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRidGXHAtRmRxNiRRIjRGJ0Y5RmVvRjlGOUZlb0Y5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEiSEYnRi9GMkY1LUYsNiVRMENvbnRyYWN0SW5kaWNlc0YnRi9GMi1GUzYkLUYjNjItRiw2JVEuSW52ZXJzZU1ldHJpY0YnRi9GMi1GUzYkLUYjNiUtRiw2JVEiZ0YnRi9GMkZlb0Y5RjlGanBGZ29GK0Znby1GNjYtUSImRidGOUY7Rj5GQEZCRkRGRkZIRmpvRlxwLUYsNiVRInRGJ0YvRjJGZ29GK0ZqcEZnby1GUzYmLUYjNictRlM2Ji1GIzYnRmNxRmpwRmNxRmVvRjlGOUZkcEZncEZqcC1GUzYmLUYjNictRmRxNiRRIjJGJ0Y5RmpwRmh0RmVvRjlGOUZkcEZncEZlb0Y5RjlGZHBGZ3BGZ29GZW9GOUY5LUY2Ni1RIjtGJ0Y5RjtGXXFGQEZCRkRGRkZIRmpvRk1GZ28tRjY2LVEiI0YnRjlGO0Y+RkBGQkZERkZGSEZqb0ZccC1GLDYlUT5+SGFtaWx0b25pYW5+b2Z+R2VvZGVzaWN+Rmxvd0YnRi9GMkZlb0Y5</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEiSEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRjY2LVEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORlMtSSZtZnJhY0dGJDYoLUYjNiwtRiM2Ji1JJW1zdXBHRiQ2JS1GLDYlUSNwMUYnRi9GMi1JI21uR0YkNiRRIjJGJ0Y5LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJy1GNjYtUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmdvLUZnbjYlLUYsNiVRI3gzRidGL0YyRlxvRmBvRjktRjY2LVEnJnBsdXM7RidGOUY7Rj5GQEZCRkRGRkZIRlJGVC1GIzYmLUZnbjYlLUYsNiVRI3AyRidGL0YyRlxvRmBvRmNvRmlvRjktRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSEZSRlQtRiM2KkZcb0Zjby1GLDYlUSNwM0YnRi9GMkZjby1GLDYlUSNwNEYnRi9GMkZjb0Zpb0Y5Rl5wLUYjNihGXG9GY28tRmduNiVGYHFGXG9GYG9GY28tRmduNiUtRiw2JVEjeDFGJ0YvRjJGXG9GYG9GOUZecC1GIzYoRlxvRmNvRmVxRmNvLUZnbjYlLUYsNiVRI3gyRidGL0YyRlxvRmBvRjlGOUZpby8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGaHIvJSliZXZlbGxlZEdGPUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSJIR0YoLCQqJiwsKiZJI3AxR0YoIiIjSSN4M0dGJkYzIiIiKiZJI3AyR0YoRjNGNEYzRjUqKEkjcDNHRihGNUkjcDRHRihGNUY0RjMhIiMqJkY6RjNJI3gxR0YmRjNGMyomRjpGM0kjeDJHRiZGM0YzRjVGNEY7ISIiNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1340" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1339" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Font bold="true">Preliminary procedures:</Font></Text-field><Text-field style="Text" layout="Normal">These procedures simplify the implementation of algorithm 2.
</Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1322" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY7LUkjbWlHRiQ2JVEmRGlmZkpGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSJ+RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkwtRjY2LVEqJmNvbG9uZXE7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjI3Nzc3NzhlbUYnL0ZORlMtRjY2L1ElcHJvY0YnLyUlYm9sZEdGMS9GM1ElYm9sZEYnLyUrZm9udHdlaWdodEdGZW5GO0Y+RkBGQkZERkZGSEZKRk0tSShtZmVuY2VkR0YkNiQtRiM2KS1GLDYlUSJmRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGSi9GTlEsMC4zMzMzMzMzZW1GJ0Y1LUYsNiVRIkpGJ0YvRjItRjY2LVEtJlByb3BvcnRpb247RidGOUY7Rj5GQEZCRkRGRkZIRlJGVC1GLDYlUSVsaXN0RidGL0YyRjlGOUY1LUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRW3F+VGhpc35wcm9jZWR1cmV+Y29tcHV0ZXN+dGhlfmhpZ2hlcn5vcmRlcn5wYXJ0aWFsfm9mfmF+ZnVuY3Rpb25+YWNjb3JkaW5nfnRvfnRoZX5tdWx0aS1pbmRleH5KLn5GJ0YvRjItSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGTC8lJmRlcHRoR0ZqcC8lKmxpbmVicmVha0dRKG5ld2xpbmVGJ0Y1RjVGNUY1RjUtRiw2JVElZGlmZkYnRi9GMi1GaW42JC1GIzY8Rl1vRmBvRjUtRiw2JVEjeDFGJ0YvRjItRjY2LVEiJEYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GZm8tRmluNiYtRiM2JC1JI21uR0YkNiRRIjFGJ0Y5RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zgb0Y1LUYsNiVRI3gyRidGL0YyRlxyRmZvLUZpbjYmLUYjNiQtRmRyNiRRIjJGJ0Y5RjlGOUZnckZqckZgb0Y1LUYsNiVRI3gzRidGL0YyRlxyRmZvLUZpbjYmLUYjNiQtRmRyNiRRIjNGJ0Y5RjlGOUZnckZqckZgb0Y1LUYsNiVRI3g0RidGL0YyRlxyRmZvLUZpbjYmLUYjNiQtRmRyNiRRIjRGJ0Y5RjlGOUZnckZqckY5RjktRjY2LVEiO0YnRjlGO0Zjb0ZARkJGREZGRkhGSkZURjVGZXAtRjY2L1EkZW5kRidGWEZaRmZuRjtGPkZARkJGREZGRkhGSkZNRjVGVS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRlJGVC8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY7LUkjbWlHRiQ2JVEmRGlmZkpGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSJ+RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkwtRjY2LVEqJmNvbG9uZXE7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjI3Nzc3NzhlbUYnL0ZORlMtRjY2L1ElcHJvY0YnLyUlYm9sZEdGMS9GM1ElYm9sZEYnLyUrZm9udHdlaWdodEdGZW5GO0Y+RkBGQkZERkZGSEZKRk0tSShtZmVuY2VkR0YkNiQtRiM2KS1GLDYlUSJmRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGSi9GTlEsMC4zMzMzMzMzZW1GJ0Y1LUYsNiVRIkpGJ0YvRjItRjY2LVEtJlByb3BvcnRpb247RidGOUY7Rj5GQEZCRkRGRkZIRlJGVC1GLDYlUSVsaXN0RidGL0YyRjlGOUY1LUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRW3F+VGhpc35wcm9jZWR1cmV+Y29tcHV0ZXN+dGhlfmhpZ2hlcn5vcmRlcn5wYXJ0aWFsfm9mfmF+ZnVuY3Rpb25+YWNjb3JkaW5nfnRvfnRoZX5tdWx0aS1pbmRleH5KLn5GJ0YvRjItSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGTC8lJmRlcHRoR0ZqcC8lKmxpbmVicmVha0dRKG5ld2xpbmVGJ0Y1RjVGNUY1RjUtRiw2JVElZGlmZkYnRi9GMi1GaW42JC1GIzY8Rl1vRmBvRjUtRiw2JVEjeDFGJ0YvRjItRjY2LVEiJEYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GZm8tRmluNiYtRiM2JC1JI21uR0YkNiRRIjFGJ0Y5RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zgb0Y1LUYsNiVRI3gyRidGL0YyRlxyRmZvLUZpbjYmLUYjNiQtRmRyNiRRIjJGJ0Y5RjlGOUZnckZqckZgb0Y1LUYsNiVRI3gzRidGL0YyRlxyRmZvLUZpbjYmLUYjNiQtRmRyNiRRIjNGJ0Y5RjlGOUZnckZqckZgb0Y1LUYsNiVRI3g0RidGL0YyRlxyRmZvLUZpbjYmLUYjNiQtRmRyNiRRIjRGJ0Y5RjlGOUZnckZqckY5RjktRjY2LVEiO0YnRjlGO0Zjb0ZARkJGREZGRkhGSkZURjVGZXAtRjY2L1EkZW5kRidGWEZaRmZuRjtGPkZARkJGREZGRkhGSkZNRjVGVS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRlJGVC8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1319" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1366" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1383" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Note that there are (4 + d -1 choose d) coefficient functions for a polynomial in momenta of degree d.</Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1536" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY9LUkjbWlHRiQ2JVElZmFjdEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUY2Ni9RJXByb2NGJy8lJWJvbGRHRjEvRjNRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRlVGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZZLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVEiTEYnRi9GMi1GNjYtUS0mUHJvcG9ydGlvbjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRJWxpc3RGJ0YvRjJGOUY5LUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGWEZaLUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGWEZaLUYsNiVRTH5jb21wdXRlc350aGV+ZmFjdG9yaWFsfm9mfmF+bXVsdGktaW5kZXh+TC5GJ0YvRjItSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGWS8lJmRlcHRoR0ZhcC8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GZm42JC1GIzYmRmpuLUZmbjYmLUYjNiQtSSNtbkdGJDYkUSIxRidGOUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiIUYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4xMTExMTExZW1GJy9GTkZfckY5RjktRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIRlhGWkZjby1GZm42JC1GIzYmRmpuLUZmbjYmLUYjNiQtRmJxNiRRIjJGJ0Y5RjlGOUZlcUZocUZbckY5RjlGYXJGY28tRmZuNiQtRiM2JkZqbi1GZm42Ji1GIzYkLUZicTYkUSIzRidGOUY5RjlGZXFGaHFGW3JGOUY5RmFyRmNvLUZmbjYkLUYjNiZGam4tRmZuNiYtRiM2JC1GYnE2JFEiNEYnRjlGOUY5RmVxRmhxRltyRjlGOUZjb0ZccC1GNjYvUSRlbmRGJ0ZSRlRGVkY7Rj5GQEZCRkRGRkZIRlhGWkZjb0ZPLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmNvLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY9LUkjbWlHRiQ2JVElZmFjdEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUY2Ni9RJXByb2NGJy8lJWJvbGRHRjEvRjNRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRlVGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZZLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVEiTEYnRi9GMi1GNjYtUS0mUHJvcG9ydGlvbjtGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRJWxpc3RGJ0YvRjJGOUY5LUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGWEZaLUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGWEZaLUYsNiVRTH5jb21wdXRlc350aGV+ZmFjdG9yaWFsfm9mfmF+bXVsdGktaW5kZXh+TC5GJ0YvRjItSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGWS8lJmRlcHRoR0ZhcC8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GZm42JC1GIzYmRmpuLUZmbjYmLUYjNiQtSSNtbkdGJDYkUSIxRidGOUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiIUYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4xMTExMTExZW1GJy9GTkZfckY5RjktRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIRlhGWkZjby1GZm42JC1GIzYmRmpuLUZmbjYmLUYjNiQtRmJxNiRRIjJGJ0Y5RjlGOUZlcUZocUZbckY5RjlGYXJGY28tRmZuNiQtRiM2JkZqbi1GZm42Ji1GIzYkLUZicTYkUSIzRidGOUY5RjlGZXFGaHFGW3JGOUY5RmFyRmNvLUZmbjYkLUYjNiZGam4tRmZuNiYtRiM2JC1GYnE2JFEiNEYnRjlGOUY5RmVxRmhxRltyRjlGOUZjb0ZccC1GNjYvUSRlbmRGJ0ZSRlRGVkY7Rj5GQEZCRkRGRkZIRlhGWkZjb0ZPLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmNvLyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1548" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1546" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1558" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1559" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Implementing algorithm 2 in Maple:</Font></Text-field><Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1538" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1541" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Generating the relevant jet variables:</Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1550" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZicC1JI21pR0YkNiVRKGpldHZhcnNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GNjYvUSVwcm9jRicvJSVib2xkR0YxL0YzUSVib2xkRicvJStmb250d2VpZ2h0R0ZVRjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GWS1JKG1mZW5jZWRHRiQ2JC1GIzYpLUYsNiVRImFGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZYL0ZOUSwwLjMzMzMzMzNlbUYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGWEZaLUYsNiVRIk1GJ0YvRjItRjY2LVEtJlByb3BvcnRpb247RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUShpbnRlZ2VyRidGL0YyRjlGOUZjby1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRlhGWi1GLDYlUWdvflRoaXN+cHJvY2VkdXJlfmNvbXB1dGVzfm9mfmZ1bmN0aW9ufmNfQSh4KX50aGV+amV0fnZhcmlhYmxlc351cH50b35vcmRlcn5NLkYnRi9GMi1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0ZZLyUmZGVwdGhHRmpwLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUY2Ni9RJmxvY2FsRidGUkZURlZGO0Y+RkBGQkZERkZGSEZYRlpGY28tRiw2JVEjbGlGJ0YvRjJGXW8tRiw2JVEickYnRi9GMkZdby1GLDYlUSJqRidGL0YyRl1vRmNvLUYsNiVRImJGJ0YvRjItRjY2LVEiO0YnRjlGO0Zgb0ZARkJGREZGRkhGWEZNRmNvRmVwRl5yRjVGam5GYXJGZXBGZXFGNUZjby1GZm42Ji1GIzYmLUYsNiVRImNGJ0YvRjItRmZuNiYtRiM2KC1GLDYlUShtdWx0aW5kRidGL0YyLUZmbjYkLUYjNiQtSSNtbkdGJDYkUSIwRidGOUY5RjktRmZuNiYtRiM2JC1GZ3M2JFEiMUYnRjlGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl1vRl5yRjlGOUZhdEZkdC8lK2V4ZWN1dGFibGVHRj1GOUY5L0ZidFEifGZyRicvRmV0USJ8aHJGJ0ZhckZlcEZocUY1RmZvRmFyRmNvRmVwLUY2Ni9RJGZvckYnRlJGVEZWRjtGPkZARkJGREZGRkhGWEZaRmNvRltyRmNvLUY2Ni9RJWZyb21GJ0ZSRlRGVkY7Rj5GQEZCRkRGRkZIRlhGWkZjb0ZedEZjby1GNjYvUSN0b0YnRlJGVEZWRjtGPkZARkJGREZGRkhGWEZaRmNvRmNvRmhxRmNvLUY2Ni9RI2RvRidGUkZURlZGO0Y+RkBGQkZERkZGSEZYRlpGYXJGZXBGY29GY29GY29GY29GY29GZXFGNUZlcUZjby1GNjYvUSZ1bmlvbkYnRlJGVEZWRjtGPkZARkJGREZGRkhGWEZaRmNvLUZmbjYmLUYjNiYtRiw2JVEkc2VxRidGL0YyLUZmbjYkLUYjNi4tRiw2I1EhRictRiM2JUZoci1GZm42Ji1GIzYoRl9zLUZmbjYkLUYjNiRGW3JGOUY5LUZmbjYmLUYjNiQtRiw2JVEiaUYnRi9GMkY5RjlGYXRGZHRGXW9GXnJGOUY5RmF0RmR0RjlGXW9GY29GaHdGY28tRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GXnQtRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRidGWi1GLDYlUSVub3BzRidGL0YyLUZmbjYkLUYjNiVGX3NGYHdGOUY5RjlGOUZndEY5RjlGaXRGW3VGYXJGY29GY29GY29GZXAtRjY2L1EkZW5kRidGUkZURlZGO0Y+RkBGQkZERkZGSEZYRlpGY29GZnVGYXJGZXAtRjY2L1EncmV0dXJuRidGUkZURlZGO0Y+RkBGQkZERkZGSEZYRlotRmZuNiQtRiM2JEZlcUY5RjlGZ3ZGZXBGanhGY29GTy1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZndEY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZicC1JI21pR0YkNiVRKGpldHZhcnNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GNjYvUSVwcm9jRicvJSVib2xkR0YxL0YzUSVib2xkRicvJStmb250d2VpZ2h0R0ZVRjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GWS1JKG1mZW5jZWRHRiQ2JC1GIzYpLUYsNiVRImFGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZYL0ZOUSwwLjMzMzMzMzNlbUYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGWEZaLUYsNiVRIk1GJ0YvRjItRjY2LVEtJlByb3BvcnRpb247RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUShpbnRlZ2VyRidGL0YyRjlGOUZjby1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRlhGWi1GLDYlUWdvflRoaXN+cHJvY2VkdXJlfmNvbXB1dGVzfm9mfmZ1bmN0aW9ufmNfQSh4KX50aGV+amV0fnZhcmlhYmxlc351cH50b35vcmRlcn5NLkYnRi9GMi1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0ZZLyUmZGVwdGhHRmpwLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUY2Ni9RJmxvY2FsRidGUkZURlZGO0Y+RkBGQkZERkZGSEZYRlpGY28tRiw2JVEjbGlGJ0YvRjJGXW8tRiw2JVEickYnRi9GMkZdby1GLDYlUSJqRidGL0YyRl1vRmNvLUYsNiVRImJGJ0YvRjItRjY2LVEiO0YnRjlGO0Zgb0ZARkJGREZGRkhGWEZNRmNvRmVwRl5yRjVGam5GYXJGZXBGZXFGNUZjby1GZm42Ji1GIzYmLUYsNiVRImNGJ0YvRjItRmZuNiYtRiM2KC1GLDYlUShtdWx0aW5kRidGL0YyLUZmbjYkLUYjNiQtSSNtbkdGJDYkUSIwRidGOUY5RjktRmZuNiYtRiM2JC1GZ3M2JFEiMUYnRjlGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl1vRl5yRjlGOUZhdEZkdC8lK2V4ZWN1dGFibGVHRj1GOUY5L0ZidFEifGZyRicvRmV0USJ8aHJGJ0ZhckZlcEZocUY1RmZvRmFyRmNvRmVwLUY2Ni9RJGZvckYnRlJGVEZWRjtGPkZARkJGREZGRkhGWEZaRmNvRltyRmNvLUY2Ni9RJWZyb21GJ0ZSRlRGVkY7Rj5GQEZCRkRGRkZIRlhGWkZjb0ZedEZjby1GNjYvUSN0b0YnRlJGVEZWRjtGPkZARkJGREZGRkhGWEZaRmNvRmNvRmhxRmNvLUY2Ni9RI2RvRidGUkZURlZGO0Y+RkBGQkZERkZGSEZYRlpGYXJGZXBGY29GY29GY29GY29GY29GZXFGNUZlcUZjby1GNjYvUSZ1bmlvbkYnRlJGVEZWRjtGPkZARkJGREZGRkhGWEZaRmNvLUZmbjYmLUYjNiYtRiw2JVEkc2VxRidGL0YyLUZmbjYkLUYjNi4tRiw2I1EhRictRiM2JUZoci1GZm42Ji1GIzYoRl9zLUZmbjYkLUYjNiRGW3JGOUY5LUZmbjYmLUYjNiQtRiw2JVEiaUYnRi9GMkY5RjlGYXRGZHRGXW9GXnJGOUY5RmF0RmR0RjlGXW9GY29GaHdGY28tRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GXnQtRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRidGWi1GLDYlUSVub3BzRidGL0YyLUZmbjYkLUYjNiVGX3NGYHdGOUY5RjlGOUZndEY5RjlGaXRGW3VGYXJGY29GY29GY29GZXAtRjY2L1EkZW5kRidGUkZURlZGO0Y+RkBGQkZERkZGSEZYRlpGY29GZnVGYXJGZXAtRjY2L1EncmV0dXJuRidGUkZURlZGO0Y+RkBGQkZERkZGSEZYRlotRmZuNiQtRiM2JEZlcUY5RjlGZ3ZGZXBGanhGY29GTy1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZndEY5</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1551" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1742" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Extracting the coefficients of Taylor polynomials up to order k. </Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1573" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1434" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1595" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Step 2: Obtaining the truncated linear integrals</Font></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1592" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElSWxpbkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRMnRheWxvcnBvbHltb21lbnRhRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNictSSNtbkdGJDYkUSIzRidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUZYNiRRIjFGJ0Y5LyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GYG9GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElSWxpbkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRMnRheWxvcnBvbHltb21lbnRhRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNictSSNtbkdGJDYkUSIzRidGOS1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUZYNiRRIjFGJ0Y5LyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GYG9GOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1438" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjRTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYlLUYsNiVRJ2NvZWZmc0YnRi9GMi1GUDYkLUYjNigtRiw2JVEnZXhwYW5kRidGL0YyLUZQNiQtRiM2JS1GLDYlUSNQQkYnRi9GMi1GUDYkLUYjNictRiw2JVElSWxpbkYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGam8vRk5GW3AtRiw2JVEiSEYnRi9GMkY5RjlGOUY5RmZvRl5wLUZQNiYtRiM2Ki1GLDYlUSNwMUYnRi9GMkZmby1GLDYlUSNwMkYnRi9GMkZmby1GLDYlUSNwM0YnRi9GMkZmby1GLDYlUSNwNEYnRi9GMkY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGOUY5RjlGOS9GZnFRInxmckYnL0ZpcVEifGhyRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjRTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYlLUYsNiVRJ2NvZWZmc0YnRi9GMi1GUDYkLUYjNigtRiw2JVEnZXhwYW5kRidGL0YyLUZQNiQtRiM2JS1GLDYlUSNQQkYnRi9GMi1GUDYkLUYjNictRiw2JVElSWxpbkYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGam8vRk5GW3AtRiw2JVEiSEYnRi9GMkY5RjlGOUY5RmZvRl5wLUZQNiYtRiM2Ki1GLDYlUSNwMUYnRi9GMkZmby1GLDYlUSNwMkYnRi9GMkZmby1GLDYlUSNwM0YnRi9GMkZmby1GLDYlUSNwNEYnRi9GMkY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGOUY5RjlGOS9GZnFRInxmckYnL0ZpcVEifGhyRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1440" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElc3lzMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRK3RheXN5c2VxbnNGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Jy1GLDYlUSNFMUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUkjbW5HRiQ2JFEiMkYnRjkvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZgb0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElc3lzMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRK3RheXN5c2VxbnNGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Jy1GLDYlUSNFMUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUkjbW5HRiQ2JFEiMkYnRjkvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZgb0Y5</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1587" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElc2x2MUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJnNvbHZlRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiktRiw2JVElc3lzMUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGaG4vRk5GaW4tRiw2JVEramV0dmFyc2FsbEYnRi9GMi1GUzYkLUYjNictSSNtbkdGJDYkUSIzRidGOUZaLUZobzYkUSIxRidGOS8lK2V4ZWN1dGFibGVHRj1GOUY5Rl5wRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZecEY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElc2x2MUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJnNvbHZlRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiktRiw2JVElc3lzMUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGaG4vRk5GaW4tRiw2JVEramV0dmFyc2FsbEYnRi9GMi1GUzYkLUYjNictSSNtbkdGJDYkUSIzRidGOUZaLUZobzYkUSIxRidGOS8lK2V4ZWN1dGFibGVHRj1GOUY5Rl5wRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZecEY5</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1589" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1590" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZbcS1JI21pR0YkNiVRK2NvdW50ZXJsaW5GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JI21uR0YkNiRRIjBGJ0Y5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHUSYwLjBlbUYnLyUmZGVwdGhHRmVuLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUY2Ni9RJGZvckYnLyUlYm9sZEdGMS9GM1ElYm9sZEYnLyUrZm9udHdlaWdodEdGZG9GO0Y+RkBGQkZERkZGSC9GS0Zobi9GTkZobi1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmdvRmhvLUYsNiVRImlGJ0YvRjJGaW8tRjY2L1ElZnJvbUYnRmFvRmNvRmVvRjtGPkZARkJGREZGRkhGZ29GaG9GaW8tRlA2JFEiMUYnRjlGaW8tRjY2L1EjdG9GJ0Zhb0Zjb0Zlb0Y7Rj5GQEZCRkRGRkZIRmdvRmhvRmlvLUYsNiVRJW5vcHNGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JC1GLDYlUSVzbHYxRidGL0YyRjlGOUZpby1GNjYvUSNkb0YnRmFvRmNvRmVvRjtGPkZARkJGREZGRkhGZ29GaG8tRjY2LVEiO0YnRjlGOy9GP0YxRkBGQkZERkZGSEZnb0ZNLUZXNiZGWUZmbkZpbi9GXG9RJWF1dG9GJ0ZWRmlvRmlvRmlvRmlvRmlvRmlvRmlvRmlvRmlvRmlvRmlvLUY2Ni9RI2lmRidGYW9GY29GZW9GO0Y+RkBGQkZERkZGSEZnb0Zob0Zpby1GLDYlUSRsaHNGJ0YvRjItRlxxNiQtRiM2JUZgcS1GXHE2Ji1GIzYkRlxwRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Y5RjktRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEkcmhzRidGL0YyRmRyLUY2Ni9RJXRoZW5GJ0Zhb0Zjb0Zlb0Y7Rj5GQEZCRkRGRkZIRmdvRmhvRmZxRmlvRmlvLUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGZ29GaG8tRiw2JVFecH5jaGVja2luZ35mb3J+ZnJlZX52YXJpYWJsZXMsfmkuZS4sfnRoZX52YXJpYWJsZXN+dGhhdH5zcGFufnRoZX5zb2x1dGlvbn5zZXR+c2x2MS5zRidGL0YyRlZGaW9GaW9GaW9GaW9GaW9GaW9GaW9GaW9GaW9GaW9GK0Y1RitGaW8tRjY2LVEiK0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZldEZpb0ZicEZmcUZWRmlvRmlvRmlvRmlvRmlvRmlvRmlvRmlvRmlvRmlvLUY2Ni9RJGVuZEYnRmFvRmNvRmVvRjtGPkZARkJGREZGRkhGZ29GaG9GaW9GXnJGZnFGVkZndEZpb0ZjcUZmcUZpb0ZWRmlvLUYsNiVRJnByaW50RidGL0YyLUZccTYkLUYjNiVGKy8lK2V4ZWN1dGFibGVHRj1GOUY5RmlvRlt0LUYsNiVRYm9+VGhlcmV+YXJlfjd+ZnJlZX52YXJpYWJsZXMsfnRoZXNlfmNvcnJlc3BvbmR+dG9+dGhlfjd+S2lsbGluZ352ZWN0b3JzLkYnRi9GMkZhdUY5</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiN0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIo</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1604" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZdcC1JI21pR0YkNiVRJmxpc3QxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2JC1GLDYjUSFGJ0Y5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdRJjAuMGVtRicvJSZkZXB0aEdGX28vJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRjY2L1EkZm9yRicvJSVib2xkR0YxL0YzUSVib2xkRicvJStmb250d2VpZ2h0R0ZecEY7Rj5GQEZCRkRGRkZIL0ZLRmJvL0ZORmJvLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGYXBGYnAtRiw2JVEiaUYnRi9GMkZjcC1GNjYvUSVmcm9tRidGW3BGXXBGX3BGO0Y+RkBGQkZERkZGSEZhcEZicEZjcC1JI21uR0YkNiRRIjFGJ0Y5RmNwLUY2Ni9RI3RvRidGW3BGXXBGX3BGO0Y+RkBGQkZERkZGSEZhcEZicEZjcC1GLDYlUSVub3BzRidGL0YyLUZQNiQtRiM2JC1GLDYlUSVzbHYxRidGL0YyRjlGOUZjcC1GNjYvUSNkb0YnRltwRl1wRl9wRjtGPkZARkJGREZGRkhGYXBGYnAtRjY2LVEiO0YnRjlGOy9GP0YxRkBGQkZERkZGSEZhcEZNLUZbbzYmRl1vRmBvRmNvL0Zmb1ElYXV0b0YnRmpuRmNwRmNwRmNwRmNwRmNwRmNwRmNwRmNwRmNwRmNwRmNwLUY2Ni9RI2lmRidGW3BGXXBGX3BGO0Y+RkBGQkZERkZGSEZhcEZicEZjcC1GLDYlUSRsaHNGJ0YvRjItRlA2JC1GIzYlRmpxLUZQNiYtRiM2JEZmcEY5RjlGV0ZaRjlGOS1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSRyaHNGJ0YvRjJGXnMtRjY2L1EldGhlbkYnRltwRl1wRl9wRjtGPkZARkJGREZGRkhGYXBGYnBGYHJGY3BGam5GY3BGY3BGY3BGY3BGY3BGY3BGY3BGY3BGY3BGY3BGK0Y1LUZQNiYtRiM2KS1GLDYlUSNvcEYnRi9GMi1GUDYkLUYjNiRGK0Y5RjktRjY2LVEiLEYnRjlGO0ZjckZARkJGREZGRkhGYXAvRk5RLDAuMzMzMzMzM2VtRidGY3BGW3NGXnNGOUY5RldGWkZgckZqbkZjcEZjcEZjcEZjcEZjcEZjcEZjcEZjcEZjcEZjcC1GNjYvUSRlbmRGJ0ZbcEZdcEZfcEY7Rj5GQEZCRkRGRkZIRmFwRmJwRmNwRmhyRmByRmpuRl91RmNwRl1yRmByRmNwLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZdcC1JI21pR0YkNiVRJmxpc3QxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2JC1GLDYjUSFGJ0Y5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdRJjAuMGVtRicvJSZkZXB0aEdGX28vJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRjY2L1EkZm9yRicvJSVib2xkR0YxL0YzUSVib2xkRicvJStmb250d2VpZ2h0R0ZecEY7Rj5GQEZCRkRGRkZIL0ZLRmJvL0ZORmJvLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGYXBGYnAtRiw2JVEiaUYnRi9GMkZjcC1GNjYvUSVmcm9tRidGW3BGXXBGX3BGO0Y+RkBGQkZERkZGSEZhcEZicEZjcC1JI21uR0YkNiRRIjFGJ0Y5RmNwLUY2Ni9RI3RvRidGW3BGXXBGX3BGO0Y+RkBGQkZERkZGSEZhcEZicEZjcC1GLDYlUSVub3BzRidGL0YyLUZQNiQtRiM2JC1GLDYlUSVzbHYxRidGL0YyRjlGOUZjcC1GNjYvUSNkb0YnRltwRl1wRl9wRjtGPkZARkJGREZGRkhGYXBGYnAtRjY2LVEiO0YnRjlGOy9GP0YxRkBGQkZERkZGSEZhcEZNLUZbbzYmRl1vRmBvRmNvL0Zmb1ElYXV0b0YnRmpuRmNwRmNwRmNwRmNwRmNwRmNwRmNwRmNwRmNwRmNwRmNwLUY2Ni9RI2lmRidGW3BGXXBGX3BGO0Y+RkBGQkZERkZGSEZhcEZicEZjcC1GLDYlUSRsaHNGJ0YvRjItRlA2JC1GIzYlRmpxLUZQNiYtRiM2JEZmcEY5RjlGV0ZaRjlGOS1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSRyaHNGJ0YvRjJGXnMtRjY2L1EldGhlbkYnRltwRl1wRl9wRjtGPkZARkJGREZGRkhGYXBGYnBGYHJGY3BGam5GY3BGY3BGY3BGY3BGY3BGY3BGY3BGY3BGY3BGY3BGK0Y1LUZQNiYtRiM2KS1GLDYlUSNvcEYnRi9GMi1GUDYkLUYjNiRGK0Y5RjktRjY2LVEiLEYnRjlGO0ZjckZARkJGREZGRkhGYXAvRk5RLDAuMzMzMzMzM2VtRidGY3BGW3NGXnNGOUY5RldGWkZgckZqbkZjcEZjcEZjcEZjcEZjcEZjcEZjcEZjcEZjcEZjcC1GNjYvUSRlbmRGJ0ZbcEZdcEZfcEY7Rj5GQEZCRkRGRkZIRmFwRmJwRmNwRmhyRmByRmpuRl91RmNwRl1yRmByRmNwLyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1659" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1657" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEndHJJbGluRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVElc29ydEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYrLUYsNiVRJWV2YWxGJ0YvRjItRlM2JC1GIzYnLUYsNiVRJUlsaW5GJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRl9vL0ZORmBvLUYsNiVRJXNsdjFGJ0YvRjJGOUY5RltvRmNvLUYsNiVRJm9yZGVyRidGL0YyLUY2Ni1RKSZlcXVhbHM7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSVwbGV4RidGL0YyLUZTNiQtRiM2Ki1GLDYlUSNwMUYnRi9GMkZbby1GLDYlUSNwMkYnRi9GMkZbby1GLDYlUSNwM0YnRi9GMkZbby1GLDYlUSNwNEYnRi9GMkY5RjlGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEndHJJbGluRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVElc29ydEYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYrLUYsNiVRJWV2YWxGJ0YvRjItRlM2JC1GIzYnLUYsNiVRJUlsaW5GJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRl9vL0ZORmBvLUYsNiVRJXNsdjFGJ0YvRjJGOUY5RltvRmNvLUYsNiVRJm9yZGVyRidGL0YyLUY2Ni1RKSZlcXVhbHM7RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSVwbGV4RidGL0YyLUZTNiQtRiM2Ki1GLDYlUSNwMUYnRi9GMkZbby1GLDYlUSNwMkYnRi9GMkZbby1GLDYlUSNwM0YnRi9GMkZbby1GLDYlUSNwNEYnRi9GMkY5RjlGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1770" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1779" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1786" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1606" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Step 2: Obtaining the truncated quadratic integrals</Font></Text-field><Text-field style="Text" bold="true" layout="Normal"></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L1637" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEmSXF1YWRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUTJ0YXlsb3Jwb2x5bW9tZW50YUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUkjbW5HRiQ2JFEiNkYnRjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GWDYkUSIyRidGOS8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmBvRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEmSXF1YWRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUTJ0YXlsb3Jwb2x5bW9tZW50YUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUkjbW5HRiQ2JFEiNkYnRjktRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GWDYkUSIyRidGOS8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmBvRjk=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1635" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjRTJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYlLUYsNiVRJ2NvZWZmc0YnRi9GMi1GUDYkLUYjNigtRiw2JVEnZXhwYW5kRidGL0YyLUZQNiQtRiM2JS1GLDYlUSNQQkYnRi9GMi1GUDYkLUYjNictRiw2JVEmSXF1YWRGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmpvL0ZORltwLUYsNiVRIkhGJ0YvRjJGOUY5RjlGOUZmb0ZecC1GUDYmLUYjNiotRiw2JVEjcDFGJ0YvRjJGZm8tRiw2JVEjcDJGJ0YvRjJGZm8tRiw2JVEjcDNGJ0YvRjJGZm8tRiw2JVEjcDRGJ0YvRjJGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRjlGOUY5RjkvRmZxUSJ8ZnJGJy9GaXFRInxockYnLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjRTJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYlLUYsNiVRJ2NvZWZmc0YnRi9GMi1GUDYkLUYjNigtRiw2JVEnZXhwYW5kRidGL0YyLUZQNiQtRiM2JS1GLDYlUSNQQkYnRi9GMi1GUDYkLUYjNictRiw2JVEmSXF1YWRGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmpvL0ZORltwLUYsNiVRIkhGJ0YvRjJGOUY5RjlGOUZmb0ZecC1GUDYmLUYjNiotRiw2JVEjcDFGJ0YvRjJGZm8tRiw2JVEjcDJGJ0YvRjJGZm8tRiw2JVEjcDNGJ0YvRjJGZm8tRiw2JVEjcDRGJ0YvRjJGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRjlGOUY5RjkvRmZxUSJ8ZnJGJy9GaXFRInxockYnLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L1639" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElc3lzMkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRK3RheXN5c2VxbnNGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Jy1GLDYlUSNFMkYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUkjbW5HRiQ2JFEiNUYnRjkvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZgb0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElc3lzMkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRK3RheXN5c2VxbnNGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Jy1GLDYlUSNFMkYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUkjbW5HRiQ2JFEiNUYnRjkvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZgb0Y5</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1638" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElc2x2MkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJnNvbHZlRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiktRiw2JVElc3lzMkYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGaG4vRk5GaW4tRiw2JVEramV0dmFyc2FsbEYnRi9GMi1GUzYkLUYjNictSSNtbkdGJDYkUSI2RidGOUZaLUZobzYkUSIyRidGOS8lK2V4ZWN1dGFibGVHRj1GOUY5Rl5wRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZecEY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElc2x2MkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJnNvbHZlRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiktRiw2JVElc3lzMkYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGaG4vRk5GaW4tRiw2JVEramV0dmFyc2FsbEYnRi9GMi1GUzYkLUYjNictSSNtbkdGJDYkUSI2RidGOUZaLUZobzYkUSIyRidGOS8lK2V4ZWN1dGFibGVHRj1GOUY5Rl5wRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZecEY5</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L1642" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZncC1JI21pR0YkNiVRLGNvdW50ZXJxdWFkRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSSNtbkdGJDYkUSIwRidGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR1EmMC4wZW1GJy8lJmRlcHRoR0Zlbi8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GNjYvUSRmb3JGJy8lJWJvbGRHRjEvRjNRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRmRvRjtGPkZARkJGREZGRkgvRktGaG4vRk5GaG4tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZnb0Zoby1GLDYlUSJpRidGL0YyRmlvLUY2Ni9RJWZyb21GJ0Zhb0Zjb0Zlb0Y7Rj5GQEZCRkRGRkZIRmdvRmhvRmlvLUZQNiRRIjFGJ0Y5RmlvLUY2Ni9RI3RvRidGYW9GY29GZW9GO0Y+RkBGQkZERkZGSEZnb0Zob0Zpby1GLDYlUSVub3BzRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVElc2x2MkYnRi9GMkY5RjlGaW8tRjY2L1EjZG9GJ0Zhb0Zjb0Zlb0Y7Rj5GQEZCRkRGRkZIRmdvRmhvLUY2Ni1RIjtGJ0Y5RjsvRj9GMUZARkJGREZGRkhGZ29GTS1GVzYmRllGZm5GaW4vRlxvUSVhdXRvRidGVkZpb0Zpb0Zpb0Zpb0Zpb0Zpb0Zpb0Zpb0Zpb0Zpb0Zpby1GNjYvUSNpZkYnRmFvRmNvRmVvRjtGPkZARkJGREZGRkhGZ29GaG9GaW8tRiw2JVEkbGhzRidGL0YyLUZccTYkLUYjNiVGYHEtRlxxNiYtRiM2JEZccEY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGOUY5LUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRJHJoc0YnRi9GMkZkci1GNjYvUSV0aGVuRidGYW9GY29GZW9GO0Y+RkBGQkZERkZGSEZnb0Zob0ZmcUZpb0ZWRmlvRmlvRmlvRmlvRmlvRmlvRmlvRmlvRmlvRmlvRitGNUYrRmlvLUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GX3RGaW9GYnBGZnFGVkZpb0Zpb0Zpb0Zpb0Zpb0Zpb0Zpb0Zpb0Zpb0Zpby1GNjYvUSRlbmRGJ0Zhb0Zjb0Zlb0Y7Rj5GQEZCRkRGRkZIRmdvRmhvRmlvRl5yRmZxRlZGYXRGaW9GY3FGZnFGaW9GVi1GLDYlUSZwcmludEYnRi9GMi1GXHE2JC1GIzYlRisvJStleGVjdXRhYmxlR0Y9RjlGOUZpby1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRmdvRmhvLUYsNiVRWn5UaGVyZX5hcmV+Mjh+ZnJlZX52YXJpYWJsZXMsfmkuZS4sfjI4fktpbGxpbmd+Mi10ZW5zb3JzLkYnRi9GMkZbdUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZncC1JI21pR0YkNiVRLGNvdW50ZXJxdWFkRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSSNtbkdGJDYkUSIwRidGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR1EmMC4wZW1GJy8lJmRlcHRoR0Zlbi8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GNjYvUSRmb3JGJy8lJWJvbGRHRjEvRjNRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRmRvRjtGPkZARkJGREZGRkgvRktGaG4vRk5GaG4tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSEZnb0Zoby1GLDYlUSJpRidGL0YyRmlvLUY2Ni9RJWZyb21GJ0Zhb0Zjb0Zlb0Y7Rj5GQEZCRkRGRkZIRmdvRmhvRmlvLUZQNiRRIjFGJ0Y5RmlvLUY2Ni9RI3RvRidGYW9GY29GZW9GO0Y+RkBGQkZERkZGSEZnb0Zob0Zpby1GLDYlUSVub3BzRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiQtRiw2JVElc2x2MkYnRi9GMkY5RjlGaW8tRjY2L1EjZG9GJ0Zhb0Zjb0Zlb0Y7Rj5GQEZCRkRGRkZIRmdvRmhvLUY2Ni1RIjtGJ0Y5RjsvRj9GMUZARkJGREZGRkhGZ29GTS1GVzYmRllGZm5GaW4vRlxvUSVhdXRvRidGVkZpb0Zpb0Zpb0Zpb0Zpb0Zpb0Zpb0Zpb0Zpb0Zpb0Zpby1GNjYvUSNpZkYnRmFvRmNvRmVvRjtGPkZARkJGREZGRkhGZ29GaG9GaW8tRiw2JVEkbGhzRidGL0YyLUZccTYkLUYjNiVGYHEtRlxxNiYtRiM2JEZccEY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGOUY5LUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRJHJoc0YnRi9GMkZkci1GNjYvUSV0aGVuRidGYW9GY29GZW9GO0Y+RkBGQkZERkZGSEZnb0Zob0ZmcUZpb0ZWRmlvRmlvRmlvRmlvRmlvRmlvRmlvRmlvRmlvRmlvRitGNUYrRmlvLUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GX3RGaW9GYnBGZnFGVkZpb0Zpb0Zpb0Zpb0Zpb0Zpb0Zpb0Zpb0Zpb0Zpby1GNjYvUSRlbmRGJ0Zhb0Zjb0Zlb0Y7Rj5GQEZCRkRGRkZIRmdvRmhvRmlvRl5yRmZxRlZGYXRGaW9GY3FGZnFGaW9GVi1GLDYlUSZwcmludEYnRi9GMi1GXHE2JC1GIzYlRisvJStleGVjdXRhYmxlR0Y9RjlGOUZpby1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRmdvRmhvLUYsNiVRWn5UaGVyZX5hcmV+Mjh+ZnJlZX52YXJpYWJsZXMsfmkuZS4sfjI4fktpbGxpbmd+Mi10ZW5zb3JzLkYnRi9GMkZbdUY5</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEjMjhGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">IiNH</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1719" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZdcC1JI21pR0YkNiVRJmxpc3QyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2JC1GLDYjUSFGJ0Y5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdRJjAuMGVtRicvJSZkZXB0aEdGX28vJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRjY2L1EkZm9yRicvJSVib2xkR0YxL0YzUSVib2xkRicvJStmb250d2VpZ2h0R0ZecEY7Rj5GQEZCRkRGRkZIL0ZLRmJvL0ZORmJvLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGYXBGYnAtRiw2JVEiaUYnRi9GMkZjcC1GNjYvUSVmcm9tRidGW3BGXXBGX3BGO0Y+RkBGQkZERkZGSEZhcEZicEZjcC1JI21uR0YkNiRRIjFGJ0Y5RmNwLUY2Ni9RI3RvRidGW3BGXXBGX3BGO0Y+RkBGQkZERkZGSEZhcEZicEZjcC1GLDYlUSVub3BzRidGL0YyLUZQNiQtRiM2JC1GLDYlUSVzbHYyRidGL0YyRjlGOUZjcC1GNjYvUSNkb0YnRltwRl1wRl9wRjtGPkZARkJGREZGRkhGYXBGYnAtRjY2LVEiO0YnRjlGOy9GP0YxRkBGQkZERkZGSEZhcEZNLUZbbzYmRl1vRmBvRmNvL0Zmb1ElYXV0b0YnRmpuRmNwRmNwRmNwRmNwRmNwRmNwRmNwRmNwRmNwRmNwRmNwLUY2Ni9RI2lmRidGW3BGXXBGX3BGO0Y+RkBGQkZERkZGSEZhcEZicEZjcC1GLDYlUSRsaHNGJ0YvRjItRlA2JC1GIzYlRmpxLUZQNiYtRiM2JEZmcEY5RjlGV0ZaRjlGOS1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSRyaHNGJ0YvRjJGXnMtRjY2L1EldGhlbkYnRltwRl1wRl9wRjtGPkZARkJGREZGRkhGYXBGYnBGYHJGY3BGam5GY3BGY3BGY3BGY3BGY3BGY3BGY3BGY3BGY3BGY3BGK0Y1LUZQNiYtRiM2KS1GLDYlUSNvcEYnRi9GMi1GUDYkLUYjNiRGK0Y5RjktRjY2LVEiLEYnRjlGO0ZjckZARkJGREZGRkhGYXAvRk5RLDAuMzMzMzMzM2VtRidGY3BGW3NGXnNGOUY5RldGWkZgckZqbkZjcEZjcEZjcEZjcEZjcEZjcEZjcEZjcEZjcEZjcC1GNjYvUSRlbmRGJ0ZbcEZdcEZfcEY7Rj5GQEZCRkRGRkZIRmFwRmJwRmNwRmhyRmByRmpuRl91RmNwRl1yRmByRmNwLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZdcC1JI21pR0YkNiVRJmxpc3QyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2JC1GLDYjUSFGJ0Y5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdRJjAuMGVtRicvJSZkZXB0aEdGX28vJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRjY2L1EkZm9yRicvJSVib2xkR0YxL0YzUSVib2xkRicvJStmb250d2VpZ2h0R0ZecEY7Rj5GQEZCRkRGRkZIL0ZLRmJvL0ZORmJvLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGYXBGYnAtRiw2JVEiaUYnRi9GMkZjcC1GNjYvUSVmcm9tRidGW3BGXXBGX3BGO0Y+RkBGQkZERkZGSEZhcEZicEZjcC1JI21uR0YkNiRRIjFGJ0Y5RmNwLUY2Ni9RI3RvRidGW3BGXXBGX3BGO0Y+RkBGQkZERkZGSEZhcEZicEZjcC1GLDYlUSVub3BzRidGL0YyLUZQNiQtRiM2JC1GLDYlUSVzbHYyRidGL0YyRjlGOUZjcC1GNjYvUSNkb0YnRltwRl1wRl9wRjtGPkZARkJGREZGRkhGYXBGYnAtRjY2LVEiO0YnRjlGOy9GP0YxRkBGQkZERkZGSEZhcEZNLUZbbzYmRl1vRmBvRmNvL0Zmb1ElYXV0b0YnRmpuRmNwRmNwRmNwRmNwRmNwRmNwRmNwRmNwRmNwRmNwRmNwLUY2Ni9RI2lmRidGW3BGXXBGX3BGO0Y+RkBGQkZERkZGSEZhcEZicEZjcC1GLDYlUSRsaHNGJ0YvRjItRlA2JC1GIzYlRmpxLUZQNiYtRiM2JEZmcEY5RjlGV0ZaRjlGOS1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSRyaHNGJ0YvRjJGXnMtRjY2L1EldGhlbkYnRltwRl1wRl9wRjtGPkZARkJGREZGRkhGYXBGYnBGYHJGY3BGam5GY3BGY3BGY3BGY3BGY3BGY3BGY3BGY3BGY3BGY3BGK0Y1LUZQNiYtRiM2KS1GLDYlUSNvcEYnRi9GMi1GUDYkLUYjNiRGK0Y5RjktRjY2LVEiLEYnRjlGO0ZjckZARkJGREZGRkhGYXAvRk5RLDAuMzMzMzMzM2VtRidGY3BGW3NGXnNGOUY5RldGWkZgckZqbkZjcEZjcEZjcEZjcEZjcEZjcEZjcEZjcEZjcEZjcC1GNjYvUSRlbmRGJ0ZbcEZdcEZfcEY7Rj5GQEZCRkRGRkZIRmFwRmJwRmNwRmhyRmByRmpuRl91RmNwRl1yRmByRmNwLyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1716" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEodHJJcXVhZEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJXNvcnRGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ky1GLDYlUSVldmFsRidGL0YyLUZTNiQtRiM2Jy1GLDYlUSZJcXVhZEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGX28vRk5GYG8tRiw2JVElc2x2MkYnRi9GMkY5RjlGW29GY28tRiw2JVEmb3JkZXJGJ0YvRjItRjY2LVEpJmVxdWFscztGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRJXBsZXhGJ0YvRjItRlM2JC1GIzYqLUYsNiVRI3AxRidGL0YyRltvLUYsNiVRI3AyRidGL0YyRltvLUYsNiVRI3AzRidGL0YyRltvLUYsNiVRI3A0RidGL0YyRjlGOUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEodHJJcXVhZEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJXNvcnRGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ky1GLDYlUSVldmFsRidGL0YyLUZTNiQtRiM2Jy1GLDYlUSZJcXVhZEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGX28vRk5GYG8tRiw2JVElc2x2MkYnRi9GMkY5RjlGW29GY28tRiw2JVEmb3JkZXJGJ0YvRjItRjY2LVEpJmVxdWFscztGJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRJXBsZXhGJ0YvRjItRlM2JC1GIzYqLUYsNiVRI3AxRidGL0YyRltvLUYsNiVRI3AyRidGL0YyRltvLUYsNiVRI3AzRidGL0YyRltvLUYsNiVRI3A0RidGL0YyRjlGOUY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1682" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZhby1JI21pR0YkNiVRI0syRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2JC1GLDYjUSFGJ0Y5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdRJjAuMGVtRicvJSZkZXB0aEdGX28vJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRltvNiZGXW9GYG9GY28vRmZvUSVhdXRvRictRjY2L1EkZm9yRicvJSVib2xkR0YxL0YzUSVib2xkRicvJStmb250d2VpZ2h0R0ZicEY7Rj5GQEZCRkRGRkZIL0ZLRmJvL0ZORmJvLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGZXBGZnAtRiw2JVEiaUYnRi9GMkZncC1GNjYvUSVmcm9tRidGX3BGYXBGY3BGO0Y+RkBGQkZERkZGSEZlcEZmcEZncC1JI21uR0YkNiRRIjFGJ0Y5RmdwLUY2Ni9RI3RvRidGX3BGYXBGY3BGO0Y+RkBGQkZERkZGSEZlcEZmcEZncC1GLDYlUSVub3BzRidGL0YyLUZQNiQtRiM2JC1GLDYlUSZsaXN0MkYnRi9GMkY5RjlGZ3AtRjY2L1EjZG9GJ0ZfcEZhcEZjcEY7Rj5GQEZCRkRGRkZIRmVwRmZwRmduRmpuRmdwRmdwRmdwRmdwRmdwRmdwLUYsNiVRKWxpc3QybW9kRidGL0YyRjUtRiw2JVEnc3Vic29wRidGL0YyLUZQNiQtRiM2KUZqcC1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1GLDYlUSVOVUxMRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGZXAvRk5RLDAuMzMzMzMzM2VtRidGZ3BGXnJGOUY5RmduRmdwLUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGZXBGZnAtRiw2JVFOflRoaXN+bGluZX5yZW1vdmVzfnRoZX5pJ3RofmVsZW1lbnR+b2Z+bGlzdDEuRidGL0YyRmpuRmdwRmdwRmdwRmdwRmdwLUYsNiVRIlFGJ0YvRjJGNUZncC1GLDYlUSVldmFsRidGL0YyLUZQNiQtRiM2Jy1GLDYlUSh0cklxdWFkRidGL0YyRmRzRmdwLUZQNiYtRiM2LUZeci1GUDYmLUYjNiRGanBGOUY5RldGWkZncEZec0ZncEZgcUZkc0ZncC1GLDYlUSRzZXFGJ0YvRjItRlA2JC1GIzYuRmRyRmF1Rl5zLUZhcTYkUSIwRidGOUZkc0ZncEZqcEZec0ZgcS1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJ0ZmcC1GUDYkLUYjNidGZ3FGanEtRjY2LVEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSEZidi9GTkZjdkZgcUY5RjlGOUY5RjlGOUZXRlpGOUY5RmduRmpuRmdwRmdwRmdwRmdwRmdwRmdwRitGNS1GUDYmLUYjNigtRiw2JVEjb3BGJ0YvRjItRlA2JC1GIzYkRitGOUY5RmRzRmdwRmB0RjlGOUZXRlotRjY2LVEiO0YnRjlGO0Znc0ZARkJGREZGRkhGZXBGTUZncEZncEZqcy1GLDYlUU9+V2V+Z2VuZXJhdGV+YWxsfnRydW5jYXRlZH5xdWFkcmF0aWN+aW50ZWdyYWxzRidGL0YyRmpuLUY2Ni9RJGVuZEYnRl9wRmFwRmNwRjtGPkZARkJGREZGRkhGZXBGZnBGZ3BGYXJGZ25GOQ==</Equation><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1633" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1634" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Relations among the Killing 1-tensors</Font></Text-field><Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1746" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Step 3:</Font></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L1697" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEjVDFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYlLUYsNiVRJ2NvZWZmc0YnRi9GMi1GUDYkLUYjNigtRiw2JVEnZXhwYW5kRidGL0YyLUZQNiQtRiM2JS1GUDYkLUYjNiUtRiw2JVEkYWRkRidGL0YyLUZQNiQtRiM2K0Zgby1GUDYkLUYjNjYtRiw2JVEiY0YnRi9GMi1GUDYmLUYjNiYtRiw2JVEibEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRIm1GJ0YvRjJGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGaXAvRk5GanBGZnEtRiw2JVEjSzFGJ0YvRjItRlA2Ji1GIzYkRmJwRjlGOUZgcUZjcUZmcS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGaXBGaXFGZnFGanEtRlA2Ji1GIzYkRl1xRjlGOUZgcUZjcUZlcEZmcUZmcUZdcS1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZicC1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJ0ZpcS1JI21uR0YkNiRRIjdGJ0Y5RjlGOUZlcEZicEZoci1GYXM2JFEiMUYnRjlGW3NGYHNGOUY5RjlGOS1GLDYjUSFGJ0Y5RjlGZXBGZnEtRlA2Ji1GIzYqLUYsNiVRI3AxRidGL0YyRmVwLUYsNiVRI3AyRidGL0YyRmVwLUYsNiVRI3AzRidGL0YyRmVwLUYsNiVRI3A0RidGL0YyRjlGOUZgcUZjcUY5RjlGOUY5L0ZhcVEifGZyRicvRmRxUSJ8aHJGJy1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZmcUZmcS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEjVDFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYlLUYsNiVRJ2NvZWZmc0YnRi9GMi1GUDYkLUYjNigtRiw2JVEnZXhwYW5kRidGL0YyLUZQNiQtRiM2JS1GUDYkLUYjNiUtRiw2JVEkYWRkRidGL0YyLUZQNiQtRiM2K0Zgby1GUDYkLUYjNjYtRiw2JVEiY0YnRi9GMi1GUDYmLUYjNiYtRiw2JVEibEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRIm1GJ0YvRjJGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGaXAvRk5GanBGZnEtRiw2JVEjSzFGJ0YvRjItRlA2Ji1GIzYkRmJwRjlGOUZgcUZjcUZmcS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGaXBGaXFGZnFGanEtRlA2Ji1GIzYkRl1xRjlGOUZgcUZjcUZlcEZmcUZmcUZdcS1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZicC1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJ0ZpcS1JI21uR0YkNiRRIjdGJ0Y5RjlGOUZlcEZicEZoci1GYXM2JFEiMUYnRjlGW3NGYHNGOUY5RjlGOS1GLDYjUSFGJ0Y5RjlGZXBGZnEtRlA2Ji1GIzYqLUYsNiVRI3AxRidGL0YyRmVwLUYsNiVRI3AyRidGL0YyRmVwLUYsNiVRI3AzRidGL0YyRmVwLUYsNiVRI3A0RidGL0YyRjlGOUZgcUZjcUY5RjlGOUY5L0ZhcVEifGZyRicvRmRxUSJ8aHJGJy1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZmcUZmcS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1699" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVEjUzFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYlLUYsNiVRJHNlcUYnRi9GMi1GUDYkLUYjNiwtRiw2JVEnZXhwYW5kRidGL0YyLUZQNiQtRiM2JS1GLDYlUSlzaW1wbGlmeUYnRi9GMi1GUDYkLUYjNiYtRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZnb0Zlbi1GUDYkLUYjNiUtRiw2JVEobXRheWxvckYnRi9GMi1GUDYkLUYjNistRiw2JVEjVDFGJ0YvRjItRlA2Ji1GIzYkLUYsNiVRImlGJ0YvRjJGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmNvRmNvLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGZm8vRk5RLDAuMzMzMzMzM2VtRictRlA2Ji1GIzYyLUYsNiVRI3gxRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMUYnRjlGZHEtRiw2JVEjeDJGJ0YvRjJGYXItRmVyNiRRIjJGJ0Y5RmRxLUYsNiVRI3gzRidGL0YyRmFyRmRyRmRxLUYsNiVRI3g0RidGL0YyRmFyLUZlcjYkUSI0RidGOUY5RjlGXnFGYXFGZHEtRmVyNiRRIjNGJ0Y5RjlGOUY5RjlGOUY5RjlGOUZkcUZbcUZhckZkci1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJ0Zoby1GLDYlUSVub3BzRidGL0YyLUZQNiQtRiM2JEZkcEY5RjlGOUY5RjlGOS9GX3FRInxmckYnL0ZicVEifGhyRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GY28tRjY2LVEiI0YnRjlGO0Y+RkBGQkZERkZGSEZmb0Zoby1GLDYlUTB+ZDF+K35kMn49fjIufn5GJ0YvRjItRiw2I1EhRicvJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVEjUzFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYlLUYsNiVRJHNlcUYnRi9GMi1GUDYkLUYjNiwtRiw2JVEnZXhwYW5kRidGL0YyLUZQNiQtRiM2JS1GLDYlUSlzaW1wbGlmeUYnRi9GMi1GUDYkLUYjNiYtRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZnb0Zlbi1GUDYkLUYjNiUtRiw2JVEobXRheWxvckYnRi9GMi1GUDYkLUYjNistRiw2JVEjVDFGJ0YvRjItRlA2Ji1GIzYkLUYsNiVRImlGJ0YvRjJGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmNvRmNvLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGZm8vRk5RLDAuMzMzMzMzM2VtRictRlA2Ji1GIzYyLUYsNiVRI3gxRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMUYnRjlGZHEtRiw2JVEjeDJGJ0YvRjJGYXItRmVyNiRRIjJGJ0Y5RmRxLUYsNiVRI3gzRidGL0YyRmFyRmRyRmRxLUYsNiVRI3g0RidGL0YyRmFyLUZlcjYkUSI0RidGOUY5RjlGXnFGYXFGZHEtRmVyNiRRIjNGJ0Y5RjlGOUY5RjlGOUY5RjlGOUZkcUZbcUZhckZkci1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJ0Zoby1GLDYlUSVub3BzRidGL0YyLUZQNiQtRiM2JEZkcEY5RjlGOUY5RjlGOS9GX3FRInxmckYnL0ZicVEifGhyRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GY28tRjY2LVEiI0YnRjlGO0Y+RkBGQkZERkZGSEZmb0Zoby1GLDYlUTB+ZDF+K35kMn49fjIufn5GJ0YvRjItRiw2I1EhRicvJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1747" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Step 4: </Font></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1696" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEmUzFzeXNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSRtYXBGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ky1GLDYlUSN5eUYnRi9GMi1GNjYtUSgmc3JhcnI7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmhuLUYsNiVRJ2NvZWZmc0YnRi9GMi1GUzYkLUYjNihGVy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmduL0ZOUSwwLjMzMzMzMzNlbUYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGZ25GaW4tRlM2Ji1GIzYrLUYsNiVRI3gxRidGL0YyRmFvLUYsNiVRI3gyRidGL0YyRmFvLUYsNiVRI3gzRidGL0YyRmFvLUYsNiVRI3g0RidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGanBGOUY5RmFvRmdvLUYsNiVRI1MxRidGL0YyRmpwRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZqcEY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEmUzFzeXNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSRtYXBGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ky1GLDYlUSN5eUYnRi9GMi1GNjYtUSgmc3JhcnI7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmhuLUYsNiVRJ2NvZWZmc0YnRi9GMi1GUzYkLUYjNihGVy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmduL0ZOUSwwLjMzMzMzMzNlbUYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGZ25GaW4tRlM2Ji1GIzYrLUYsNiVRI3gxRidGL0YyRmFvLUYsNiVRI3gyRidGL0YyRmFvLUYsNiVRI3gzRidGL0YyRmFvLUYsNiVRI3g0RidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGanBGOUY5RmFvRmdvLUYsNiVRI1MxRidGL0YyRmpwRjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZqcEY5</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1695" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElc29sMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJnNvbHZlRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2JVEmUzFzeXNGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOUZaRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElc29sMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJnNvbHZlRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2JVEmUzFzeXNGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOUZaRjk=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSVzb2wxR0YoPD4vJkkiY0dGKDYkIiIiRjMiIiEvJkYxNiRGMyIiI0Y0LyZGMTYkRjMiIiRGNC8mRjE2JEYzIiIlRjQvJkYxNiRGMyIiJkY0LyZGMTYkRjMiIidGRi8mRjE2JEYzIiIoRjQvJkYxNiRGOEY4RjQvJkYxNiRGOEY8RjQvJkYxNiRGOEZARjQvJkYxNiRGOEZELCRGRiEiIi8mRjE2JEY4RkhGNC8mRjE2JEY4RkxGNC8mRjE2JEY8RjxGNC8mRjE2JEY8RkBGNC8mRjE2JEY8RkRGNC8mRjE2JEY8RkhGNC8mRjE2JEY8RkxGNC8mRjE2JEZARkBGNC8mRjE2JEZARkRGNC8mRjE2JEZARkhGNC8mRjE2JEZARkxGWS8mRjE2JEZERkRGNC8mRjE2JEZERkhGNC8mRjE2JEZERkxGNC8mRjE2JEZIRkhGNC8mRjE2JEZIRkxGNC8mRjE2JEZMRkxGNDcjRi4=</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1752" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Step 5:</Font></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1694" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZRLUkjbWlHRiQ2JVEnY291bnQxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSSNtbkdGJDYkUSIwRidGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR1EmMC4wZW1GJy8lJmRlcHRoR0Zlbi8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GVzYmRllGZm5GaW4vRlxvUSVhdXRvRictRjY2L1EkZm9yRicvJSVib2xkR0YxL0YzUSVib2xkRicvJStmb250d2VpZ2h0R0Zob0Y7Rj5GQEZCRkRGRkZIL0ZLRmhuL0ZORmhuLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGW3BGXHAtRiw2JVEiaUYnRi9GMkZdcC1GNjYvUSN0b0YnRmVvRmdvRmlvRjtGPkZARkJGREZGRkhGW3BGXHBGXXAtRiw2JVElbm9wc0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYkLUYsNiVRJXNvbDFGJ0YvRjJGOUY5Rl1wLUY2Ni9RI2RvRidGZW9GZ29GaW9GO0Y+RkBGQkZERkZGSEZbcEZccEZdcC1GNjYvUSNpZkYnRmVvRmdvRmlvRjtGPkZARkJGREZGRkhGW3BGXHBGXXAtRiw2JVEkbGhzRidGL0YyLUZqcDYkLUYjNiVGXnEtRmpwNiYtRiM2JEZgcEY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGOUY5LUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRJHJoc0YnRi9GMkZqcUZdcC1GNjYvUSV0aGVuRidGZW9GZ29GaW9GO0Y+RkBGQkZERkZGSEZbcEZccEZdcEYrRjVGKy1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmVzRl1wLUZQNiRRIjFGJ0Y5RlNGXXBGXXAtRjY2L1EkZW5kRidGZW9GZ29GaW9GO0Y+RkBGQkZERkZGSEZbcEZccEZdcEZkcUZTRl1wRmpzRl1wRmFxRlMvJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZRLUkjbWlHRiQ2JVEnY291bnQxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSSNtbkdGJDYkUSIwRidGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR1EmMC4wZW1GJy8lJmRlcHRoR0Zlbi8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GVzYmRllGZm5GaW4vRlxvUSVhdXRvRictRjY2L1EkZm9yRicvJSVib2xkR0YxL0YzUSVib2xkRicvJStmb250d2VpZ2h0R0Zob0Y7Rj5GQEZCRkRGRkZIL0ZLRmhuL0ZORmhuLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGW3BGXHAtRiw2JVEiaUYnRi9GMkZdcC1GNjYvUSN0b0YnRmVvRmdvRmlvRjtGPkZARkJGREZGRkhGW3BGXHBGXXAtRiw2JVElbm9wc0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYkLUYsNiVRJXNvbDFGJ0YvRjJGOUY5Rl1wLUY2Ni9RI2RvRidGZW9GZ29GaW9GO0Y+RkBGQkZERkZGSEZbcEZccEZdcC1GNjYvUSNpZkYnRmVvRmdvRmlvRjtGPkZARkJGREZGRkhGW3BGXHBGXXAtRiw2JVEkbGhzRidGL0YyLUZqcDYkLUYjNiVGXnEtRmpwNiYtRiM2JEZgcEY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGOUY5LUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRJHJoc0YnRi9GMkZqcUZdcC1GNjYvUSV0aGVuRidGZW9GZ29GaW9GO0Y+RkBGQkZERkZGSEZbcEZccEZdcEYrRjVGKy1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmVzRl1wLUZQNiRRIjFGJ0Y5RlNGXXBGXXAtRjY2L1EkZW5kRidGZW9GZ29GaW9GO0Y+RkBGQkZERkZGSEZbcEZccEZdcEZkcUZTRl1wRmpzRl1wRmFxRlMvJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L1609" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEmcHJpbnRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSdjb3VudDFGJ0YvRjIvJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GM1Enbm9ybWFsRidGQC1JI21vR0YkNi1RIn5GJ0ZALyUmZmVuY2VHRj8vJSpzZXBhcmF0b3JHRj8vJSlzdHJldGNoeUdGPy8lKnN5bW1ldHJpY0dGPy8lKGxhcmdlb3BHRj8vJS5tb3ZhYmxlbGltaXRzR0Y/LyUnYWNjZW50R0Y/LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGVkZCLUZDNi1RIiNGJ0ZARkZGSEZKRkxGTkZQRlJGVEZXLUYsNiVRUX5XZX5maW5kfjF+cmVsYXRpb25+YW1vbmd+dGhlfktpbGxpbmd+MS10ZW5zb3JzLkYnRi9GMkY9RkA=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEmcHJpbnRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSdjb3VudDFGJ0YvRjIvJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GM1Enbm9ybWFsRidGQC1JI21vR0YkNi1RIn5GJ0ZALyUmZmVuY2VHRj8vJSpzZXBhcmF0b3JHRj8vJSlzdHJldGNoeUdGPy8lKnN5bW1ldHJpY0dGPy8lKGxhcmdlb3BHRj8vJS5tb3ZhYmxlbGltaXRzR0Y/LyUnYWNjZW50R0Y/LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGVkZCLUZDNi1RIiNGJ0ZARkZGSEZKRkxGTkZQRlJGVEZXLUYsNiVRUX5XZX5maW5kfjF+cmVsYXRpb25+YW1vbmd+dGhlfktpbGxpbmd+MS10ZW5zb3JzLkYnRi9GMkY9RkA=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIi</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1740" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true" italic="true">Ireducibility of the Hamiltonian:</Font></Text-field><Text-field style="Text" bold="true" layout="Normal"></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1736" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjSENGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYlLUYsNiVRJ2NvZWZmc0YnRi9GMi1GUDYkLUYjNigtRiw2JVEnZXhwYW5kRidGL0YyLUZQNiQtRiM2JS1GUDYkLUYjNiUtRiw2JVEkYWRkRidGL0YyLUZQNiQtRiM2K0Zgby1GUDYkLUYjNjktRiw2JVEiSEYnRi9GMi1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmJwLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZocEZecC1GLDYlUSJjRidGL0YyLUZQNiYtRiM2Ji1GLDYlUSJsRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGYXAvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEibUYnRi9GMkY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXnAtRiw2JVEjSzFGJ0YvRjItRlA2Ji1GIzYkRmFxRjlGOUZdckZgckZecC1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGYXBGY3BGXnBGY3ItRlA2Ji1GIzYkRmpxRjlGOUZdckZgckZkcUZecEZecEZqcS1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZhcS1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSEZncEZjcC1JI21uR0YkNiRRIjdGJ0Y5RjlGOUZkcUZhcUZhcy1GaHM2JFEiMUYnRjlGZHNGZ3NGOUY5RjlGOS1GLDYjUSFGJ0Y5RjlGZHFGXnAtRlA2Ji1GIzYqLUYsNiVRI3AxRidGL0YyRmRxLUYsNiVRI3AyRidGL0YyRmRxLUYsNiVRI3AzRidGL0YyRmRxLUYsNiVRI3A0RidGL0YyRjlGOUZdckZgckY5RjlGOUY5L0ZeclEifGZyRicvRmFyUSJ8aHJGJy1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjSENGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYlLUYsNiVRJ2NvZWZmc0YnRi9GMi1GUDYkLUYjNigtRiw2JVEnZXhwYW5kRidGL0YyLUZQNiQtRiM2JS1GUDYkLUYjNiUtRiw2JVEkYWRkRidGL0YyLUZQNiQtRiM2K0Zgby1GUDYkLUYjNjktRiw2JVEiSEYnRi9GMi1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmJwLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZocEZecC1GLDYlUSJjRidGL0YyLUZQNiYtRiM2Ji1GLDYlUSJsRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGYXAvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEibUYnRi9GMkY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGXnAtRiw2JVEjSzFGJ0YvRjItRlA2Ji1GIzYkRmFxRjlGOUZdckZgckZecC1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGYXBGY3BGXnBGY3ItRlA2Ji1GIzYkRmpxRjlGOUZdckZgckZkcUZecEZecEZqcS1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZhcS1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSEZncEZjcC1JI21uR0YkNiRRIjdGJ0Y5RjlGOUZkcUZhcUZhcy1GaHM2JFEiMUYnRjlGZHNGZ3NGOUY5RjlGOS1GLDYjUSFGJ0Y5RjlGZHFGXnAtRlA2Ji1GIzYqLUYsNiVRI3AxRidGL0YyRmRxLUYsNiVRI3AyRidGL0YyRmRxLUYsNiVRI3AzRidGL0YyRmRxLUYsNiVRI3A0RidGL0YyRjlGOUZdckZgckY5RjlGOUY5L0ZeclEifGZyRicvRmFyUSJ8aHJGJy1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1738" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkU0hDRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2JS1GLDYlUSRzZXFGJ0YvRjItRlA2JC1GIzYtLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GaW4tRiw2JVEnZXhwYW5kRidGL0YyLUZQNiQtRiM2JS1GLDYlUSlzaW1wbGlmeUYnRi9GMi1GUDYkLUYjNiVGW28tRlA2JC1GIzYlLUYsNiVRKG10YXlsb3JGJ0YvRjItRlA2JC1GIzYrLUYsNiVRI0hDRidGL0YyLUZQNiYtRiM2JC1GLDYlUSJpRidGL0YyRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZlbkZlbi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmhuL0ZOUSwwLjMzMzMzMzNlbUYnLUZQNiYtRiM2Mi1GLDYlUSN4MUYnRi9GMi1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JI21uR0YkNiRRIjFGJ0Y5RmRxLUYsNiVRI3gyRidGL0YyRmFyLUZlcjYkUSIyRidGOUZkcS1GLDYlUSN4M0YnRi9GMkZhckZkckZkcS1GLDYlUSN4NEYnRi9GMkZhci1GZXI2JFEiNEYnRjlGOUY5Rl5xRmFxRmRxLUZlcjYkUSIzRidGOUY5RjlGOUY5RjlGOUY5RjlGZHFGW3FGYXJGZHItRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRidGam4tRiw2JVElbm9wc0YnRi9GMi1GUDYkLUYjNiRGZHBGOUY5RjlGOUY5RjkvRl9xUSJ8ZnJGJy9GYnFRInxockYnLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmVuLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkU0hDRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2JS1GLDYlUSRzZXFGJ0YvRjItRlA2JC1GIzYtLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GaW4tRiw2JVEnZXhwYW5kRidGL0YyLUZQNiQtRiM2JS1GLDYlUSlzaW1wbGlmeUYnRi9GMi1GUDYkLUYjNiVGW28tRlA2JC1GIzYlLUYsNiVRKG10YXlsb3JGJ0YvRjItRlA2JC1GIzYrLUYsNiVRI0hDRidGL0YyLUZQNiYtRiM2JC1GLDYlUSJpRidGL0YyRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0ZlbkZlbi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmhuL0ZOUSwwLjMzMzMzMzNlbUYnLUZQNiYtRiM2Mi1GLDYlUSN4MUYnRi9GMi1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JI21uR0YkNiRRIjFGJ0Y5RmRxLUYsNiVRI3gyRidGL0YyRmFyLUZlcjYkUSIyRidGOUZkcS1GLDYlUSN4M0YnRi9GMkZhckZkckZkcS1GLDYlUSN4NEYnRi9GMkZhci1GZXI2JFEiNEYnRjlGOUY5Rl5xRmFxRmRxLUZlcjYkUSIzRidGOUY5RjlGOUY5RjlGOUY5RjlGZHFGW3FGYXJGZHItRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRidGam4tRiw2JVElbm9wc0YnRi9GMi1GUDYkLUYjNiRGZHBGOUY5RjlGOUY5RjkvRl9xUSJ8ZnJGJy9GYnFRInxockYnLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmVuLyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1739" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEmSENzeXNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSRtYXBGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ky1GLDYlUSN5eUYnRi9GMi1GNjYtUSgmc3JhcnI7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmhuLUYsNiVRJ2NvZWZmc0YnRi9GMi1GUzYkLUYjNihGVy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmduL0ZOUSwwLjMzMzMzMzNlbUYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGZ25GaW4tRlM2Ji1GIzYrLUYsNiVRI3gxRidGL0YyRmFvLUYsNiVRI3gyRidGL0YyRmFvLUYsNiVRI3gzRidGL0YyRmFvLUYsNiVRI3g0RidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGanBGOUY5RmFvRmdvLUYsNiVRJFNIQ0YnRi9GMkZqcEY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GanBGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEmSENzeXNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSRtYXBGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ky1GLDYlUSN5eUYnRi9GMi1GNjYtUSgmc3JhcnI7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmhuLUYsNiVRJ2NvZWZmc0YnRi9GMi1GUzYkLUYjNihGVy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmduL0ZOUSwwLjMzMzMzMzNlbUYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGZ25GaW4tRlM2Ji1GIzYrLUYsNiVRI3gxRidGL0YyRmFvLUYsNiVRI3gyRidGL0YyRmFvLUYsNiVRI3gzRidGL0YyRmFvLUYsNiVRI3g0RidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGanBGOUY5RmFvRmdvLUYsNiVRJFNIQ0YnRi9GMkZqcEY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GanBGOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1737" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVElc29sSEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJnNvbHZlRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2JVEmSENzeXNGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmpuLUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGaW5GW28tRiw2JVFNfm5vfnNvbHV0aW9uLH5zb35IYW1pbHRvbmlhbn5pc35pcnJlZHVjaWJsZSFGJ0YvRjJGWkY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVElc29sSEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJnNvbHZlRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2JVEmSENzeXNGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmpuLUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGaW5GW28tRiw2JVFNfm5vfnNvbHV0aW9uLH5zb35IYW1pbHRvbmlhbn5pc35pcnJlZHVjaWJsZSFGJ0YvRjJGWkY5</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElc29sSEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiVGOS9JK21zZW1hbnRpY3NHRiRRJU5VTExGJ0ZSRjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSVzb2xIR0YoRig3Ig==</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1725" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1442" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Relations among the Killing 1- and 2-tensors</Font></Text-field><Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1748" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Step 3:</Font></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1701" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkVDEyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2JS1GLDYlUSdjb2VmZnNGJ0YvRjItRlA2JC1GIzYoLUYsNiVRJ2V4cGFuZEYnRi9GMi1GUDYkLUYjNiUtRlA2JC1GIzYlLUYsNiVRJGFkZEYnRi9GMi1GUDYkLUYjNitGYG8tRlA2JC1GIzY2LUYsNiVRImNGJ0YvRjItRlA2Ji1GIzYmLUYsNiVRImxGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJtRidGL0YyRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmlwL0ZORmpwRmZxLUYsNiVRI0sxRidGL0YyLUZQNiYtRiM2JEZicEY5RjlGYHFGY3FGZnEtRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIRmlwRmlxRmZxLUYsNiVRI0syRidGL0YyLUZQNiYtRiM2JEZdcUY5RjlGYHFGY3FGZXBGZnFGZnFGXXEtRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIxRidGOS1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJ0ZpcS1GX3M2JFEjMjhGJ0Y5RjlGOUZlcEZicEZbc0Zec0Zicy1GX3M2JFEiN0YnRjlGOUY5RjlGOS1GLDYjUSFGJ0Y5RjlGZXBGZnEtRlA2Ji1GIzYqLUYsNiVRI3AxRidGL0YyRmVwLUYsNiVRI3AyRidGL0YyRmVwLUYsNiVRI3AzRidGL0YyRmVwLUYsNiVRI3A0RidGL0YyRjlGOUZgcUZjcUY5RjlGOUY5L0ZhcVEifGZyRicvRmRxUSJ8aHJGJy1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkVDEyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2JS1GLDYlUSdjb2VmZnNGJ0YvRjItRlA2JC1GIzYoLUYsNiVRJ2V4cGFuZEYnRi9GMi1GUDYkLUYjNiUtRlA2JC1GIzYlLUYsNiVRJGFkZEYnRi9GMi1GUDYkLUYjNitGYG8tRlA2JC1GIzY2LUYsNiVRImNGJ0YvRjItRlA2Ji1GIzYmLUYsNiVRImxGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJtRidGL0YyRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmlwL0ZORmpwRmZxLUYsNiVRI0sxRidGL0YyLUZQNiYtRiM2JEZicEY5RjlGYHFGY3FGZnEtRjY2LVEnJnNkb3Q7RidGOUY7Rj5GQEZCRkRGRkZIRmlwRmlxRmZxLUYsNiVRI0syRidGL0YyLUZQNiYtRiM2JEZdcUY5RjlGYHFGY3FGZXBGZnFGZnFGXXEtRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIxRidGOS1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJ0ZpcS1GX3M2JFEjMjhGJ0Y5RjlGOUZlcEZicEZbc0Zec0Zicy1GX3M2JFEiN0YnRjlGOUY5RjlGOS1GLDYjUSFGJ0Y5RjlGZXBGZnEtRlA2Ji1GIzYqLUYsNiVRI3AxRidGL0YyRmVwLUYsNiVRI3AyRidGL0YyRmVwLUYsNiVRI3AzRidGL0YyRmVwLUYsNiVRI3A0RidGL0YyRjlGOUZgcUZjcUY5RjlGOUY5L0ZhcVEifGZyRicvRmRxUSJ8aHJGJy1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1700" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEkUzEyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2JS1GLDYlUSRzZXFGJ0YvRjItRlA2JC1GIzYtLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GaW4tRiw2JVEnZXhwYW5kRidGL0YyLUZQNiQtRiM2JS1GLDYlUSlzaW1wbGlmeUYnRi9GMi1GUDYkLUYjNiVGW28tRlA2JC1GIzYlLUYsNiVRKG10YXlsb3JGJ0YvRjItRlA2JC1GIzYrLUYsNiVRJFQxMkYnRi9GMi1GUDYmLUYjNiQtRiw2JVEiaUYnRi9GMkY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGZW5GZW4tRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZobi9GTlEsMC4zMzMzMzMzZW1GJy1GUDYmLUYjNjItRiw2JVEjeDFGJ0YvRjItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIxRidGOUZkcS1GLDYlUSN4MkYnRi9GMkZhci1GZXI2JFEiMkYnRjlGZHEtRiw2JVEjeDNGJ0YvRjJGYXJGZHJGZHEtRiw2JVEjeDRGJ0YvRjJGYXItRmVyNiRRIjRGJ0Y5RjlGOUZecUZhcUZkcUZkc0Y5RjlGOUY5RjlGOUY5RjlGZHFGW3FGYXJGZHItRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRidGam4tRiw2JVElbm9wc0YnRi9GMi1GUDYkLUYjNiRGZHBGOUY5RjlGOUY5RjkvRl9xUSJ8ZnJGJy9GYnFRInxockYnLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmVuLUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGaG5Gam4tRiw2JVFTfmQxfit+ZDJ+PX4zLH5zb353ZX5tdXN0fnNwZWNpZnl+NH5oZXJlfmlufm10YXlsb3JGJ0YvRjIvJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEkUzEyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2JS1GLDYlUSRzZXFGJ0YvRjItRlA2JC1GIzYtLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GaW4tRiw2JVEnZXhwYW5kRidGL0YyLUZQNiQtRiM2JS1GLDYlUSlzaW1wbGlmeUYnRi9GMi1GUDYkLUYjNiVGW28tRlA2JC1GIzYlLUYsNiVRKG10YXlsb3JGJ0YvRjItRlA2JC1GIzYrLUYsNiVRJFQxMkYnRi9GMi1GUDYmLUYjNiQtRiw2JVEiaUYnRi9GMkY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGZW5GZW4tRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZobi9GTlEsMC4zMzMzMzMzZW1GJy1GUDYmLUYjNjItRiw2JVEjeDFGJ0YvRjItRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSNtbkdGJDYkUSIxRidGOUZkcS1GLDYlUSN4MkYnRi9GMkZhci1GZXI2JFEiMkYnRjlGZHEtRiw2JVEjeDNGJ0YvRjJGYXJGZHJGZHEtRiw2JVEjeDRGJ0YvRjJGYXItRmVyNiRRIjRGJ0Y5RjlGOUZecUZhcUZkcUZkc0Y5RjlGOUY5RjlGOUY5RjlGZHFGW3FGYXJGZHItRjY2LVEjLi5GJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRidGam4tRiw2JVElbm9wc0YnRi9GMi1GUDYkLUYjNiRGZHBGOUY5RjlGOUY5RjkvRl9xUSJ8ZnJGJy9GYnFRInxockYnLUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmVuLUY2Ni1RIiNGJ0Y5RjtGPkZARkJGREZGRkhGaG5Gam4tRiw2JVFTfmQxfit+ZDJ+PX4zLH5zb353ZX5tdXN0fnNwZWNpZnl+NH5oZXJlfmlufm10YXlsb3JGJ0YvRjIvJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1749" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Step 4:</Font></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1702" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEnUzEyc3lzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEkbWFwRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNistRiw2JVEjeHhGJ0YvRjItRjY2LVEoJnNyYXJyO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZobi1GLDYlUSdjb2VmZnNGJ0YvRjItRlM2JC1GIzYoRlctRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZnbi9GTlEsMC4zMzMzMzMzZW1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmduRmluLUZTNiYtRiM2Ky1GLDYlUSN4MUYnRi9GMkZhby1GLDYlUSN4MkYnRi9GMkZhby1GLDYlUSN4M0YnRi9GMkZhby1GLDYlUSN4NEYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmpwRjlGOUZhb0Znby1GLDYlUSRTMTJGJ0YvRjJGanBGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmpwRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEnUzEyc3lzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVEkbWFwRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNistRiw2JVEjeHhGJ0YvRjItRjY2LVEoJnNyYXJyO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZobi1GLDYlUSdjb2VmZnNGJ0YvRjItRlM2JC1GIzYoRlctRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZnbi9GTlEsMC4zMzMzMzMzZW1GJy1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRmduRmluLUZTNiYtRiM2Ky1GLDYlUSN4MUYnRi9GMkZhby1GLDYlUSN4MkYnRi9GMkZhby1GLDYlUSN4M0YnRi9GMkZhby1GLDYlUSN4NEYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmpwRjlGOUZhb0Znby1GLDYlUSRTMTJGJ0YvRjJGanBGOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRmpwRjk=</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1703" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEmc29sMTJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJ1MxMnN5c0YnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRlpGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEmc29sMTJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSZzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJ1MxMnN5c0YnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni1RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRlpGOQ==</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1753" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Step 5:</Font></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1704" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZVLUkjbWlHRiQ2JVEoY291bnQxMkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkjbW5HRiQ2JFEiMEYnRjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdRJjAuMGVtRicvJSZkZXB0aEdGZW4vJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRlc2JkZZRmZuRmluL0Zcb1ElYXV0b0YnLUY2Ni9RJGZvckYnLyUlYm9sZEdGMS9GM1ElYm9sZEYnLyUrZm9udHdlaWdodEdGaG9GO0Y+RkBGQkZERkZGSC9GS0Zobi9GTkZobi1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRltwRlxwLUYsNiVRImlGJ0YvRjJGXXAtRjY2L1EjdG9GJ0Zlb0Znb0Zpb0Y7Rj5GQEZCRkRGRkZIRltwRlxwRl1wLUYsNiVRJW5vcHNGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JC1GLDYlUSZzb2wxMkYnRi9GMkY5RjlGXXAtRjY2L1EjZG9GJ0Zlb0Znb0Zpb0Y7Rj5GQEZCRkRGRkZIRltwRlxwRl1wLUY2Ni9RI2lmRidGZW9GZ29GaW9GO0Y+RkBGQkZERkZGSEZbcEZccEZdcC1GLDYlUSRsaHNGJ0YvRjItRmpwNiQtRiM2JUZecS1GanA2Ji1GIzYkRmBwRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Y5RjktRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEkcmhzRidGL0YyRmpxRl1wLUY2Ni9RJXRoZW5GJ0Zlb0Znb0Zpb0Y7Rj5GQEZCRkRGRkZIRltwRlxwRl1wRitGNUYrRl1wLUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZXNGXXAtRlA2JFEiMUYnRjlGU0ZdcEZdcC1GNjYvUSRlbmRGJ0Zlb0Znb0Zpb0Y7Rj5GQEZCRkRGRkZIRltwRlxwRl1wRmRxRlNGXXBGanNGXXBGYXFGU0ZdcC1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRltwRlxwLUYsNiVRZ25+MTEyfnJlbGF0aW9uc35vcn5rZXJuZWx+ZWxlbWVudHN+b2Z+SzF+dGVuc29yfksyfiYjODU5NDt+SzNGJ0YvRjIvJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZVLUkjbWlHRiQ2JVEoY291bnQxMkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkjbW5HRiQ2JFEiMEYnRjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdRJjAuMGVtRicvJSZkZXB0aEdGZW4vJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRlc2JkZZRmZuRmluL0Zcb1ElYXV0b0YnLUY2Ni9RJGZvckYnLyUlYm9sZEdGMS9GM1ElYm9sZEYnLyUrZm9udHdlaWdodEdGaG9GO0Y+RkBGQkZERkZGSC9GS0Zobi9GTkZobi1GNjYtUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRltwRlxwLUYsNiVRImlGJ0YvRjJGXXAtRjY2L1EjdG9GJ0Zlb0Znb0Zpb0Y7Rj5GQEZCRkRGRkZIRltwRlxwRl1wLUYsNiVRJW5vcHNGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JC1GLDYlUSZzb2wxMkYnRi9GMkY5RjlGXXAtRjY2L1EjZG9GJ0Zlb0Znb0Zpb0Y7Rj5GQEZCRkRGRkZIRltwRlxwRl1wLUY2Ni9RI2lmRidGZW9GZ29GaW9GO0Y+RkBGQkZERkZGSEZbcEZccEZdcC1GLDYlUSRsaHNGJ0YvRjItRmpwNiQtRiM2JUZecS1GanA2Ji1GIzYkRmBwRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Y5RjktRjY2LVEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk0tRiw2JVEkcmhzRidGL0YyRmpxRl1wLUY2Ni9RJXRoZW5GJ0Zlb0Znb0Zpb0Y7Rj5GQEZCRkRGRkZIRltwRlxwRl1wRitGNUYrRl1wLUY2Ni1RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZXNGXXAtRlA2JFEiMUYnRjlGU0ZdcEZdcC1GNjYvUSRlbmRGJ0Zlb0Znb0Zpb0Y7Rj5GQEZCRkRGRkZIRltwRlxwRl1wRmRxRlNGXXBGanNGXXBGYXFGU0ZdcC1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRltwRlxwLUYsNiVRZ25+MTEyfnJlbGF0aW9uc35vcn5rZXJuZWx+ZWxlbWVudHN+b2Z+SzF+dGVuc29yfksyfiYjODU5NDt+SzNGJ0YvRjIvJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L1444" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEmcHJpbnRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUShjb3VudDEyRidGL0YyLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvRjNRJ25vcm1hbEYnRkBGPUZA">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEmcHJpbnRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUShjb3VudDEyRidGL0YyLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvRjNRJ25vcm1hbEYnRkBGPUZA</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEkMTEyRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">IiQ3Ig==</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1447" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1450" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Relations among the Killing 2-tensors</Font></Text-field><Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1750" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Step 3:</Font></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1711" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjVDJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYlLUYsNiVRJ2NvZWZmc0YnRi9GMi1GUDYkLUYjNigtRiw2JVEnZXhwYW5kRidGL0YyLUZQNiQtRiM2JS1GUDYkLUYjNiUtRiw2JVEkYWRkRidGL0YyLUZQNiQtRiM2K0Zgby1GUDYkLUYjNjUtRiw2JVEiY0YnRi9GMi1GUDYmLUYjNiYtRiw2JVEibEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRIm1GJ0YvRjJGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGaXAvRk5GanAtRiw2JVEjSzJGJ0YvRjItRlA2Ji1GIzYkRmJwRjlGOUZgcUZjcUZmcS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGaXBGaXFGZnFGanEtRlA2Ji1GIzYkRl1xRjlGOUZgcUZjcUZlcEZmcUZmcUZdcS1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZicC1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJ0ZpcS1JI21uR0YkNiRRIzI4RidGOUY5RjlGZXBGYnBGaHItRmFzNiRRIjFGJ0Y5RltzRmBzRjlGOUY5RjktRiw2I1EhRidGOUY5RmVwRmZxLUZQNiYtRiM2Ki1GLDYlUSNwMUYnRi9GMkZlcC1GLDYlUSNwMkYnRi9GMkZlcC1GLDYlUSNwM0YnRi9GMkZlcC1GLDYlUSNwNEYnRi9GMkY5RjlGYHFGY3FGOUY5RjlGOS9GYXFRInxmckYnL0ZkcVEifGhyRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GZnEvJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjVDJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYlLUYsNiVRJ2NvZWZmc0YnRi9GMi1GUDYkLUYjNigtRiw2JVEnZXhwYW5kRidGL0YyLUZQNiQtRiM2JS1GUDYkLUYjNiUtRiw2JVEkYWRkRidGL0YyLUZQNiQtRiM2K0Zgby1GUDYkLUYjNjUtRiw2JVEiY0YnRi9GMi1GUDYmLUYjNiYtRiw2JVEibEYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRIm1GJ0YvRjJGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGaXAvRk5GanAtRiw2JVEjSzJGJ0YvRjItRlA2Ji1GIzYkRmJwRjlGOUZgcUZjcUZmcS1GNjYtUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGaXBGaXFGZnFGanEtRlA2Ji1GIzYkRl1xRjlGOUZgcUZjcUZlcEZmcUZmcUZdcS1GNjYtUSI9RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZicC1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJ0ZpcS1JI21uR0YkNiRRIzI4RidGOUY5RjlGZXBGYnBGaHItRmFzNiRRIjFGJ0Y5RltzRmBzRjlGOUY5RjktRiw2I1EhRidGOUY5RmVwRmZxLUZQNiYtRiM2Ki1GLDYlUSNwMUYnRi9GMkZlcC1GLDYlUSNwMkYnRi9GMkZlcC1GLDYlUSNwM0YnRi9GMkZlcC1GLDYlUSNwNEYnRi9GMkY5RjlGYHFGY3FGOUY5RjlGOS9GYXFRInxmckYnL0ZkcVEifGhyRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GZnEvJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1709" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjUzJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYlLUYsNiVRJHNlcUYnRi9GMi1GUDYkLUYjNi0tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZpbi1GLDYlUSdleHBhbmRGJ0YvRjItRlA2JC1GIzYlLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUZQNiQtRiM2JUZbby1GUDYkLUYjNiUtRiw2JVEobXRheWxvckYnRi9GMi1GUDYkLUYjNistRiw2JVEjVDJGJ0YvRjItRlA2Ji1GIzYkLUYsNiVRImlGJ0YvRjJGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmVuRmVuLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGaG4vRk5RLDAuMzMzMzMzM2VtRictRlA2Ji1GIzYyLUYsNiVRI3gxRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMUYnRjlGZHEtRiw2JVEjeDJGJ0YvRjJGYXItRmVyNiRRIjJGJ0Y5RmRxLUYsNiVRI3gzRidGL0YyRmFyRmRyRmRxLUYsNiVRI3g0RidGL0YyRmFyLUZlcjYkUSI0RidGOUY5RjlGXnFGYXFGZHEtRmVyNiRRIjVGJ0Y5RjlGOUY5RjlGOUY5RjlGOUZkcUZbcUZhckZkci1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJ0Zqbi1GLDYlUSVub3BzRidGL0YyLUZQNiQtRiM2JEZkcEY5RjlGOUY5RjlGOS9GX3FRInxmckYnL0ZicVEifGhyRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjUzJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzYlLUYsNiVRJHNlcUYnRi9GMi1GUDYkLUYjNi0tRjY2LVEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZpbi1GLDYlUSdleHBhbmRGJ0YvRjItRlA2JC1GIzYlLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUZQNiQtRiM2JUZbby1GUDYkLUYjNiUtRiw2JVEobXRheWxvckYnRi9GMi1GUDYkLUYjNistRiw2JVEjVDJGJ0YvRjItRlA2Ji1GIzYkLUYsNiVRImlGJ0YvRjJGOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmVuRmVuLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGaG4vRk5RLDAuMzMzMzMzM2VtRictRlA2Ji1GIzYyLUYsNiVRI3gxRidGL0YyLUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUkjbW5HRiQ2JFEiMUYnRjlGZHEtRiw2JVEjeDJGJ0YvRjJGYXItRmVyNiRRIjJGJ0Y5RmRxLUYsNiVRI3gzRidGL0YyRmFyRmRyRmRxLUYsNiVRI3g0RidGL0YyRmFyLUZlcjYkUSI0RidGOUY5RjlGXnFGYXFGZHEtRmVyNiRRIjVGJ0Y5RjlGOUY5RjlGOUY5RjlGOUZkcUZbcUZhckZkci1GNjYtUSMuLkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJ0Zqbi1GLDYlUSVub3BzRidGL0YyLUZQNiQtRiM2JEZkcEY5RjlGOUY5RjlGOS9GX3FRInxmckYnL0ZicVEifGhyRictRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk0vJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1751" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Step 4:</Font></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1715" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEmUzJzeXNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSRtYXBGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ky1GLDYlUSN4eEYnRi9GMi1GNjYtUSgmc3JhcnI7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmhuLUYsNiVRJ2NvZWZmc0YnRi9GMi1GUzYkLUYjNihGVy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmduL0ZOUSwwLjMzMzMzMzNlbUYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGZ25GaW4tRlM2Ji1GIzYrLUYsNiVRI3gxRidGL0YyRmFvLUYsNiVRI3gyRidGL0YyRmFvLUYsNiVRI3gzRidGL0YyRmFvLUYsNiVRI3g0RidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRmpwRjlGOUZhb0Znby1GLDYlUSNTMkYnRi9GMkZqcEY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GanBGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEmUzJzeXNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1GLDYlUSRtYXBGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2Ky1GLDYlUSN4eEYnRi9GMi1GNjYtUSgmc3JhcnI7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmhuLUYsNiVRJ2NvZWZmc0YnRi9GMi1GUzYkLUYjNihGVy1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmduL0ZOUSwwLjMzMzMzMzNlbUYnLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGZ25GaW4tRlM2Ji1GIzYrLUYsNiVRI3gxRidGL0YyRmFvLUYsNiVRI3gyRidGL0YyRmFvLUYsNiVRI3gzRidGL0YyRmFvLUYsNiVRI3g0RidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRmpwRjlGOUZhb0Znby1GLDYlUSNTMkYnRi9GMkZqcEY5RjktRjY2LVEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GanBGOQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1714" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElc29sMkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJnNvbHZlRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2JVEmUzJzeXNGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZaRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElc29sMkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJnNvbHZlRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiUtRiw2JVEmUzJzeXNGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZaRjk=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1754" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Step 5:</Font></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1712" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZZLUkjbWlHRiQ2JVEnY291bnQyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSSNtbkdGJDYkUSIwRidGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR1EmMC4wZW1GJy8lJmRlcHRoR0Zlbi8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GVzYmRllGZm5GaW4vRlxvUSVhdXRvRictRjY2L1EkZm9yRicvJSVib2xkR0YxL0YzUSVib2xkRicvJStmb250d2VpZ2h0R0Zob0Y7Rj5GQEZCRkRGRkZIL0ZLRmhuL0ZORmhuLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGW3BGXHAtRiw2JVEiaUYnRi9GMkZdcC1GNjYvUSN0b0YnRmVvRmdvRmlvRjtGPkZARkJGREZGRkhGW3BGXHBGXXAtRiw2JVElbm9wc0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYkLUYsNiVRJXNvbDJGJ0YvRjJGOUY5Rl1wLUY2Ni9RI2RvRidGZW9GZ29GaW9GO0Y+RkBGQkZERkZGSEZbcEZccEZdcC1GNjYvUSNpZkYnRmVvRmdvRmlvRjtGPkZARkJGREZGRkhGW3BGXHBGXXAtRiw2JVEkbGhzRidGL0YyLUZqcDYkLUYjNiVGXnEtRmpwNiYtRiM2JEZgcEY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGOUY5LUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRJHJoc0YnRi9GMkZqcUZdcC1GNjYvUSV0aGVuRidGZW9GZ29GaW9GO0Y+RkBGQkZERkZGSEZbcEZccEZdcEYrRjVGK0ZdcC1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmVzRl1wLUZQNiRRIjFGJ0Y5LUY2Ni1RIjtGJ0Y5RjsvRj9GMUZARkJGREZGRkhGW3BGTUZdcC1GNjYvUSRlbmRGJ0Zlb0Znb0Zpb0Y7Rj5GQEZCRkRGRkZIRltwRlxwRl1wRmRxRlNGXXBGXnRGXXBGYXFGU0ZdcC1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRltwRlxwLUklbXN1cEdGJDYlLUYsNiVRSH4xOTZ+fnJlbGF0aW9uc35vcn5rZXJuZWx+ZWxlbWVudHN+b2Z+U0YnRi9GMi1GIzYlLUZQNiRRIjJGJ0Y5Ri9GMi8lMXN1cGVyc2NyaXB0c2hpZnRHRlItRiw2JVEjSzJGJ0YvRjJGXXAtRjY2LVEoJnNyYXJyO0YnRjlGO0Y+RkBGQkZERkZGSEZbcEZccEZdcC1GLDYlUSNLNEYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZZLUkjbWlHRiQ2JVEnY291bnQyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSSNtbkdGJDYkUSIwRidGOS1GNjYtUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTS1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR1EmMC4wZW1GJy8lJmRlcHRoR0Zlbi8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GVzYmRllGZm5GaW4vRlxvUSVhdXRvRictRjY2L1EkZm9yRicvJSVib2xkR0YxL0YzUSVib2xkRicvJStmb250d2VpZ2h0R0Zob0Y7Rj5GQEZCRkRGRkZIL0ZLRmhuL0ZORmhuLUY2Ni1RIn5GJ0Y5RjtGPkZARkJGREZGRkhGW3BGXHAtRiw2JVEiaUYnRi9GMkZdcC1GNjYvUSN0b0YnRmVvRmdvRmlvRjtGPkZARkJGREZGRkhGW3BGXHBGXXAtRiw2JVElbm9wc0YnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYkLUYsNiVRJXNvbDJGJ0YvRjJGOUY5Rl1wLUY2Ni9RI2RvRidGZW9GZ29GaW9GO0Y+RkBGQkZERkZGSEZbcEZccEZdcC1GNjYvUSNpZkYnRmVvRmdvRmlvRjtGPkZARkJGREZGRkhGW3BGXHBGXXAtRiw2JVEkbGhzRidGL0YyLUZqcDYkLUYjNiVGXnEtRmpwNiYtRiM2JEZgcEY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGOUY5LUY2Ni1RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNLUYsNiVRJHJoc0YnRi9GMkZqcUZdcC1GNjYvUSV0aGVuRidGZW9GZ29GaW9GO0Y+RkBGQkZERkZGSEZbcEZccEZdcEYrRjVGK0ZdcC1GNjYtUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmVzRl1wLUZQNiRRIjFGJ0Y5LUY2Ni1RIjtGJ0Y5RjsvRj9GMUZARkJGREZGRkhGW3BGTUZdcC1GNjYvUSRlbmRGJ0Zlb0Znb0Zpb0Y7Rj5GQEZCRkRGRkZIRltwRlxwRl1wRmRxRlNGXXBGXnRGXXBGYXFGU0ZdcC1GNjYtUSIjRidGOUY7Rj5GQEZCRkRGRkZIRltwRlxwLUklbXN1cEdGJDYlLUYsNiVRSH4xOTZ+fnJlbGF0aW9uc35vcn5rZXJuZWx+ZWxlbWVudHN+b2Z+U0YnRi9GMi1GIzYlLUZQNiRRIjJGJ0Y5Ri9GMi8lMXN1cGVyc2NyaXB0c2hpZnRHRlItRiw2JVEjSzJGJ0YvRjJGXXAtRjY2LVEoJnNyYXJyO0YnRjlGO0Y+RkBGQkZERkZGSEZbcEZccEZdcC1GLDYlUSNLNEYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L1451" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEmcHJpbnRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSdjb3VudDJGJ0YvRjIvJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GM1Enbm9ybWFsRidGQEY9RkA=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEmcHJpbnRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSdjb3VudDJGJ0YvRjIvJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GM1Enbm9ybWFsRidGQEY9RkA=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEkMTk2RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYn">IiQnPg==</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1452" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1453" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1454" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1499" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1500" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1501" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1502" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1528" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1299" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="presentation" inline-output="false" labelreference="L1" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Equation executable="true" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group></Presentation-Block>
</Worksheet>

==> anc/linboxexample.sage <==
fin = open('PathTo\\Wils1SProl10.txt', 'r')
matrix = [i.split() for i in fin]
matrix2 = [[int(num) for num in row] for row in matrix]
M = MatrixSpace(ZZ,120120,114660 ,sparse=True)
m = M()
for L in matrix2:
    m[L[0]-1, L[1]-1] = L[2]
m.rank('linbox')
history -f linboxexample.sage


==> anc/matrixdimensions.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="2021" minor="0"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="true" autoexpanding_sections="true" UserProfileName="Maple Default Profile" NumericFormat-ApplyInteger="true" NumericFormat-ApplyRational="true" NumericFormat-ApplyExponent="false" editable="true">
</View-Properties>
<MapleNet-Properties prettyprint="3" warnlevel="3" compactdisplay="false" preplot="" helpbrowser="standard" displayprecision="-1" echo="1" scientificx="true" unitattributes="&quot;fontweight&quot; = &quot;bold&quot;" imaginaryunit="I" longdelim="true" elisiontermsthreshold="10000" elisiondigitsafter="100" elisiondigitsbefore="100" plotdevice="inline" errorbreak="1" plotoptions="" plotdriver="opengl" quiet="false" elisiontermsbefore="100" elisiontermsafter="100" historytimestamp="false" screenwidth="79" indentamount="4" plotoutput="terminal" screenpixelheight="1080" rtablesize="[10, 10]" useclientjvm="true" format="worksheet" labelwidth="20" postplot="" typesetting="extended" ansi="false" ansicolor="[]" elisiondigitsthreshold="10000" showassumed="1" ansilprint="false" trailingsemicolon="true" errorcursor="false" labelling="true" screenheight="25" prompt="&gt; " verboseproc="1" latexwidth="8.0" ShowLabels="true"/>
<Styles>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="16" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[40,120,40]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[120,0,14]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Atomic Variable" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[175,0,175]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="true"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.3" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="newline" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
</Styles>
<Startup-Code startupcode=""/>
<Task-table>
    <Task-category name="&lt;default&gt;"/>
</Task-table>
<Task/><Presentation-Block>
<Group view="code" labelreference="L3" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZOLUkjbWlHRiQ2JVEld2l0aEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYkLUYsNiVRNURpZmZlcmVudGlhbEdlb21ldHJ5RidGL0YyL0YzUSdub3JtYWxGJ0Y9LUkjbW9HRiQ2LVEiOkYnRj0vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkUvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGVEYrLUY2NiQtRiM2JC1GLDYlUSxMaWVBbGdlYnJhc0YnRi9GMkY9Rj1GP0YrLUY2NiQtRiM2JC1GLDYlUSdUZW5zb3JGJ0YvRjJGPUY9Rj9GKy1GNjYkLUYjNiQtRiw2JVEtR3JvdXBBY3Rpb25zRidGL0YyRj1GPUY/RistRjY2JC1GIzYkLUYsNiVRJlRvb2xzRidGL0YyRj1GPUY/LUYsNiVRLFByZWZlcmVuY2VzRidGL0YyLUY2NiQtRiM2KS1GLDYjUSFGJy1JI21zR0YkNiNRMFNob3dGcmFtZVByb21wdEYnLUZANi1RIixGJ0Y9RkMvRkdGMUZIRkpGTEZORlAvRlNRJjAuMGVtRicvRlZRLDAuMzMzMzMzM2VtRictRkA2LVEiJ0YnRj1GQ0ZGRkhGSkZMRk5GUC9GU1EsMC4xMTExMTExZW1GJy9GVkZgcS1GLDYlRkVGL0YyRmNxRj1GPUY/LUZANi1RIn5GJ0Y9RkNGRkZIRkpGTEZORlBGX3FGaHFGW3JGW3JGKy1GNjYkLUYjNiQtRiw2JVEuTGluZWFyQWxnZWJyYUYnRi9GMkY9Rj1GP0ZbckYrLUY2NiQtRiM2JC1GLDYlUSlQREVUb29sc0YnRi9GMkY9Rj1GP0ZbckYrLUY2NiQtRiM2JC1GLDYlUSxKZXRDYWxjdWx1c0YnRi9GMkY9Rj1GP0YrLUY2NiQtRiM2JC1GLDYlUStBcnJheVRvb2xzRidGL0YyRj1GPUY/RistRjY2JC1GIzYkLUYsNiVRKkxpc3RUb29sc0YnRi9GMkY9Rj1GP0ZbckYrLUY2NiQtRiM2JC1GLDYlUTBQb2x5bm9taWFsVG9vbHNGJ0YvRjJGPUY9Rj8vJStleGVjdXRhYmxlR0ZFRj0=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZOLUkjbWlHRiQ2JVEld2l0aEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYkLUYsNiVRNURpZmZlcmVudGlhbEdlb21ldHJ5RidGL0YyL0YzUSdub3JtYWxGJ0Y9LUkjbW9HRiQ2LVEiOkYnRj0vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkUvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGVEYrLUY2NiQtRiM2JC1GLDYlUSxMaWVBbGdlYnJhc0YnRi9GMkY9Rj1GP0YrLUY2NiQtRiM2JC1GLDYlUSdUZW5zb3JGJ0YvRjJGPUY9Rj9GKy1GNjYkLUYjNiQtRiw2JVEtR3JvdXBBY3Rpb25zRidGL0YyRj1GPUY/RistRjY2JC1GIzYkLUYsNiVRJlRvb2xzRidGL0YyRj1GPUY/LUYsNiVRLFByZWZlcmVuY2VzRidGL0YyLUY2NiQtRiM2KS1GLDYjUSFGJy1JI21zR0YkNiNRMFNob3dGcmFtZVByb21wdEYnLUZANi1RIixGJ0Y9RkMvRkdGMUZIRkpGTEZORlAvRlNRJjAuMGVtRicvRlZRLDAuMzMzMzMzM2VtRictRkA2LVEiJ0YnRj1GQ0ZGRkhGSkZMRk5GUC9GU1EsMC4xMTExMTExZW1GJy9GVkZgcS1GLDYlRkVGL0YyRmNxRj1GPUY/LUZANi1RIn5GJ0Y9RkNGRkZIRkpGTEZORlBGX3FGaHFGW3JGW3JGKy1GNjYkLUYjNiQtRiw2JVEuTGluZWFyQWxnZWJyYUYnRi9GMkY9Rj1GP0ZbckYrLUY2NiQtRiM2JC1GLDYlUSlQREVUb29sc0YnRi9GMkY9Rj1GP0ZbckYrLUY2NiQtRiM2JC1GLDYlUSxKZXRDYWxjdWx1c0YnRi9GMkY9Rj1GP0YrLUY2NiQtRiM2JC1GLDYlUStBcnJheVRvb2xzRidGL0YyRj1GPUY/RistRjY2JC1GIzYkLUYsNiVRKkxpc3RUb29sc0YnRi9GMkY9Rj1GP0ZbckYrLUY2NiQtRiM2JC1GLDYlUTBQb2x5bm9taWFsVG9vbHNGJ0YvRjJGPUY9Rj8vJStleGVjdXRhYmxlR0ZFRj0=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L36" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" bold="true" layout="Normal"><Font bold="true">Description:</Font></Text-field><Text-field style="Text" bold="true" layout="Normal"></Text-field><Text-field style="Text" layout="Normal">The command computes the dimensions of the k'th prolongation matrix M_k for the Killing d-tensor PDE. In SageMath we must specify the dimensions of the matrix, so that we can generate the matrix and use the LinBox package.</Text-field><Text-field style="Text" bold="true" layout="Normal"></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L34" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L4" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L37" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L5" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEkZGltRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNictSSNtbkdGJDYkUSI5RicvRjNRJ25vcm1hbEYnLUkjbW9HRiQ2LVEiLEYnRj4vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGRi8lKnN5bW1ldHJpY0dGRi8lKGxhcmdlb3BHRkYvJS5tb3ZhYmxlbGltaXRzR0ZGLyUnYWNjZW50R0ZGLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRjs2JFEiNUYnRj4vJStleGVjdXRhYmxlR0ZGRj5GPi1GQTYtUSJ+RidGPkZEL0ZIRkZGSUZLRk1GT0ZRRlMvRldGVUZmbkY+">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEkZGltRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNictSSNtbkdGJDYkUSI5RicvRjNRJ25vcm1hbEYnLUkjbW9HRiQ2LVEiLEYnRj4vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGRi8lKnN5bW1ldHJpY0dGRi8lKGxhcmdlb3BHRkYvJS5tb3ZhYmxlbGltaXRzR0ZGLyUnYWNjZW50R0ZGLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRjs2JFEiNUYnRj4vJStleGVjdXRhYmxlR0ZGRj5GPi1GQTYtUSJ+RidGPkZEL0ZIRkZGSUZLRk1GT0ZRRlMvRldGVUZmbkY+</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEmNjAwNjBGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYtUSgmY29tbWE7RidGLy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdRJXRydWVGJy8lKXN0cmV0Y2h5R0Y4LyUqc3ltbWV0cmljR0Y4LyUobGFyZ2VvcEdGOC8lLm1vdmFibGVsaW1pdHNHRjgvJSdhY2NlbnRHRjgvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy1GLDYkUSY1NjA1NkYnRi9GLw==">NiQiJmcrJyImY2cm</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L6" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkZGltRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNictSSNtbkdGJDYkUSMxOUYnL0YzUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0Y+LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkYvJSpzeW1tZXRyaWNHRkYvJShsYXJnZW9wR0ZGLyUubW92YWJsZWxpbWl0c0dGRi8lJ2FjY2VudEdGRi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUY7NiRRIjRGJ0Y+LyUrZXhlY3V0YWJsZUdGRkY+Rj4tRkE2LVEifkYnRj5GRC9GSEZGRklGS0ZNRk9GUUZTL0ZXRlUtRkE2LVEiI0YnRj5GREZbb0ZJRktGTUZPRlFGU0Zcby1GLDYlUVl+U2l6ZX5vZn50aGV+bGFyZ2VzdH5wcm9sb25nYXRpb25+bWF0cml4fmlufnRoZX5hcnRpY2xlLkYnRi9GMkZmbkY+">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkZGltRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNictSSNtbkdGJDYkUSMxOUYnL0YzUSdub3JtYWxGJy1JI21vR0YkNi1RIixGJ0Y+LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkYvJSpzeW1tZXRyaWNHRkYvJShsYXJnZW9wR0ZGLyUubW92YWJsZWxpbWl0c0dGRi8lJ2FjY2VudEdGRi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUY7NiRRIjRGJ0Y+LyUrZXhlY3V0YWJsZUdGRkY+Rj4tRkE2LVEifkYnRj5GRC9GSEZGRklGS0ZNRk9GUUZTL0ZXRlUtRkE2LVEiI0YnRj5GREZbb0ZJRktGTUZPRlFGU0Zcby1GLDYlUVl+U2l6ZX5vZn50aGV+bGFyZ2VzdH5wcm9sb25nYXRpb25+bWF0cml4fmlufnRoZX5hcnRpY2xlLkYnRi9GMkZmbkY+</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEnNDk1ODgwRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LVEoJmNvbW1hO0YnRi8vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHUSV0cnVlRicvJSlzdHJldGNoeUdGOC8lKnN5bW1ldHJpY0dGOC8lKGxhcmdlb3BHRjgvJS5tb3ZhYmxlbGltaXRzR0Y4LyUnYWNjZW50R0Y4LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRiw2JFEnMzcxOTEwRidGL0Yv">NiQiJyEpZVwiJzU+UA==</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L7" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group></Presentation-Block>
</Worksheet>
